Search for a dark photon and an invisible dark Higgs boson in $\mu^+\mu^-$ and missing energy final states with the Belle II experiment

The dark photon $A^\prime$ and the dark Higgs boson $h^\prime$ are hypothetical particles predicted in many dark sector models. We search for the simultaneous production of $A^\prime$ and $h^\prime$ in the dark Higgsstrahlung process $e^{+}e^{-}\rightarrow A^\prime \, h^\prime$ with $A^\prime \rightarrow \mu^+\mu^-$ and $ h^\prime$ invisible in electron-positron collisions at a center-of-mass energy of 10.58 GeV collected by the Belle II experiment in 2019. With an integrated luminosity of 8.34 fb$^{-1}$, we observe no evidence for signal. We obtain exclusion limits at 90% Bayesian credibility in the range of 1.7--5.0 fb on the cross section and in the range of $1.7 \times10^{-8}$--$200 \times10^{-8}$ on the effective coupling $\varepsilon^2 \times \alpha_D$ for the $A^\prime$ mass in the range of 4.0 GeV/$c^2$ $< M_{A^\prime}< 9.7$ GeV/$c^2$ and for the $h^\prime$ mass $M_{h^\prime} < M_{A^\prime}$, where $\varepsilon$ is the mixing strength between the standard model and the dark photon and $\alpha_D$ is the coupling of the dark photon to the dark Higgs boson. Our limits are the first in this mass range.

==> anc/supplemental_material_numerical_results.txt <==
%auto-ignore

m_A[GeV/c^2],m_h[GeV/c^2],bkg,bkg_stat_err,bkg_sys_err,bkg_sys_err_corr,eff,eff_sys_err,eff_sys_err_corr,exp_xsec_UL[fb],exp_coupling_UL,obs_yield,obs_xsec_UL[fb],obs_coupling_UL
1.65624		0.00100		0.00365		0.00365		0.00008		0.00007		0.00043		0.00003		0.00001		6.441e+02		9.322e-05		0		6.362e+02		9.089e-05
1.65624		0.35000		0.00365		0.00365		0.00008		0.00007		0.00053		0.00004		0.00001		5.236e+02		7.470e-05		0		5.264e+02		7.524e-05
1.65624		1.37554		0.03945		0.01190		0.00088		0.00079		0.00158		0.00009		0.00003		1.793e+02		2.654e-05		0		1.760e+02		2.625e-05
1.65624		1.58622		0.04345		0.01255		0.00097		0.00087		0.00105		0.00007		0.00002		2.755e+02		4.196e-05		0		2.663e+02		4.047e-05
1.66346		0.79693		0.01465		0.00732		0.00033		0.00029		0.00104		0.00006		0.00002		2.667e+02		3.688e-05		0		2.675e+02		3.670e-05
1.66346		1.12210		0.02513		0.00950		0.00056		0.00050		0.00113		0.00006		0.00002		2.395e+02		3.292e-05		0		2.461e+02		3.429e-05
1.66346		1.37844		0.04348		0.01255		0.00097		0.00087		0.00140		0.00009		0.00003		2.075e+02		2.930e-05		0		1.999e+02		2.827e-05
1.66346		1.58906		0.06966		0.01598		0.00156		0.00139		0.00070		0.00005		0.00001		4.211e+02		6.022e-05		0		4.025e+02		5.790e-05
1.67072		0.79818		0.01099		0.00635		0.00025		0.00022		0.00078		0.00005		0.00002		3.533e+02		4.836e-05		0		3.542e+02		4.882e-05
1.67072		1.12388		0.03609		0.01142		0.00081		0.00072		0.00146		0.00009		0.00003		1.945e+02		2.707e-05		0		1.901e+02		2.662e-05
1.67072		1.38098		0.05105		0.01365		0.00114		0.00102		0.00121		0.00007		0.00002		2.394e+02		3.418e-05		0		2.284e+02		3.254e-05
1.67072		1.59189		0.06216		0.01508		0.00139		0.00124		0.00139		0.00009		0.00003		2.128e+02		3.089e-05		0		2.017e+02		2.916e-05
1.67802		0.00100		0.03656		0.03656		0.00082		0.00073		0.00051		0.00003		0.00001		5.534e+02		7.626e-05		0		5.377e+02		7.346e-05
1.67802		0.01000		0.03656		0.03656		0.00082		0.00073		0.00043		0.00002		0.00001		6.485e+02		8.842e-05		0		6.379e+02		8.704e-05
1.67802		0.79944		0.04759		0.03711		0.00106		0.00095		0.00104		0.00006		0.00002		2.740e+02		3.817e-05		0		2.670e+02		3.698e-05
1.67802		1.12610		0.02905		0.01027		0.00065		0.00058		0.00165		0.00010		0.00003		1.701e+02		2.421e-05		0		1.686e+02		2.378e-05
1.67802		1.38423		0.04030		0.01215		0.00090		0.00081		0.00088		0.00006		0.00002		3.260e+02		4.737e-05		0		3.162e+02		4.527e-05
1.67802		1.59502		0.05420		0.01400		0.00121		0.00108		0.00122		0.00009		0.00002		2.374e+02		3.480e-05		0		2.276e+02		3.314e-05
1.68535		0.35000		0.04024		0.03675		0.00090		0.00080		0.00087		0.00006		0.00002		3.291e+02		4.403e-05		0		3.191e+02		4.283e-05
1.68535		0.80069		0.04759		0.03711		0.00106		0.00095		0.00102		0.00006		0.00002		2.825e+02		3.893e-05		0		2.733e+02		3.714e-05
1.68535		1.12832		0.01466		0.00733		0.00033		0.00029		0.00140		0.00009		0.00003		1.992e+02		2.732e-05		0		1.980e+02		2.734e-05
1.68535		1.38712		0.04731		0.01312		0.00106		0.00095		0.00182		0.00010		0.00004		1.575e+02		2.243e-05		0		1.530e+02		2.144e-05
1.69272		0.00100		0.03656		0.03656		0.00082		0.00073		0.00035		0.00002		0.00001		8.102e+02		1.074e-04		0		7.886e+02		1.055e-04
1.69272		0.01000		0.03656		0.03656		0.00082		0.00073		0.00070		0.00004		0.00001		4.117e+02		5.550e-05		0		3.963e+02		5.290e-05
1.69272		0.80194		0.00735		0.00520		0.00016		0.00015		0.00096		0.00006		0.00002		2.867e+02		3.797e-05		0		2.874e+02		3.902e-05
1.69272		1.13009		0.02561		0.00968		0.00057		0.00051		0.00156		0.00010		0.00003		1.827e+02		2.523e-05		0		1.775e+02		2.448e-05
1.69272		1.38964		0.02532		0.00957		0.00057		0.00051		0.00114		0.00007		0.00002		2.456e+02		3.450e-05		0		2.438e+02		3.418e-05
1.69272		1.60066		0.02926		0.01034		0.00065		0.00059		0.00105		0.00007		0.00002		2.735e+02		3.865e-05		0		2.656e+02		3.779e-05
1.70013		0.35000		0.00369		0.00369		0.00008		0.00007		0.00079		0.00005		0.00002		3.470e+02		4.656e-05		0		3.511e+02		4.765e-05
1.70013		0.80318		0.00735		0.00520		0.00016		0.00015		0.00079		0.00005		0.00002		3.527e+02		4.859e-05		0		3.495e+02		4.805e-05
1.70013		1.13230		0.01834		0.00820		0.00041		0.00037		0.00121		0.00007		0.00002		2.342e+02		3.205e-05		0		2.297e+02		3.205e-05
1.70013		1.39252		0.02559		0.00967		0.00057		0.00051		0.00120		0.00008		0.00002		2.367e+02		3.355e-05		0		2.311e+02		3.282e-05
1.70013		1.60378		0.05138		0.01373		0.00115		0.00103		0.00163		0.00011		0.00003		1.768e+02		2.531e-05		0		1.702e+02		2.454e-05
1.70758		0.01000		0.00369		0.00369		0.00008		0.00007		0.00026		0.00001		0.00001		1.057e+03		1.400e-04		0		1.046e+03		1.398e-04
1.70758		0.35000		0.00738		0.00522		0.00017		0.00015		0.00076		0.00005		0.00002		3.686e+02		4.887e-05		0		3.627e+02		4.869e-05
1.70758		0.80442		0.02201		0.00898		0.00049		0.00044		0.00077		0.00005		0.00002		3.658e+02		4.990e-05		0		3.586e+02		4.868e-05
1.70758		1.13450		0.02200		0.00898		0.00049		0.00044		0.00167		0.00012		0.00003		1.689e+02		2.330e-05		0		1.666e+02		2.293e-05
1.70758		1.39503		0.02936		0.01038		0.00066		0.00059		0.00122		0.00009		0.00002		2.358e+02		3.303e-05		0		2.279e+02		3.191e-05
1.70758		1.60627		0.07691		0.01678		0.00172		0.00154		0.00141		0.00009		0.00003		2.117e+02		2.996e-05		0		1.982e+02		2.823e-05
1.71507		0.00100		0.01108		0.00639		0.00025		0.00022		0.00061		0.00003		0.00001		4.523e+02		5.896e-05		0		4.501e+02		5.944e-05
1.71507		0.01000		0.01108		0.00639		0.00025		0.00022		0.00041		0.00003		0.00001		6.791e+02		9.054e-05		0		6.806e+02		9.012e-05
1.71507		0.35000		0.01108		0.00639		0.00025		0.00022		0.00088		0.00006		0.00002		3.199e+02		4.251e-05		0		3.156e+02		4.180e-05
1.71507		0.80567		0.01839		0.00822		0.00041		0.00037		0.00114		0.00007		0.00002		2.506e+02		3.345e-05		0		2.440e+02		3.278e-05
1.71507		1.13671		0.02571		0.00972		0.00057		0.00051		0.00156		0.00008		0.00003		1.831e+02		2.496e-05		0		1.774e+02		2.420e-05
1.71507		1.39718		0.08792		0.03904		0.00197		0.00176		0.00215		0.00012		0.00004		1.389e+02		1.905e-05		0		1.299e+02		1.797e-05
1.71507		1.60845		0.11311		0.04329		0.00253		0.00226		0.00130		0.00009		0.00003		2.340e+02		3.267e-05		0		2.181e+02		3.074e-05
1.72260		0.35000		0.01104		0.00637		0.00025		0.00022		0.00059		0.00003		0.00001		4.828e+02		6.333e-05		0		4.700e+02		6.208e-05
1.72260		0.80442		0.01835		0.00821		0.00041		0.00037		0.00131		0.00009		0.00003		2.169e+02		2.900e-05		0		2.123e+02		2.848e-05
1.72260		1.39682		0.08429		0.03887		0.00188		0.00169		0.00164		0.00010		0.00003		1.774e+02		2.480e-05		0		1.690e+02		2.337e-05
1.72260		1.60845		0.08722		0.02400		0.00195		0.00174		0.00128		0.00009		0.00003		2.345e+02		3.254e-05		0		2.181e+02		3.061e-05
1.73017		0.00100		0.01104		0.00637		0.00025		0.00022		0.00026		0.00001		0.00001		1.058e+03		1.393e-04		0		1.049e+03		1.361e-04
1.73017		0.35000		0.01470		0.00735		0.00033		0.00029		0.00130		0.00008		0.00003		2.151e+02		2.802e-05		0		2.130e+02		2.771e-05
1.73017		1.13671		0.07282		0.03831		0.00163		0.00146		0.00120		0.00008		0.00002		2.444e+02		3.272e-05		0		2.328e+02		3.114e-05
1.73017		1.39753		0.12087		0.05359		0.00270		0.00242		0.00166		0.00012		0.00003		1.820e+02		2.514e-05		0		1.701e+02		2.317e-05
1.73017		1.60907		0.06884		0.01580		0.00154		0.00138		0.00190		0.00013		0.00004		1.537e+02		2.117e-05		0		1.475e+02		2.035e-05
1.74537		0.00100		0.00343		0.00343		0.00008		0.00007		0.00025		0.00001		0.00001		1.074e+03		1.422e-04		0		1.093e+03		1.437e-04
1.74537		0.01000		0.00343		0.00343		0.00008		0.00007		0.00051		0.00004		0.00001		5.402e+02		7.169e-05		0		5.404e+02		7.109e-05
1.74537		0.35000		0.04000		0.03673		0.00089		0.00080		0.00130		0.00009		0.00003		2.170e+02		2.869e-05		0		2.133e+02		2.812e-05
1.74537		0.80380		0.05080		0.03725		0.00114		0.00102		0.00119		0.00008		0.00002		2.427e+02		3.229e-05		0		2.330e+02		3.111e-05
1.74537		1.13671		0.06574		0.03830		0.00147		0.00131		0.00163		0.00011		0.00003		1.803e+02		2.458e-05		0		1.723e+02		2.333e-05
1.74537		1.39646		0.06577		0.01551		0.00147		0.00132		0.00138		0.00008		0.00003		2.085e+02		2.864e-05		0		2.024e+02		2.795e-05
1.75301		0.01000		0.04733		0.03709		0.00106		0.00095		0.00078		0.00004		0.00002		3.708e+02		5.070e-05		0		3.566e+02		4.828e-05
1.75301		0.35000		0.05076		0.03725		0.00114		0.00102		0.00104		0.00007		0.00002		2.713e+02		3.678e-05		0		2.659e+02		3.611e-05
1.75301		0.80380		0.13521		0.06425		0.00302		0.00270		0.00155		0.00010		0.00003		1.967e+02		2.683e-05		0		1.805e+02		2.483e-05
1.75301		1.13671		0.10948		0.05320		0.00245		0.00219		0.00210		0.00013		0.00004		1.448e+02		2.022e-05		0		1.350e+02		1.882e-05
1.75301		1.39574		0.04749		0.01317		0.00106		0.00095		0.00139		0.00008		0.00003		2.082e+02		2.933e-05		0		2.004e+02		2.846e-05
1.75301		1.60720		0.06945		0.01594		0.00155		0.00139		0.00121		0.00009		0.00002		2.442e+02		3.514e-05		0		2.325e+02		3.344e-05
1.76068		0.01000		0.09121		0.05234		0.00204		0.00182		0.00044		0.00002		0.00001		6.744e+02		9.086e-05		0		6.363e+02		8.632e-05
1.76068		0.35000		0.09464		0.05245		0.00212		0.00189		0.00131		0.00009		0.00003		2.285e+02		3.079e-05		0		2.141e+02		2.915e-05
1.76068		0.80318		0.10195		0.05271		0.00228		0.00204		0.00164		0.00010		0.00003		1.835e+02		2.498e-05		0		1.724e+02		2.374e-05
1.76068		1.13627		0.02909		0.01029		0.00065		0.00058		0.00167		0.00010		0.00003		1.716e+02		2.402e-05		0		1.663e+02		2.327e-05
1.76068		1.39467		0.04392		0.01268		0.00098		0.00088		0.00114		0.00008		0.00002		2.534e+02		3.644e-05		0		2.453e+02		3.488e-05
1.76068		1.60596		0.07267		0.01625		0.00163		0.00145		0.00198		0.00011		0.00004		1.483e+02		2.155e-05		0		1.411e+02		2.040e-05
1.76068		1.75616		0.13488		0.02218		0.00302		0.00270		0.00200		0.00014		0.00004		1.505e+02		2.201e-05		0		1.403e+02		2.049e-05
1.76837		0.01000		0.09121		0.05234		0.00204		0.00182		0.00043		0.00003		0.00001		6.780e+02		8.182e-05		0		6.440e+02		7.814e-05
1.76837		0.35000		0.09486		0.05247		0.00212		0.00190		0.00132		0.00008		0.00003		2.266e+02		2.724e-05		0		2.121e+02		2.586e-05
1.76837		0.80318		0.05824		0.03762		0.00130		0.00116		0.00102		0.00007		0.00002		2.802e+02		3.444e-05		0		2.730e+02		3.365e-05
1.76837		1.13671		0.01466		0.00733		0.00033		0.00029		0.00096		0.00007		0.00002		2.948e+02		3.677e-05		0		2.894e+02		3.620e-05
1.76837		1.39431		0.10514		0.06959		0.00235		0.00210		0.00131		0.00008		0.00003		2.313e+02		2.940e-05		0		2.162e+02		2.750e-05
1.76837		1.60565		0.14511		0.07062		0.00324		0.00290		0.00206		0.00013		0.00004		1.469e+02		1.898e-05		0		1.344e+02		1.742e-05
1.76837		1.76326		0.12377		0.02123		0.00277		0.00248		0.00174		0.00012		0.00003		1.752e+02		2.293e-05		0		1.620e+02		2.131e-05
1.77609		0.00100		0.06194		0.03780		0.00139		0.00124		0.00043		0.00002		0.00001		6.868e+02		9.197e-05		0		6.469e+02		8.660e-05
1.77609		0.01000		0.06194		0.03780		0.00139		0.00124		0.00132		0.00007		0.00003		2.222e+02		2.980e-05		0		2.124e+02		2.844e-05
1.77609		0.80318		0.00731		0.00517		0.00016		0.00015		0.00139		0.00010		0.00003		2.036e+02		2.796e-05		0		1.990e+02		2.703e-05
1.77609		1.13671		0.09061		0.06921		0.00203		0.00181		0.00122		0.00009		0.00002		2.429e+02		3.342e-05		0		2.298e+02		3.174e-05
1.77609		1.39323		0.10536		0.06960		0.00236		0.00211		0.00130		0.00008		0.00003		2.303e+02		3.241e-05		0		2.175e+02		3.052e-05
1.77609		1.60471		0.07641		0.01668		0.00171		0.00153		0.00148		0.00009		0.00003		1.979e+02		2.833e-05		0		1.890e+02		2.696e-05
1.77609		1.76949		0.09473		0.01858		0.00212		0.00189		0.00149		0.00008		0.00003		1.971e+02		2.842e-05		0		1.882e+02		2.721e-05
1.78383		0.01000		0.00730		0.00516		0.00016		0.00015		0.00044		0.00002		0.00001		6.306e+02		8.223e-05		0		6.256e+02		8.086e-05
1.78383		0.35000		0.01099		0.00635		0.00025		0.00022		0.00105		0.00007		0.00002		2.685e+02		3.463e-05		0		2.638e+02		3.434e-05
1.78383		0.80256		0.01099		0.00635		0.00025		0.00022		0.00199		0.00013		0.00004		1.397e+02		1.823e-05		0		1.392e+02		1.833e-05
1.78383		1.13627		0.09430		0.06930		0.00211		0.00189		0.00157		0.00009		0.00003		1.899e+02		2.528e-05		0		1.790e+02		2.389e-05
1.78383		1.39216		0.11555		0.06985		0.00258		0.00231		0.00173		0.00011		0.00003		1.755e+02		2.389e-05		0		1.635e+02		2.218e-05
1.78383		1.60346		0.07619		0.01663		0.00170		0.00152		0.00174		0.00010		0.00003		1.683e+02		2.336e-05		0		1.606e+02		2.210e-05
1.78383		1.77626		0.07990		0.01704		0.00179		0.00160		0.00140		0.00009		0.00003		2.078e+02		2.920e-05		0		1.989e+02		2.776e-05
1.79160		0.35000		0.00730		0.00516		0.00016		0.00015		0.00105		0.00007		0.00002		2.654e+02		3.360e-05		0		2.625e+02		3.316e-05
1.79160		0.80256		0.08691		0.06911		0.00194		0.00174		0.00172		0.00012		0.00003		1.691e+02		2.157e-05		0		1.614e+02		2.064e-05
1.79160		1.13671		0.09428		0.06930		0.00211		0.00189		0.00112		0.00008		0.00002		2.641e+02		3.421e-05		0		2.514e+02		3.265e-05
1.79160		1.39180		0.04330		0.01251		0.00097		0.00087		0.00122		0.00008		0.00002		2.342e+02		3.058e-05		0		2.277e+02		3.013e-05
1.79160		1.60315		0.07255		0.01623		0.00162		0.00145		0.00181		0.00012		0.00004		1.627e+02		2.180e-05		0		1.548e+02		2.077e-05
1.79160		1.78356		0.10525		0.01955		0.00235		0.00210		0.00207		0.00012		0.00004		1.447e+02		1.943e-05		0		1.366e+02		1.859e-05
1.79940		0.35000		0.01102		0.00636		0.00025		0.00022		0.00156		0.00009		0.00003		1.780e+02		2.248e-05		0		1.777e+02		2.250e-05
1.79940		0.80194		0.01833		0.00820		0.00041		0.00037		0.00147		0.00008		0.00003		1.886e+02		2.414e-05		0		1.888e+02		2.421e-05
1.79940		1.13583		0.03280		0.01093		0.00073		0.00066		0.00182		0.00013		0.00004		1.564e+02		2.018e-05		0		1.529e+02		1.991e-05
1.79940		1.39036		0.11258		0.07409		0.00252		0.00225		0.00242		0.00014		0.00005		1.264e+02		1.668e-05		0		1.169e+02		1.548e-05
1.79940		1.60190		0.06150		0.01492		0.00138		0.00123		0.00158		0.00010		0.00003		1.835e+02		2.451e-05		0		1.771e+02		2.383e-05
1.79940		1.78972		0.10470		0.01945		0.00234		0.00209		0.00218		0.00013		0.00004		1.365e+02		1.839e-05		0		1.295e+02		1.763e-05
1.80722		0.00100		0.01103		0.00637		0.00025		0.00022		0.00067		0.00004		0.00001		4.189e+02		5.101e-05		0		4.158e+02		5.025e-05
1.80722		0.01000		0.00735		0.00520		0.00016		0.00015		0.00053		0.00003		0.00001		5.250e+02		6.336e-05		0		5.237e+02		6.348e-05
1.80722		0.35000		0.01103		0.00637		0.00025		0.00022		0.00139		0.00008		0.00003		2.010e+02		2.427e-05		0		1.989e+02		2.418e-05
1.80722		0.80194		0.01827		0.00817		0.00041		0.00037		0.00209		0.00015		0.00004		1.342e+02		1.645e-05		0		1.328e+02		1.630e-05
1.80722		1.13583		0.10908		0.07401		0.00244		0.00218		0.00139		0.00009		0.00003		2.145e+02		2.692e-05		0		2.037e+02		2.546e-05
1.80722		1.38964		0.11974		0.07426		0.00268		0.00239		0.00190		0.00011		0.00004		1.605e+02		2.039e-05		0		1.488e+02		1.884e-05
1.80722		1.60097		0.07986		0.01703		0.00179		0.00160		0.00234		0.00012		0.00005		1.247e+02		1.604e-05		0		1.188e+02		1.530e-05
1.80722		1.79251		0.11253		0.02022		0.00252		0.00225		0.00197		0.00010		0.00004		1.540e+02		2.025e-05		0		1.436e+02		1.876e-05
1.81507		0.00100		0.00735		0.00520		0.00016		0.00015		0.00044		0.00002		0.00001		6.356e+02		7.609e-05		0		6.304e+02		7.533e-05
1.81507		0.35000		0.01097		0.00633		0.00025		0.00022		0.00102		0.00006		0.00002		2.777e+02		3.321e-05		0		2.715e+02		3.249e-05
1.81507		0.80194		0.08044		0.07331		0.00180		0.00161		0.00170		0.00012		0.00003		1.728e+02		2.071e-05		0		1.636e+02		1.986e-05
1.81507		1.13539		0.10196		0.07384		0.00228		0.00204		0.00234		0.00016		0.00005		1.289e+02		1.605e-05		0		1.209e+02		1.487e-05
1.81507		1.38820		0.05776		0.01445		0.00129		0.00116		0.00147		0.00010		0.00003		1.948e+02		2.420e-05		0		1.889e+02		2.363e-05
1.81507		1.60003		0.10479		0.01947		0.00234		0.00210		0.00225		0.00015		0.00005		1.357e+02		1.732e-05		0		1.255e+02		1.595e-05
1.82295		0.01000		0.00731		0.00517		0.00016		0.00015		0.00070		0.00004		0.00001		3.960e+02		4.748e-05		0		3.934e+02		4.748e-05
1.82295		0.35000		0.00731		0.00517		0.00016		0.00015		0.00192		0.00011		0.00004		1.458e+02		1.771e-05		0		1.441e+02		1.740e-05
1.82295		0.80194		0.08771		0.07349		0.00196		0.00175		0.00217		0.00016		0.00004		1.361e+02		1.672e-05		0		1.280e+02		1.569e-05
1.82295		1.13539		0.11666		0.07420		0.00261		0.00233		0.00182		0.00013		0.00004		1.671e+02		2.108e-05		0		1.555e+02		1.934e-05
1.82295		1.38784		0.07244		0.01620		0.00162		0.00145		0.00233		0.00012		0.00005		1.248e+02		1.577e-05		0		1.203e+02		1.522e-05
1.82295		1.60003		0.07593		0.01658		0.00170		0.00152		0.00175		0.00012		0.00004		1.651e+02		2.111e-05		0		1.592e+02		2.042e-05
1.82295		1.79140		0.09433		0.01850		0.00211		0.00189		0.00200		0.00013		0.00004		1.512e+02		1.945e-05		0		1.402e+02		1.827e-05
1.83086		0.00100		0.00362		0.00362		0.00008		0.00007		0.00025		0.00001		0.00000		1.116e+03		1.399e-04		0		1.113e+03		1.385e-04
1.83086		0.35000		0.00362		0.00362		0.00008		0.00007		0.00138		0.00008		0.00003		1.979e+02		2.431e-05		0		2.006e+02		2.510e-05
1.83086		0.80194		0.09505		0.07367		0.00213		0.00190		0.00138		0.00009		0.00003		2.143e+02		2.696e-05		0		2.036e+02		2.576e-05
1.83086		1.13583		0.04354		0.01257		0.00097		0.00087		0.00157		0.00010		0.00003		1.833e+02		2.366e-05		0		1.783e+02		2.290e-05
1.83086		1.38892		0.04360		0.01259		0.00098		0.00087		0.00179		0.00009		0.00004		1.612e+02		2.089e-05		0		1.556e+02		2.032e-05
1.83086		1.60066		0.06191		0.01502		0.00138		0.00124		0.00155		0.00009		0.00003		1.866e+02		2.491e-05		0		1.802e+02		2.389e-05
1.83086		1.79195		0.11597		0.02051		0.00259		0.00232		0.00242		0.00014		0.00005		1.252e+02		1.694e-05		0		1.171e+02		1.578e-05
1.83883		0.00100		0.00730		0.00516		0.00016		0.00015		0.00131		0.00008		0.00003		2.154e+02		2.700e-05		0		2.115e+02		2.634e-05
1.83883		0.35000		0.00730		0.00516		0.00016		0.00015		0.00182		0.00010		0.00004		1.526e+02		1.855e-05		0		1.520e+02		1.897e-05
1.83883		0.80256		0.01830		0.00819		0.00041		0.00037		0.00174		0.00011		0.00003		1.613e+02		2.040e-05		0		1.591e+02		2.014e-05
1.83883		1.13715		0.02911		0.01029		0.00065		0.00058		0.00155		0.00009		0.00003		1.845e+02		2.356e-05		0		1.791e+02		2.302e-05
1.83883		1.39036		0.04723		0.01310		0.00106		0.00094		0.00139		0.00008		0.00003		2.079e+02		2.717e-05		0		2.009e+02		2.622e-05
1.83883		1.60222		0.08701		0.01777		0.00195		0.00174		0.00151		0.00010		0.00003		1.964e+02		2.577e-05		0		1.843e+02		2.442e-05
1.83883		1.79335		0.12297		0.02110		0.00275		0.00246		0.00252		0.00015		0.00005		1.199e+02		1.620e-05		0		1.123e+02		1.511e-05
1.84684		0.35000		0.04386		0.03693		0.00098		0.00088		0.00154		0.00009		0.00003		1.871e+02		2.162e-05		0		1.811e+02		2.082e-05
1.84684		0.80318		0.02202		0.00899		0.00049		0.00044		0.00174		0.00010		0.00003		1.615e+02		1.868e-05		0		1.593e+02		1.853e-05
1.84684		1.13846		0.03633		0.01149		0.00081		0.00073		0.00200		0.00011		0.00004		1.420e+02		1.664e-05		0		1.387e+02		1.637e-05
1.84684		1.39144		0.06935		0.01591		0.00155		0.00139		0.00172		0.00012		0.00003		1.691e+02		2.020e-05		0		1.627e+02		1.948e-05
1.84684		1.60378		0.09015		0.01804		0.00202		0.00180		0.00214		0.00012		0.00004		1.375e+02		1.673e-05		0		1.304e+02		1.586e-05
1.84684		1.79391		0.12985		0.02165		0.00290		0.00260		0.00233		0.00013		0.00005		1.295e+02		1.603e-05		0		1.207e+02		1.490e-05
1.86302		0.01000		0.00366		0.00366		0.00008		0.00007		0.00034		0.00002		0.00001		8.260e+02		8.902e-05		0		8.178e+02		8.676e-05
1.86302		0.35000		0.00366		0.00366		0.00008		0.00007		0.00139		0.00010		0.00003		2.001e+02		2.125e-05		0		1.987e+02		2.117e-05
1.86302		0.80442		0.02916		0.01031		0.00065		0.00058		0.00114		0.00008		0.00002		2.483e+02		2.677e-05		0		2.445e+02		2.641e-05
1.86302		1.14022		0.06552		0.01545		0.00147		0.00131		0.00135		0.00008		0.00003		2.156e+02		2.338e-05		0		2.072e+02		2.271e-05
1.86302		1.39288		0.10477		0.01946		0.00234		0.00210		0.00230		0.00016		0.00005		1.292e+02		1.425e-05		0		1.227e+02		1.368e-05
1.86302		1.60596		0.10807		0.01974		0.00242		0.00216		0.00146		0.00009		0.00003		2.056e+02		2.331e-05		0		1.933e+02		2.191e-05
1.86302		1.79446		0.13480		0.02217		0.00301		0.00270		0.00250		0.00018		0.00005		1.184e+02		1.368e-05		0		1.124e+02		1.291e-05
1.87119		0.00100		0.00724		0.00512		0.00016		0.00014		0.00079		0.00006		0.00002		3.549e+02		3.878e-05		0		3.528e+02		3.810e-05
1.87119		0.01000		0.00724		0.00512		0.00016		0.00014		0.00078		0.00005		0.00002		3.547e+02		3.835e-05		0		3.537e+02		3.826e-05
1.87119		0.35000		0.00724		0.00512		0.00016		0.00014		0.00154		0.00009		0.00003		1.804e+02		1.961e-05		0		1.797e+02		1.946e-05
1.87119		0.80442		0.04004		0.01207		0.00090		0.00080		0.00182		0.00012		0.00004		1.560e+02		1.706e-05		0		1.531e+02		1.678e-05
1.87119		1.14066		0.05058		0.01352		0.00113		0.00101		0.00241		0.00015		0.00005		1.200e+02		1.345e-05		0		1.152e+02		1.286e-05
1.87119		1.39359		0.09726		0.01872		0.00217		0.00195		0.00255		0.00016		0.00005		1.168e+02		1.316e-05		0		1.102e+02		1.250e-05
1.87119		1.60720		0.12352		0.02119		0.00276		0.00247		0.00302		0.00019		0.00006		9.866e+01		1.136e-05		0		9.375e+01		1.079e-05
1.87119		1.79474		0.13878		0.02252		0.00310		0.00278		0.00205		0.00015		0.00004		1.459e+02		1.708e-05		0		1.361e+02		1.588e-05
1.87941		0.00100		0.01451		0.00726		0.00032		0.00029		0.00043		0.00002		0.00001		6.529e+02		7.202e-05		0		6.400e+02		7.038e-05
1.87941		0.01000		0.01451		0.00726		0.00032		0.00029		0.00096		0.00005		0.00002		2.977e+02		3.261e-05		0		2.891e+02		3.176e-05
1.87941		0.35000		0.01451		0.00726		0.00032		0.00029		0.00209		0.00011		0.00004		1.336e+02		1.466e-05		0		1.328e+02		1.462e-05
1.87941		0.80505		0.03628		0.01148		0.00081		0.00073		0.00199		0.00013		0.00004		1.441e+02		1.612e-05		0		1.392e+02		1.553e-05
1.87941		1.14153		0.05773		0.01444		0.00129		0.00115		0.00208		0.00013		0.00004		1.390e+02		1.573e-05		0		1.341e+02		1.517e-05
1.87941		1.39431		0.08689		0.01774		0.00194		0.00174		0.00240		0.00017		0.00005		1.231e+02		1.393e-05		0		1.161e+02		1.335e-05
1.87941		1.60814		0.12421		0.02131		0.00278		0.00248		0.00270		0.00014		0.00005		1.131e+02		1.321e-05		0		1.045e+02		1.220e-05
1.87941		1.79474		0.14269		0.02285		0.00319		0.00285		0.00244		0.00017		0.00005		1.238e+02		1.459e-05		0		1.140e+02		1.355e-05
1.88768		0.00100		0.01824		0.00816		0.00041		0.00036		0.00061		0.00003		0.00001		4.567e+02		4.860e-05		0		4.537e+02		4.796e-05
1.88768		0.35000		0.02186		0.00892		0.00049		0.00044		0.00192		0.00010		0.00004		1.493e+02		1.571e-05		0		1.450e+02		1.540e-05
1.88768		0.80567		0.03248		0.01083		0.00073		0.00065		0.00171		0.00009		0.00003		1.665e+02		1.782e-05		0		1.624e+02		1.746e-05
1.88768		1.14241		0.05415		0.01399		0.00121		0.00108		0.00214		0.00011		0.00004		1.340e+02		1.449e-05		0		1.295e+02		1.416e-05
1.88768		1.39503		0.08737		0.01784		0.00195		0.00175		0.00273		0.00015		0.00005		1.081e+02		1.196e-05		0		1.021e+02		1.133e-05
1.88768		1.60938		0.13465		0.02214		0.00301		0.00269		0.00215		0.00013		0.00004		1.410e+02		1.585e-05		0		1.304e+02		1.470e-05
1.88768		1.79530		0.14156		0.02267		0.00317		0.00283		0.00199		0.00014		0.00004		1.531e+02		1.752e-05		0		1.403e+02		1.604e-05
1.89600		0.35000		0.01805		0.00808		0.00040		0.00036		0.00148		0.00009		0.00003		1.916e+02		2.092e-05		0		1.880e+02		2.044e-05
1.89600		0.80629		0.03971		0.01198		0.00089		0.00079		0.00190		0.00011		0.00004		1.514e+02		1.657e-05		0		1.462e+02		1.608e-05
1.89600		1.14329		0.06925		0.01589		0.00155		0.00139		0.00277		0.00015		0.00006		1.052e+02		1.166e-05		0		1.013e+02		1.134e-05
1.89600		1.39574		0.08360		0.01744		0.00187		0.00167		0.00306		0.00018		0.00006		9.623e+01		1.094e-05		0		9.061e+01		1.028e-05
1.89600		1.61062		0.11643		0.02059		0.00260		0.00233		0.00277		0.00016		0.00006		1.091e+02		1.254e-05		0		1.023e+02		1.181e-05
1.89600		1.79558		0.13790		0.02238		0.00308		0.00276		0.00296		0.00021		0.00006		1.025e+02		1.198e-05		0		9.496e+01		1.111e-05
1.90438		0.01000		0.02156		0.00881		0.00048		0.00043		0.00121		0.00009		0.00002		2.337e+02		2.507e-05		0		2.286e+02		2.467e-05
1.90438		0.35000		0.02156		0.00881		0.00048		0.00043		0.00172		0.00011		0.00003		1.633e+02		1.793e-05		0		1.606e+02		1.743e-05
1.90438		0.80691		0.02887		0.01021		0.00065		0.00058		0.00216		0.00012		0.00004		1.311e+02		1.450e-05		0		1.286e+02		1.410e-05
1.90438		1.14416		0.05454		0.01409		0.00122		0.00109		0.00274		0.00014		0.00005		1.053e+02		1.151e-05		0		1.013e+02		1.130e-05
1.90438		1.39646		0.09066		0.01814		0.00203		0.00181		0.00272		0.00014		0.00005		1.099e+02		1.246e-05		0		1.028e+02		1.165e-05
1.90438		1.61155		0.11606		0.02052		0.00260		0.00232		0.00284		0.00019		0.00006		1.051e+02		1.202e-05		0		9.976e+01		1.147e-05
1.90438		1.79558		0.11591		0.02050		0.00259		0.00232		0.00300		0.00021		0.00006		1.013e+02		1.176e-05		0		9.446e+01		1.102e-05
1.91281		0.00100		0.02546		0.00963		0.00057		0.00051		0.00096		0.00006		0.00002		2.948e+02		3.167e-05		0		2.892e+02		3.062e-05
1.91281		0.01000		0.02546		0.00963		0.00057		0.00051		0.00135		0.00008		0.00003		2.077e+02		2.207e-05		0		2.058e+02		2.177e-05
1.91281		0.35000		0.02546		0.00963		0.00057		0.00051		0.00104		0.00006		0.00002		2.735e+02		2.898e-05		0		2.681e+02		2.841e-05
1.91281		0.80691		0.03279		0.01093		0.00073		0.00066		0.00111		0.00008		0.00002		2.594e+02		2.778e-05		0		2.516e+02		2.709e-05
1.91281		1.14460		0.06181		0.01499		0.00138		0.00124		0.00181		0.00012		0.00004		1.633e+02		1.796e-05		0		1.549e+02		1.695e-05
1.91281		1.39682		0.10172		0.01923		0.00227		0.00203		0.00274		0.00018		0.00005		1.092e+02		1.218e-05		0		1.028e+02		1.140e-05
1.91281		1.61217		0.09468		0.01857		0.00212		0.00189		0.00282		0.00016		0.00006		1.057e+02		1.186e-05		0		9.940e+01		1.120e-05
1.91281		1.79530		0.09424		0.01849		0.00211		0.00188		0.00344		0.00024		0.00007		8.625e+01		9.960e-06		0		8.162e+01		9.331e-06
1.92129		0.00100		0.02179		0.00890		0.00049		0.00044		0.00060		0.00003		0.00001		4.710e+02		5.124e-05		0		4.617e+02		5.075e-05
1.92129		0.01000		0.02523		0.00954		0.00056		0.00050		0.00113		0.00007		0.00002		2.503e+02		2.771e-05		0		2.455e+02		2.696e-05
1.92129		0.80753		0.02499		0.00945		0.00056		0.00050		0.00300		0.00016		0.00006		9.247e+01		1.033e-05		0		9.250e+01		1.033e-05
1.92129		1.14503		0.06520		0.01537		0.00146		0.00130		0.00344		0.00024		0.00007		8.560e+01		9.629e-06		0		8.144e+01		9.247e-06
1.92129		1.39718		0.08379		0.01748		0.00187		0.00168		0.00217		0.00013		0.00004		1.346e+02		1.548e-05		0		1.274e+02		1.464e-05
1.92129		1.61310		0.08709		0.01778		0.00195		0.00174		0.00280		0.00016		0.00006		1.049e+02		1.249e-05		0		9.926e+01		1.160e-05
1.92129		1.79558		0.07205		0.01613		0.00161		0.00144		0.00302		0.00019		0.00006		9.583e+01		1.116e-05		0		9.295e+01		1.102e-05
1.92982		0.00100		0.01788		0.00800		0.00040		0.00036		0.00077		0.00004		0.00002		3.590e+02		3.913e-05		0		3.581e+02		3.867e-05
1.92982		0.35000		0.01788		0.00800		0.00040		0.00036		0.00197		0.00012		0.00004		1.433e+02		1.544e-05		0		1.408e+02		1.517e-05
1.92982		0.80815		0.03619		0.01145		0.00081		0.00072		0.00249		0.00015		0.00005		1.169e+02		1.269e-05		0		1.112e+02		1.216e-05
1.92982		1.14503		0.06544		0.01543		0.00146		0.00131		0.00225		0.00015		0.00004		1.284e+02		1.424e-05		0		1.246e+02		1.384e-05
1.92982		1.39861		0.06910		0.01586		0.00155		0.00138		0.00180		0.00010		0.00004		1.629e+02		1.867e-05		0		1.558e+02		1.758e-05
1.92982		1.61403		0.05818		0.01455		0.00130		0.00116		0.00216		0.00013		0.00004		1.348e+02		1.537e-05		0		1.291e+02		1.480e-05
1.92982		1.79641		0.07606		0.01661		0.00170		0.00152		0.00258		0.00018		0.00005		1.116e+02		1.298e-05		0		1.079e+02		1.257e-05
1.93838		0.01000		0.01420		0.00710		0.00032		0.00028		0.00102		0.00008		0.00002		2.703e+02		2.896e-05		0		2.701e+02		2.886e-05
1.93838		0.35000		0.01788		0.00800		0.00040		0.00036		0.00155		0.00010		0.00003		1.818e+02		1.950e-05		0		1.785e+02		1.910e-05
1.93838		0.80938		0.03621		0.01145		0.00081		0.00072		0.00208		0.00012		0.00004		1.369e+02		1.483e-05		0		1.334e+02		1.446e-05
1.93838		1.14547		0.06204		0.01505		0.00139		0.00124		0.00250		0.00015		0.00005		1.157e+02		1.273e-05		0		1.121e+02		1.233e-05
1.93838		1.40004		0.06568		0.01548		0.00147		0.00131		0.00355		0.00021		0.00007		8.242e+01		9.179e-06		0		7.904e+01		8.823e-06
1.93838		1.61527		0.07687		0.01678		0.00172		0.00154		0.00293		0.00018		0.00006		1.018e+02		1.142e-05		0		9.522e+01		1.082e-05
1.93838		1.79780		0.11239		0.02019		0.00251		0.00225		0.00299		0.00021		0.00006		1.008e+02		1.162e-05		0		9.456e+01		1.090e-05
1.93838		1.93368		0.14471		0.02289		0.00324		0.00289		0.00230		0.00016		0.00005		1.312e+02		1.529e-05		0		1.206e+02		1.411e-05
1.94696		0.00100		0.01465		0.00732		0.00033		0.00029		0.00086		0.00005		0.00002		3.207e+02		3.468e-05		0		3.228e+02		3.533e-05
1.94696		0.01000		0.01097		0.00633		0.00025		0.00022		0.00111		0.00006		0.00002		2.546e+02		2.757e-05		0		2.486e+02		2.721e-05
1.94696		0.35000		0.01831		0.00819		0.00041		0.00037		0.00198		0.00011		0.00004		1.449e+02		1.588e-05		0		1.405e+02		1.537e-05
1.94696		0.81062		0.02908		0.01029		0.00065		0.00058		0.00233		0.00012		0.00005		1.209e+02		1.355e-05		0		1.188e+02		1.321e-05
1.94696		1.14591		0.06202		0.01504		0.00139		0.00124		0.00242		0.00014		0.00005		1.192e+02		1.343e-05		0		1.156e+02		1.304e-05
1.94696		1.40146		0.07678		0.01676		0.00172		0.00154		0.00336		0.00022		0.00007		8.668e+01		9.963e-06		0		8.309e+01		9.515e-06
1.94696		1.61651		0.08436		0.01759		0.00189		0.00169		0.00210		0.00012		0.00004		1.374e+02		1.605e-05		0		1.322e+02		1.537e-05
1.94696		1.79919		0.11647		0.02059		0.00260		0.00233		0.00286		0.00017		0.00006		1.068e+02		1.269e-05		0		9.916e+01		1.172e-05
1.94696		1.94168		0.15908		0.02399		0.00356		0.00318		0.00302		0.00016		0.00006		1.012e+02		1.220e-05		0		9.259e+01		1.109e-05
1.95556		0.00100		0.01831		0.00819		0.00041		0.00037		0.00042		0.00003		0.00001		6.685e+02		6.811e-05		0		6.644e+02		6.845e-05
1.95556		0.01000		0.01831		0.00819		0.00041		0.00037		0.00085		0.00005		0.00002		3.353e+02		3.457e-05		0		3.255e+02		3.356e-05
1.95556		0.35000		0.02200		0.00898		0.00049		0.00044		0.00264		0.00015		0.00005		1.079e+02		1.127e-05		0		1.050e+02		1.086e-05
1.95556		0.81185		0.03983		0.01202		0.00089		0.00080		0.00266		0.00016		0.00005		1.070e+02		1.125e-05		0		1.044e+02		1.096e-05
1.95556		1.14634		0.05460		0.01410		0.00122		0.00109		0.00216		0.00013		0.00004		1.345e+02		1.443e-05		0		1.283e+02		1.367e-05
1.95556		1.40325		0.08782		0.01793		0.00196		0.00176		0.00256		0.00015		0.00005		1.158e+02		1.267e-05		0		1.086e+02		1.174e-05
1.95556		1.61774		0.09476		0.01859		0.00212		0.00190		0.00239		0.00013		0.00005		1.248e+02		1.360e-05		0		1.176e+02		1.290e-05
1.95556		1.80058		0.10875		0.01986		0.00243		0.00218		0.00375		0.00020		0.00007		8.043e+01		9.013e-06		0		7.549e+01		8.423e-06
1.95556		1.94938		0.14426		0.02282		0.00323		0.00289		0.00296		0.00018		0.00006		1.006e+02		1.137e-05		0		9.370e+01		1.058e-05
1.96419		0.00100		0.02525		0.00955		0.00056		0.00050		0.00061		0.00004		0.00001		4.555e+02		5.073e-05		0		4.525e+02		5.038e-05
1.96419		0.01000		0.02525		0.00955		0.00056		0.00050		0.00095		0.00006		0.00002		2.959e+02		3.279e-05		0		2.926e+02		3.260e-05
1.96419		0.35000		0.02159		0.00882		0.00048		0.00043		0.00164		0.00012		0.00003		1.691e+02		1.866e-05		0		1.688e+02		1.883e-05
1.96419		0.81246		0.03623		0.01146		0.00081		0.00072		0.00291		0.00018		0.00006		9.710e+01		1.096e-05		0		9.495e+01		1.076e-05
1.96419		1.14591		0.05111		0.01366		0.00114		0.00102		0.00249		0.00014		0.00005		1.146e+02		1.320e-05		0		1.117e+02		1.285e-05
1.96419		1.40396		0.06571		0.01549		0.00147		0.00131		0.00256		0.00015		0.00005		1.134e+02		1.323e-05		0		1.096e+02		1.279e-05
1.96419		1.61836		0.08720		0.01780		0.00195		0.00174		0.00319		0.00017		0.00006		9.172e+01		1.089e-05		0		8.723e+01		1.035e-05
1.96419		1.80142		0.08601		0.01756		0.00192		0.00172		0.00285		0.00016		0.00006		1.030e+02		1.223e-05		0		9.727e+01		1.174e-05
1.96419		1.95655		0.15873		0.02394		0.00355		0.00317		0.00290		0.00019		0.00006		1.065e+02		1.291e-05		0		9.631e+01		1.176e-05
1.97284		0.00100		0.02162		0.00883		0.00048		0.00043		0.00086		0.00004		0.00002		3.245e+02		3.704e-05		0		3.206e+02		3.701e-05
1.97284		0.01000		0.02162		0.00883		0.00048		0.00043		0.00111		0.00006		0.00002		2.543e+02		2.912e-05		0		2.495e+02		2.873e-05
1.97284		0.35000		0.02162		0.00883		0.00048		0.00043		0.00233		0.00014		0.00005		1.209e+02		1.365e-05		0		1.188e+02		1.372e-05
1.97284		0.81370		0.03238		0.01080		0.00072		0.00065		0.00259		0.00014		0.00005		1.097e+02		1.298e-05		0		1.075e+02		1.257e-05
1.97284		1.14634		0.06209		0.01506		0.00139		0.00124		0.00294		0.00019		0.00006		9.856e+01		1.167e-05		0		9.524e+01		1.132e-05
1.97284		1.40574		0.07647		0.01669		0.00171		0.00153		0.00308		0.00017		0.00006		9.400e+01		1.135e-05		0		9.096e+01		1.097e-05
1.97284		1.61991		0.08647		0.01766		0.00193		0.00173		0.00368		0.00020		0.00007		7.970e+01		9.784e-06		0		7.551e+01		9.258e-06
1.97284		1.80308		0.11885		0.02070		0.00266		0.00238		0.00362		0.00019		0.00007		8.341e+01		1.037e-05		0		7.817e+01		9.741e-06
1.97284		1.96471		0.19097		0.02624		0.00427		0.00382		0.00404		0.00022		0.00008		7.961e+01		1.011e-05		0		7.101e+01		8.976e-06
1.98152		0.00100		0.01424		0.00713		0.00032		0.00028		0.00060		0.00003		0.00001		4.637e+02		5.520e-05		0		4.623e+02		5.443e-05
1.98152		0.01000		0.01792		0.00802		0.00040		0.00036		0.00121		0.00007		0.00002		2.305e+02		2.696e-05		0		2.297e+02		2.707e-05
1.98152		0.35000		0.01796		0.00804		0.00040		0.00036		0.00196		0.00011		0.00004		1.424e+02		1.699e-05		0		1.414e+02		1.671e-05
1.98152		0.81492		0.03285		0.01095		0.00073		0.00066		0.00298		0.00018		0.00006		9.513e+01		1.144e-05		0		9.348e+01		1.117e-05
1.98152		1.14634		0.05451		0.01408		0.00122		0.00109		0.00382		0.00025		0.00008		7.525e+01		9.215e-06		0		7.242e+01		8.821e-06
1.98152		1.62083		0.08661		0.01769		0.00194		0.00173		0.00376		0.00019		0.00008		7.782e+01		9.709e-06		0		7.380e+01		9.270e-06
1.98152		1.80391		0.13350		0.02196		0.00299		0.00267		0.00370		0.00022		0.00007		8.106e+01		1.030e-05		0		7.610e+01		9.666e-06
1.99022		0.00100		0.01840		0.00823		0.00041		0.00037		0.00113		0.00007		0.00002		2.477e+02		2.880e-05		0		2.462e+02		2.833e-05
1.99022		0.01000		0.01840		0.00823		0.00041		0.00037		0.00124		0.00007		0.00002		2.291e+02		2.617e-05		0		2.234e+02		2.564e-05
1.99022		0.35000		0.01840		0.00823		0.00041		0.00037		0.00244		0.00014		0.00005		1.152e+02		1.332e-05		0		1.139e+02		1.311e-05
1.99022		0.81554		0.02937		0.01038		0.00066		0.00059		0.00264		0.00015		0.00005		1.080e+02		1.257e-05		0		1.051e+02		1.226e-05
1.99022		1.14591		0.06092		0.01479		0.00136		0.00122		0.00204		0.00015		0.00004		1.427e+02		1.682e-05		0		1.368e+02		1.621e-05
1.99022		1.40787		0.08260		0.01723		0.00185		0.00165		0.00366		0.00023		0.00007		8.018e+01		9.647e-06		0		7.552e+01		9.096e-06
1.99022		1.62145		0.10526		0.01955		0.00235		0.00211		0.00378		0.00021		0.00008		8.051e+01		9.784e-06		0		7.474e+01		9.153e-06
1.99022		1.80474		0.15973		0.02409		0.00357		0.00319		0.00420		0.00024		0.00008		7.325e+01		8.952e-06		0		6.667e+01		8.289e-06
1.99022		1.97309		0.14136		0.02264		0.00316		0.00283		0.00303		0.00017		0.00006		1.003e+02		1.275e-05		0		9.195e+01		1.163e-05
1.99895		0.00100		0.01104		0.00637		0.00025		0.00022		0.00139		0.00007		0.00003		1.992e+02		2.231e-05		0		1.991e+02		2.227e-05
1.99895		0.35000		0.01473		0.00737		0.00033		0.00029		0.00245		0.00015		0.00005		1.154e+02		1.289e-05		0		1.132e+02		1.271e-05
1.99895		0.81676		0.04673		0.01297		0.00104		0.00093		0.00270		0.00015		0.00005		1.070e+02		1.222e-05		0		1.035e+02		1.176e-05
1.99895		1.14591		0.09363		0.01837		0.00209		0.00187		0.00301		0.00021		0.00006		9.884e+01		1.145e-05		0		9.307e+01		1.075e-05
1.99895		1.40894		0.06944		0.01593		0.00155		0.00139		0.00291		0.00017		0.00006		1.008e+02		1.199e-05		0		9.623e+01		1.132e-05
1.99895		1.80585		0.12330		0.02115		0.00276		0.00247		0.00400		0.00023		0.00008		7.566e+01		9.126e-06		0		7.076e+01		8.549e-06
1.99895		1.97411		0.14864		0.02322		0.00332		0.00297		0.00375		0.00020		0.00007		8.035e+01		9.908e-06		0		7.388e+01		9.065e-06
2.00770		0.00100		0.02915		0.01031		0.00065		0.00058		0.00086		0.00006		0.00002		3.256e+02		3.586e-05		0		3.244e+02		3.619e-05
2.00770		0.01000		0.03258		0.01087		0.00073		0.00065		0.00058		0.00004		0.00001		4.832e+02		5.423e-05		0		4.767e+02		5.321e-05
2.00770		0.35000		0.02889		0.01022		0.00065		0.00058		0.00213		0.00015		0.00004		1.321e+02		1.465e-05		0		1.302e+02		1.456e-05
2.00770		0.81799		0.06148		0.01492		0.00137		0.00123		0.00383		0.00026		0.00008		7.749e+01		8.887e-06		0		7.309e+01		8.276e-06
2.00770		1.14591		0.09748		0.01877		0.00218		0.00195		0.00389		0.00027		0.00008		7.714e+01		8.758e-06		0		7.224e+01		8.308e-06
2.00770		1.41036		0.12842		0.02171		0.00287		0.00257		0.00304		0.00018		0.00006		1.014e+02		1.179e-05		0		9.276e+01		1.085e-05
2.00770		1.62361		0.18566		0.02601		0.00415		0.00371		0.00429		0.00023		0.00009		7.421e+01		8.756e-06		0		6.651e+01		7.891e-06
2.00770		1.97563		0.22583		0.02869		0.00505		0.00452		0.00413		0.00022		0.00008		7.843e+01		9.638e-06		0		7.018e+01		8.597e-06
2.01648		0.35000		0.03585		0.01135		0.00080		0.00072		0.00243		0.00012		0.00005		1.166e+02		1.319e-05		0		1.140e+02		1.272e-05
2.01648		0.81799		0.05746		0.01438		0.00128		0.00115		0.00280		0.00020		0.00006		1.028e+02		1.168e-05		0		9.927e+01		1.123e-05
2.01648		1.14503		0.09138		0.01828		0.00204		0.00183		0.00235		0.00013		0.00005		1.276e+02		1.464e-05		0		1.188e+02		1.367e-05
2.01648		1.41071		0.13490		0.02218		0.00302		0.00270		0.00429		0.00024		0.00009		7.159e+01		8.372e-06		0		6.547e+01		7.630e-06
2.01648		1.80779		0.19643		0.02674		0.00439		0.00393		0.00383		0.00020		0.00008		8.368e+01		1.009e-05		0		7.501e+01		9.039e-06
2.01648		1.97613		0.24657		0.02991		0.00551		0.00493		0.00420		0.00024		0.00008		7.828e+01		9.599e-06		0		6.901e+01		8.443e-06
2.02528		0.00100		0.03579		0.01132		0.00080		0.00072		0.00135		0.00008		0.00003		2.095e+02		2.316e-05		0		2.055e+02		2.282e-05
2.02528		0.01000		0.02893		0.01023		0.00065		0.00058		0.00096		0.00006		0.00002		2.918e+02		3.218e-05		0		2.901e+02		3.228e-05
2.02528		0.35000		0.03604		0.01140		0.00081		0.00072		0.00197		0.00011		0.00004		1.442e+02		1.608e-05		0		1.404e+02		1.568e-05
2.02528		0.81799		0.04371		0.01262		0.00098		0.00087		0.00198		0.00012		0.00004		1.460e+02		1.654e-05		0		1.408e+02		1.592e-05
2.02528		1.14547		0.09024		0.01806		0.00202		0.00180		0.00355		0.00018		0.00007		8.328e+01		9.603e-06		0		7.868e+01		9.038e-06
2.02528		1.41142		0.13081		0.02181		0.00293		0.00262		0.00420		0.00022		0.00008		7.357e+01		8.691e-06		0		6.707e+01		7.816e-06
2.02528		1.62453		0.16450		0.02453		0.00368		0.00329		0.00382		0.00020		0.00008		8.112e+01		9.621e-06		0		7.350e+01		8.713e-06
2.02528		1.80862		0.21439		0.02792		0.00479		0.00429		0.00447		0.00025		0.00009		7.296e+01		8.763e-06		0		6.459e+01		7.787e-06
2.02528		1.97689		0.28638		0.03223		0.00640		0.00573		0.00320		0.00016		0.00006		1.041e+02		1.264e-05		0		8.941e+01		1.096e-05
2.03411		0.35000		0.01789		0.00801		0.00040		0.00036		0.00228		0.00012		0.00005		1.235e+02		1.378e-05		0		1.220e+02		1.358e-05
2.03411		0.81799		0.05718		0.01431		0.00128		0.00114		0.00361		0.00021		0.00007		7.999e+01		9.133e-06		0		7.718e+01		8.725e-06
2.03411		1.14634		0.08300		0.01732		0.00186		0.00166		0.00444		0.00026		0.00009		6.593e+01		7.476e-06		0		6.234e+01		7.152e-06
2.03411		1.41106		0.14141		0.02265		0.00316		0.00283		0.00325		0.00017		0.00007		9.318e+01		1.096e-05		0		8.566e+01		9.998e-06
2.03411		1.62422		0.20058		0.02705		0.00449		0.00401		0.00337		0.00019		0.00007		9.414e+01		1.125e-05		0		8.554e+01		1.013e-05
2.03411		1.97714		0.33320		0.03475		0.00745		0.00666		0.00315		0.00018		0.00006		1.062e+02		1.295e-05		0		8.786e+01		1.074e-05
2.04298		0.01000		0.02481		0.00939		0.00055		0.00050		0.00059		0.00003		0.00001		4.821e+02		5.393e-05		0		4.713e+02		5.242e-05
2.04298		0.35000		0.03192		0.01065		0.00071		0.00064		0.00235		0.00013		0.00005		1.216e+02		1.370e-05		0		1.189e+02		1.322e-05
2.04298		0.81737		0.05339		0.01380		0.00119		0.00107		0.00296		0.00016		0.00006		9.708e+01		1.106e-05		0		9.351e+01		1.056e-05
2.04298		1.14634		0.11871		0.02068		0.00265		0.00237		0.00312		0.00022		0.00006		9.651e+01		1.117e-05		0		9.045e+01		1.039e-05
2.04298		1.41000		0.15965		0.02408		0.00357		0.00319		0.00270		0.00014		0.00005		1.141e+02		1.341e-05		0		1.036e+02		1.209e-05
2.04298		1.62361		0.20700		0.02743		0.00463		0.00414		0.00252		0.00015		0.00005		1.273e+02		1.514e-05		0		1.146e+02		1.356e-05
2.04298		1.80862		0.26419		0.03093		0.00591		0.00528		0.00446		0.00022		0.00009		7.504e+01		9.007e-06		0		6.479e+01		7.796e-06
2.04298		1.97689		0.29386		0.03266		0.00657		0.00588		0.00416		0.00021		0.00008		8.019e+01		9.717e-06		0		6.851e+01		8.367e-06
2.05189		0.01000		0.03558		0.01126		0.00080		0.00071		0.00184		0.00010		0.00004		1.536e+02		1.724e-05		0		1.504e+02		1.673e-05
2.05189		0.35000		0.03190		0.01064		0.00071		0.00064		0.00196		0.00011		0.00004		1.453e+02		1.617e-05		0		1.421e+02		1.581e-05
2.05189		0.81676		0.05338		0.01379		0.00119		0.00107		0.00373		0.00019		0.00007		7.715e+01		8.648e-06		0		7.409e+01		8.365e-06
2.05189		1.14678		0.13371		0.02199		0.00299		0.00267		0.00314		0.00017		0.00006		9.702e+01		1.128e-05		0		8.941e+01		1.026e-05
2.05189		1.62361		0.21752		0.02809		0.00486		0.00435		0.00554		0.00031		0.00011		5.935e+01		7.110e-06		0		5.226e+01		6.177e-06
2.05189		1.80917		0.26848		0.03122		0.00600		0.00537		0.00416		0.00021		0.00008		7.972e+01		9.537e-06		0		6.925e+01		8.330e-06
2.05189		1.97740		0.26553		0.03109		0.00594		0.00531		0.00416		0.00022		0.00008		7.874e+01		9.708e-06		0		6.942e+01		8.458e-06
2.06083		0.00100		0.02869		0.01015		0.00064		0.00057		0.00120		0.00007		0.00002		2.355e+02		2.626e-05		0		2.309e+02		2.560e-05
2.06083		0.01000		0.02869		0.01015		0.00064		0.00057		0.00137		0.00007		0.00003		2.086e+02		2.309e-05		0		2.032e+02		2.257e-05
2.06083		0.35000		0.03238		0.01080		0.00072		0.00065		0.00290		0.00015		0.00006		9.660e+01		1.066e-05		0		9.601e+01		1.068e-05
2.06083		0.81615		0.07889		0.01683		0.00176		0.00158		0.00314		0.00017		0.00006		9.336e+01		1.058e-05		0		8.866e+01		1.000e-05
2.06083		1.14721		0.11200		0.02013		0.00250		0.00224		0.00291		0.00016		0.00006		1.041e+02		1.192e-05		0		9.736e+01		1.117e-05
2.06083		1.40894		0.11908		0.02075		0.00266		0.00238		0.00357		0.00019		0.00007		8.535e+01		9.999e-06		0		7.944e+01		9.246e-06
2.06083		1.62330		0.17034		0.02486		0.00381		0.00341		0.00451		0.00023		0.00009		6.882e+01		8.118e-06		0		6.255e+01		7.403e-06
2.06083		1.80945		0.25733		0.03056		0.00575		0.00515		0.00407		0.00025		0.00008		8.205e+01		9.832e-06		0		7.103e+01		8.546e-06
2.06083		1.97765		0.21725		0.02806		0.00486		0.00435		0.00329		0.00017		0.00007		9.864e+01		1.201e-05		0		8.801e+01		1.074e-05
2.06981		0.00100		0.02569		0.00971		0.00057		0.00051		0.00134		0.00008		0.00003		2.074e+02		2.278e-05		0		2.071e+02		2.302e-05
2.06981		0.01000		0.02569		0.00971		0.00057		0.00051		0.00137		0.00008		0.00003		2.072e+02		2.277e-05		0		2.026e+02		2.252e-05
2.06981		0.35000		0.02912		0.01030		0.00065		0.00058		0.00374		0.00019		0.00007		7.590e+01		8.543e-06		0		7.442e+01		8.258e-06
2.06981		0.81554		0.09358		0.01836		0.00209		0.00187		0.00305		0.00016		0.00006		9.679e+01		1.091e-05		0		9.173e+01		1.036e-05
2.06981		1.14765		0.11129		0.02001		0.00249		0.00223		0.00322		0.00019		0.00006		9.403e+01		1.089e-05		0		8.786e+01		1.005e-05
2.06981		1.40858		0.14053		0.02252		0.00314		0.00281		0.00330		0.00018		0.00007		9.304e+01		1.073e-05		0		8.443e+01		9.824e-06
2.06981		1.62299		0.18032		0.02553		0.00403		0.00361		0.00296		0.00020		0.00006		1.055e+02		1.244e-05		0		9.611e+01		1.136e-05
2.06981		1.80945		0.21664		0.02798		0.00484		0.00433		0.00401		0.00027		0.00008		8.082e+01		9.622e-06		0		7.202e+01		8.654e-06
2.06981		1.97714		0.22786		0.02872		0.00509		0.00456		0.00523		0.00036		0.00010		6.162e+01		7.518e-06		0		5.533e+01		6.738e-06
2.08788		0.01000		0.06563		0.03798		0.00147		0.00131		0.00166		0.00010		0.00003		1.750e+02		1.930e-05		0		1.691e+02		1.874e-05
2.08788		0.35000		0.06929		0.03816		0.00155		0.00139		0.00341		0.00019		0.00007		8.506e+01		9.436e-06		0		8.227e+01		9.138e-06
2.08788		0.81370		0.06504		0.01534		0.00145		0.00130		0.00406		0.00024		0.00008		7.146e+01		7.969e-06		0		6.908e+01		7.775e-06
2.08788		1.14765		0.07902		0.01687		0.00177		0.00158		0.00280		0.00015		0.00006		1.043e+02		1.179e-05		0		9.925e+01		1.137e-05
2.08788		1.62207		0.19587		0.02667		0.00438		0.00392		0.00382		0.00020		0.00008		8.350e+01		9.833e-06		0		7.514e+01		8.872e-06
2.08788		1.80972		0.20920		0.02749		0.00468		0.00418		0.00398		0.00024		0.00008		8.008e+01		9.520e-06		0		7.263e+01		8.688e-06
2.08788		1.97689		0.25617		0.03042		0.00573		0.00512		0.00451		0.00031		0.00009		7.282e+01		8.903e-06		0		6.424e+01		7.810e-06
2.09696		0.00100		0.06198		0.03781		0.00139		0.00124		0.00109		0.00006		0.00002		2.675e+02		2.968e-05		0		2.559e+02		2.832e-05
2.09696		0.35000		0.06198		0.03781		0.00139		0.00124		0.00313		0.00016		0.00006		9.286e+01		1.033e-05		0		8.927e+01		9.917e-06
2.09696		0.81308		0.04998		0.01337		0.00112		0.00100		0.00472		0.00025		0.00009		6.181e+01		6.974e-06		0		5.887e+01		6.633e-06
2.09696		1.40609		0.13418		0.02207		0.00300		0.00268		0.00382		0.00022		0.00008		7.966e+01		9.228e-06		0		7.334e+01		8.517e-06
2.09696		1.62176		0.23496		0.02916		0.00525		0.00470		0.00465		0.00027		0.00009		7.075e+01		8.365e-06		0		6.238e+01		7.347e-06
2.09696		1.81000		0.25495		0.03028		0.00570		0.00510		0.00440		0.00023		0.00009		7.563e+01		9.092e-06		0		6.573e+01		7.884e-06
2.09696		1.97689		0.23064		0.02885		0.00516		0.00461		0.00383		0.00027		0.00008		8.449e+01		1.034e-05		0		7.567e+01		9.206e-06
2.10609		0.01000		0.01827		0.00817		0.00041		0.00037		0.00197		0.00012		0.00004		1.400e+02		1.546e-05		0		1.411e+02		1.559e-05
2.10609		0.35000		0.01830		0.00819		0.00041		0.00037		0.00322		0.00018		0.00006		8.752e+01		9.773e-06		0		8.621e+01		9.566e-06
2.10609		0.81246		0.11762		0.05179		0.00263		0.00235		0.00308		0.00019		0.00006		9.979e+01		1.131e-05		0		9.212e+01		1.034e-05
2.10609		1.40503		0.13388		0.02202		0.00299		0.00268		0.00533		0.00027		0.00011		5.660e+01		6.509e-06		0		5.275e+01		6.119e-06
2.10609		1.62083		0.23103		0.02890		0.00517		0.00462		0.00352		0.00018		0.00007		9.180e+01		1.088e-05		0		8.256e+01		9.709e-06
2.10609		1.80945		0.25962		0.03062		0.00581		0.00519		0.00390		0.00020		0.00008		8.551e+01		1.017e-05		0		7.417e+01		8.871e-06
2.10609		1.97588		0.22269		0.02830		0.00498		0.00445		0.00531		0.00031		0.00011		6.090e+01		7.358e-06		0		5.455e+01		6.625e-06
2.10609		2.10098		0.33282		0.03472		0.00744		0.00666		0.00480		0.00031		0.00010		6.951e+01		8.530e-06		0		5.760e+01		7.082e-06
2.11525		0.35000		0.08560		0.05068		0.00191		0.00171		0.00326		0.00018		0.00007		9.082e+01		1.005e-05		0		8.505e+01		9.439e-06
2.11525		0.81185		0.10687		0.05142		0.00239		0.00214		0.00490		0.00025		0.00010		6.076e+01		6.912e-06		0		5.764e+01		6.488e-06
2.11525		1.62114		0.19360		0.02637		0.00433		0.00387		0.00368		0.00021		0.00007		8.638e+01		1.017e-05		0		7.800e+01		9.188e-06
2.11525		1.81028		0.22929		0.02869		0.00513		0.00459		0.00458		0.00029		0.00009		7.146e+01		8.568e-06		0		6.331e+01		7.566e-06
2.11525		1.97639		0.23697		0.02919		0.00530		0.00474		0.00512		0.00027		0.00010		6.333e+01		7.609e-06		0		5.667e+01		6.872e-06
2.11525		2.10929		0.29652		0.03276		0.00663		0.00593		0.00495		0.00026		0.00010		6.756e+01		8.357e-06		0		5.750e+01		7.060e-06
2.12445		0.00100		0.07825		0.05041		0.00175		0.00156		0.00093		0.00005		0.00002		3.164e+02		3.511e-05		0		3.010e+02		3.324e-05
2.12445		0.01000		0.04756		0.03711		0.00106		0.00095		0.00208		0.00011		0.00004		1.390e+02		1.539e-05		0		1.342e+02		1.484e-05
2.12445		0.35000		0.08555		0.05068		0.00191		0.00171		0.00294		0.00015		0.00006		9.835e+01		1.087e-05		0		9.427e+01		1.046e-05
2.12445		0.81246		0.12916		0.06269		0.00289		0.00258		0.00427		0.00022		0.00009		7.095e+01		7.884e-06		0		6.602e+01		7.406e-06
2.12445		1.14939		0.11520		0.04023		0.00258		0.00230		0.00393		0.00021		0.00008		7.614e+01		8.686e-06		0		7.212e+01		8.206e-06
2.12445		1.40538		0.11440		0.02024		0.00256		0.00229		0.00354		0.00019		0.00007		8.512e+01		9.868e-06		0		8.015e+01		9.279e-06
2.12445		1.62330		0.18236		0.02556		0.00408		0.00365		0.00455		0.00022		0.00009		6.906e+01		8.215e-06		0		6.265e+01		7.369e-06
2.12445		1.81276		0.25397		0.03017		0.00568		0.00508		0.00510		0.00026		0.00010		6.576e+01		7.820e-06		0		5.673e+01		6.794e-06
2.12445		1.97891		0.30836		0.03328		0.00690		0.00617		0.00414		0.00022		0.00008		8.077e+01		9.819e-06		0		6.825e+01		8.269e-06
2.12445		2.11757		0.32577		0.03419		0.00728		0.00652		0.00523		0.00027		0.00010		6.339e+01		7.808e-06		0		5.321e+01		6.537e-06
2.13369		0.00100		0.12211		0.06249		0.00273		0.00244		0.00160		0.00010		0.00003		1.900e+02		2.098e-05		0		1.765e+02		1.952e-05
2.13369		0.01000		0.12211		0.06249		0.00273		0.00244		0.00170		0.00009		0.00003		1.767e+02		1.934e-05		0		1.657e+02		1.834e-05
2.13369		0.35000		0.12211		0.06249		0.00273		0.00244		0.00269		0.00015		0.00005		1.127e+02		1.246e-05		0		1.050e+02		1.165e-05
2.13369		0.81492		0.05821		0.03762		0.00130		0.00116		0.00352		0.00018		0.00007		8.203e+01		9.235e-06		0		7.919e+01		8.887e-06
2.13369		1.15200		0.06350		0.01499		0.00142		0.00127		0.00404		0.00021		0.00008		7.302e+01		8.360e-06		0		6.932e+01		7.892e-06
2.13369		1.40858		0.09532		0.01837		0.00213		0.00191		0.00438		0.00024		0.00009		6.822e+01		7.918e-06		0		6.410e+01		7.423e-06
2.13369		1.62699		0.21064		0.02745		0.00471		0.00421		0.00413		0.00021		0.00008		7.770e+01		9.202e-06		0		6.992e+01		8.233e-06
2.13369		1.81662		0.27892		0.03161		0.00624		0.00558		0.00399		0.00022		0.00008		8.343e+01		9.993e-06		0		7.215e+01		8.611e-06
2.13369		1.98346		0.31489		0.03360		0.00704		0.00630		0.00413		0.00021		0.00008		8.063e+01		9.716e-06		0		6.807e+01		8.240e-06
2.13369		2.12629		0.32148		0.03393		0.00719		0.00643		0.00485		0.00025		0.00010		6.856e+01		8.500e-06		0		5.765e+01		7.066e-06
2.14297		0.00100		0.04729		0.03709		0.00106		0.00095		0.00079		0.00006		0.00002		3.597e+02		3.997e-05		0		3.539e+02		3.910e-05
2.14297		0.01000		0.08754		0.05221		0.00196		0.00175		0.00198		0.00010		0.00004		1.492e+02		1.649e-05		0		1.408e+02		1.555e-05
2.14297		0.35000		0.05459		0.03744		0.00122		0.00109		0.00379		0.00021		0.00008		7.584e+01		8.410e-06		0		7.306e+01		8.093e-06
2.14297		0.81737		0.06527		0.03795		0.00146		0.00131		0.00350		0.00020		0.00007		8.368e+01		9.303e-06		0		8.016e+01		8.977e-06
2.14297		1.15460		0.08855		0.01773		0.00198		0.00177		0.00442		0.00025		0.00009		6.720e+01		7.681e-06		0		6.304e+01		7.173e-06
2.14297		1.41248		0.13504		0.02194		0.00302		0.00270		0.00460		0.00027		0.00009		6.546e+01		7.522e-06		0		6.095e+01		7.058e-06
2.14297		1.63129		0.19212		0.02618		0.00430		0.00384		0.00458		0.00023		0.00009		7.002e+01		8.236e-06		0		6.260e+01		7.359e-06
2.14297		1.82102		0.28656		0.03206		0.00641		0.00573		0.00487		0.00025		0.00010		6.782e+01		8.068e-06		0		5.868e+01		7.011e-06
2.14297		1.98849		0.29248		0.03233		0.00654		0.00585		0.00528		0.00026		0.00011		6.406e+01		7.660e-06		0		5.411e+01		6.545e-06
2.14297		2.13450		0.31738		0.03368		0.00710		0.00635		0.00510		0.00029		0.00010		6.556e+01		8.008e-06		0		5.498e+01		6.755e-06
2.15230		0.00100		0.05095		0.03727		0.00114		0.00102		0.00118		0.00006		0.00002		2.446e+02		2.751e-05		0		2.350e+02		2.591e-05
2.15230		0.35000		0.06151		0.03776		0.00138		0.00123		0.00408		0.00021		0.00008		7.068e+01		7.784e-06		0		6.845e+01		7.583e-06
2.15230		0.81921		0.04597		0.01277		0.00103		0.00092		0.00325		0.00018		0.00007		8.803e+01		9.978e-06		0		8.585e+01		9.621e-06
2.15230		1.15633		0.09879		0.01870		0.00221		0.00198		0.00472		0.00025		0.00009		6.354e+01		7.269e-06		0		5.955e+01		6.778e-06
2.15230		1.41566		0.16314		0.02409		0.00365		0.00326		0.00566		0.00028		0.00011		5.443e+01		6.302e-06		0		4.960e+01		5.734e-06
2.15230		1.63527		0.21395		0.02764		0.00478		0.00428		0.00553		0.00029		0.00011		5.885e+01		6.828e-06		0		5.232e+01		6.139e-06
2.15230		1.82513		0.23527		0.02899		0.00526		0.00471		0.00500		0.00027		0.00010		6.531e+01		7.827e-06		0		5.800e+01		6.921e-06
2.15230		1.99326		0.30703		0.03315		0.00687		0.00614		0.00471		0.00025		0.00009		6.910e+01		8.257e-06		0		6.000e+01		7.256e-06
2.15230		2.14362		0.34704		0.03527		0.00776		0.00694		0.00643		0.00034		0.00013		5.206e+01		6.428e-06		0		4.344e+01		5.343e-06
2.16167		0.01000		0.02819		0.00998		0.00063		0.00056		0.00208		0.00012		0.00004		1.357e+02		1.489e-05		0		1.331e+02		1.467e-05
2.16167		0.35000		0.02819		0.00998		0.00063		0.00056		0.00285		0.00016		0.00006		9.873e+01		1.106e-05		0		9.705e+01		1.073e-05
2.16167		0.82164		0.04233		0.01224		0.00095		0.00085		0.00450		0.00023		0.00009		6.483e+01		7.311e-06		0		6.197e+01		6.932e-06
2.16167		1.15892		0.09510		0.01833		0.00213		0.00190		0.00475		0.00026		0.00009		6.273e+01		7.165e-06		0		5.902e+01		6.724e-06
2.16167		1.41954		0.15042		0.02323		0.00336		0.00301		0.00484		0.00024		0.00010		6.310e+01		7.319e-06		0		5.722e+01		6.616e-06
2.16167		1.63954		0.20426		0.02707		0.00457		0.00409		0.00573		0.00030		0.00011		5.647e+01		6.610e-06		0		5.031e+01		5.907e-06
2.16167		1.82951		0.25685		0.03030		0.00574		0.00514		0.00548		0.00028		0.00011		6.075e+01		7.242e-06		0		5.279e+01		6.293e-06
2.16167		1.99827		0.27970		0.03170		0.00625		0.00559		0.00544		0.00028		0.00011		6.121e+01		7.443e-06		0		5.275e+01		6.399e-06
2.16167		2.15270		0.35003		0.03540		0.00783		0.00700		0.00584		0.00029		0.00012		5.763e+01		7.145e-06		0		4.792e+01		5.892e-06
2.17109		0.00100		0.02089		0.00854		0.00047		0.00042		0.00151		0.00007		0.00003		1.844e+02		2.080e-05		0		1.831e+02		2.017e-05
2.17109		0.01000		0.01746		0.00782		0.00039		0.00035		0.00160		0.00010		0.00003		1.778e+02		1.956e-05		0		1.730e+02		1.902e-05
2.17109		0.35000		0.02455		0.00929		0.00055		0.00049		0.00397		0.00021		0.00008		7.239e+01		8.050e-06		0		6.994e+01		7.744e-06
2.17109		0.82408		0.05998		0.01457		0.00134		0.00120		0.00482		0.00026		0.00010		6.023e+01		6.693e-06		0		5.787e+01		6.476e-06
2.17109		1.16151		0.08931		0.01788		0.00200		0.00179		0.00435		0.00024		0.00009		6.795e+01		7.691e-06		0		6.416e+01		7.285e-06
2.17109		1.42376		0.10292		0.01914		0.00230		0.00206		0.00512		0.00027		0.00010		5.861e+01		6.770e-06		0		5.513e+01		6.367e-06
2.17109		1.83442		0.23240		0.02885		0.00520		0.00465		0.00413		0.00023		0.00008		7.948e+01		9.510e-06		0		7.013e+01		8.354e-06
2.17109		2.00377		0.28032		0.03176		0.00627		0.00561		0.00478		0.00026		0.00010		6.992e+01		8.490e-06		0		6.002e+01		7.268e-06
2.18055		0.00100		0.02129		0.00870		0.00048		0.00043		0.00101		0.00006		0.00002		2.804e+02		3.099e-05		0		2.740e+02		3.018e-05
2.18055		0.35000		0.01764		0.00790		0.00039		0.00035		0.00353		0.00018		0.00007		7.915e+01		8.702e-06		0		7.868e+01		8.685e-06
2.18055		0.82589		0.04898		0.01312		0.00110		0.00098		0.00381		0.00021		0.00008		7.544e+01		8.360e-06		0		7.298e+01		8.176e-06
2.18055		1.16366		0.10952		0.01970		0.00245		0.00219		0.00435		0.00025		0.00009		6.991e+01		7.945e-06		0		6.503e+01		7.386e-06
2.18055		1.42727		0.13281		0.02185		0.00297		0.00266		0.00537		0.00027		0.00011		5.667e+01		6.564e-06		0		5.241e+01		6.041e-06
2.18055		1.64836		0.22335		0.02818		0.00499		0.00447		0.00632		0.00034		0.00013		5.105e+01		5.943e-06		0		4.581e+01		5.370e-06
2.18055		1.83878		0.23159		0.02875		0.00518		0.00463		0.00519		0.00026		0.00010		6.309e+01		7.667e-06		0		5.582e+01		6.662e-06
2.18055		2.00876		0.28097		0.03184		0.00628		0.00562		0.00513		0.00026		0.00010		6.516e+01		7.964e-06		0		5.593e+01		6.768e-06
2.18055		2.16774		0.35434		0.03565		0.00792		0.00709		0.00643		0.00034		0.00013		5.205e+01		6.432e-06		0		4.368e+01		5.370e-06
2.19006		0.00100		0.00727		0.00514		0.00016		0.00015		0.00158		0.00009		0.00003		1.720e+02		1.896e-05		0		1.749e+02		1.925e-05
2.19006		0.01000		0.00727		0.00514		0.00016		0.00015		0.00149		0.00008		0.00003		1.862e+02		2.060e-05		0		1.864e+02		2.047e-05
2.19006		0.35000		0.02447		0.00927		0.00055		0.00049		0.00451		0.00027		0.00009		6.315e+01		7.013e-06		0		6.165e+01		6.788e-06
2.19006		0.82831		0.04898		0.01312		0.00110		0.00098		0.00370		0.00021		0.00007		7.694e+01		8.599e-06		0		7.529e+01		8.421e-06
2.19006		1.16580		0.09580		0.01846		0.00214		0.00192		0.00433		0.00021		0.00009		6.769e+01		7.634e-06		0		6.471e+01		7.344e-06
2.19006		1.43077		0.19204		0.02616		0.00429		0.00384		0.00384		0.00019		0.00008		8.157e+01		9.473e-06		0		7.476e+01		8.623e-06
2.19006		1.65109		0.21586		0.02767		0.00483		0.00432		0.00510		0.00027		0.00010		6.343e+01		7.475e-06		0		5.676e+01		6.645e-06
2.19006		2.01249		0.27053		0.03107		0.00605		0.00541		0.00631		0.00035		0.00013		5.370e+01		6.475e-06		0		4.568e+01		5.526e-06
2.19006		2.17120		0.38577		0.03717		0.00863		0.00772		0.00607		0.00031		0.00012		5.688e+01		7.074e-06		0		4.715e+01		5.798e-06
2.19961		0.00100		0.02449		0.00928		0.00055		0.00049		0.00160		0.00009		0.00003		1.770e+02		1.962e-05		0		1.733e+02		1.905e-05
2.19961		0.01000		0.02449		0.00928		0.00055		0.00049		0.00157		0.00009		0.00003		1.793e+02		1.948e-05		0		1.773e+02		1.947e-05
2.19961		0.35000		0.02792		0.00989		0.00062		0.00056		0.00375		0.00021		0.00007		7.578e+01		8.406e-06		0		7.394e+01		8.133e-06
2.19961		0.83072		0.03503		0.01109		0.00078		0.00070		0.00368		0.00019		0.00007		7.764e+01		8.669e-06		0		7.575e+01		8.438e-06
2.19961		1.16795		0.07142		0.01599		0.00160		0.00143		0.00424		0.00023		0.00008		6.894e+01		7.833e-06		0		6.608e+01		7.500e-06
2.19961		1.43391		0.18442		0.02561		0.00412		0.00369		0.00552		0.00029		0.00011		5.671e+01		6.547e-06		0		5.175e+01		5.960e-06
2.19961		1.65351		0.19086		0.02601		0.00427		0.00382		0.00586		0.00031		0.00012		5.442e+01		6.372e-06		0		4.891e+01		5.729e-06
2.19961		1.84475		0.23393		0.02884		0.00523		0.00468		0.00632		0.00037		0.00013		5.117e+01		6.086e-06		0		4.585e+01		5.460e-06
2.19961		2.01621		0.28739		0.03198		0.00643		0.00575		0.00604		0.00031		0.00012		5.524e+01		6.775e-06		0		4.736e+01		5.725e-06
2.19961		2.17488		0.38275		0.03688		0.00856		0.00765		0.00609		0.00030		0.00012		5.652e+01		6.940e-06		0		4.690e+01		5.761e-06
2.20920		0.00100		0.02088		0.00854		0.00047		0.00042		0.00125		0.00008		0.00003		2.250e+02		2.444e-05		0		2.205e+02		2.416e-05
2.20920		0.01000		0.02088		0.00854		0.00047		0.00042		0.00232		0.00013		0.00005		1.196e+02		1.294e-05		0		1.190e+02		1.303e-05
2.20920		0.35000		0.02088		0.00854		0.00047		0.00042		0.00427		0.00023		0.00009		6.548e+01		7.240e-06		0		6.483e+01		7.129e-06
2.20920		0.83132		0.02794		0.00989		0.00062		0.00056		0.00539		0.00030		0.00011		5.174e+01		5.767e-06		0		5.139e+01		5.722e-06
2.20920		1.16880		0.10000		0.01892		0.00224		0.00200		0.00516		0.00026		0.00010		5.846e+01		6.609e-06		0		5.453e+01		6.166e-06
2.20920		1.43356		0.18667		0.02568		0.00417		0.00373		0.00454		0.00032		0.00009		6.990e+01		7.986e-06		0		6.304e+01		7.245e-06
2.20920		1.65291		0.20036		0.02659		0.00448		0.00401		0.00549		0.00030		0.00011		5.885e+01		6.798e-06		0		5.245e+01		6.125e-06
2.20920		1.84475		0.23707		0.02901		0.00530		0.00474		0.00557		0.00032		0.00011		5.909e+01		7.080e-06		0		5.204e+01		6.181e-06
2.20920		2.01745		0.29053		0.03213		0.00650		0.00581		0.00588		0.00031		0.00012		5.619e+01		6.784e-06		0		4.861e+01		5.842e-06
2.20920		2.17626		0.38413		0.03702		0.00859		0.00768		0.00623		0.00030		0.00012		5.513e+01		6.740e-06		0		4.589e+01		5.623e-06
2.21884		0.01000		0.01722		0.00772		0.00039		0.00034		0.00204		0.00010		0.00004		1.378e+02		1.498e-05		0		1.354e+02		1.478e-05
2.21884		0.35000		0.01052		0.00608		0.00024		0.00021		0.00346		0.00019		0.00007		8.128e+01		8.792e-06		0		7.999e+01		8.765e-06
2.21884		0.83132		0.03574		0.01131		0.00080		0.00071		0.00426		0.00029		0.00009		6.596e+01		7.265e-06		0		6.510e+01		7.225e-06
2.21884		1.16966		0.11272		0.01996		0.00252		0.00225		0.00393		0.00021		0.00008		7.749e+01		8.692e-06		0		7.201e+01		8.110e-06
2.21884		1.43356		0.17919		0.02513		0.00401		0.00358		0.00538		0.00033		0.00011		5.864e+01		6.686e-06		0		5.293e+01		6.062e-06
2.21884		1.65260		0.17245		0.02468		0.00386		0.00345		0.00574		0.00029		0.00011		5.410e+01		6.355e-06		0		4.926e+01		5.729e-06
2.21884		1.84529		0.27282		0.03114		0.00610		0.00546		0.00606		0.00032		0.00012		5.453e+01		6.386e-06		0		4.757e+01		5.630e-06
2.21884		2.17764		0.36526		0.03604		0.00817		0.00731		0.00559		0.00029		0.00011		6.074e+01		7.425e-06		0		5.053e+01		6.176e-06
2.22853		0.00100		0.00343		0.00343		0.00008		0.00007		0.00134		0.00008		0.00003		2.075e+02		2.257e-05		0		2.071e+02		2.252e-05
2.22853		0.01000		0.00343		0.00343		0.00008		0.00007		0.00131		0.00007		0.00003		2.158e+02		2.362e-05		0		2.117e+02		2.308e-05
2.22853		0.35000		0.01074		0.00621		0.00024		0.00021		0.00436		0.00025		0.00009		6.460e+01		7.037e-06		0		6.344e+01		6.918e-06
2.22853		0.83132		0.06809		0.01563		0.00152		0.00136		0.00514		0.00036		0.00010		5.712e+01		6.352e-06		0		5.451e+01		6.034e-06
2.22853		1.16923		0.11935		0.02050		0.00267		0.00239		0.00480		0.00026		0.00010		6.330e+01		7.056e-06		0		5.898e+01		6.637e-06
2.22853		1.65230		0.22203		0.02803		0.00496		0.00444		0.00664		0.00036		0.00013		4.934e+01		5.724e-06		0		4.365e+01		5.064e-06
2.22853		1.84556		0.28352		0.03175		0.00634		0.00567		0.00514		0.00026		0.00010		6.501e+01		7.689e-06		0		5.582e+01		6.575e-06
2.22853		2.01918		0.34118		0.03487		0.00763		0.00682		0.00683		0.00035		0.00014		4.875e+01		5.780e-06		0		4.071e+01		4.876e-06
2.22853		2.17787		0.41692		0.03844		0.00932		0.00834		0.00747		0.00037		0.00015		4.728e+01		5.757e-06		0		3.893e+01		4.740e-06
2.23826		0.00100		0.01440		0.00720		0.00032		0.00029		0.00144		0.00008		0.00003		1.923e+02		2.082e-05		0		1.929e+02		2.090e-05
2.23826		0.01000		0.01440		0.00720		0.00032		0.00029		0.00123		0.00007		0.00002		2.231e+02		2.444e-05		0		2.247e+02		2.441e-05
2.23826		0.35000		0.02505		0.00947		0.00056		0.00050		0.00489		0.00024		0.00010		5.704e+01		6.178e-06		0		5.669e+01		6.179e-06
2.23826		0.83132		0.07794		0.01664		0.00174		0.00156		0.00404		0.00028		0.00008		7.233e+01		7.998e-06		0		6.888e+01		7.591e-06
2.23826		1.16880		0.16987		0.04250		0.00380		0.00340		0.00549		0.00029		0.00011		5.686e+01		6.427e-06		0		5.148e+01		5.768e-06
2.23826		1.43182		0.17307		0.02477		0.00387		0.00346		0.00468		0.00024		0.00009		6.757e+01		7.723e-06		0		6.057e+01		6.882e-06
2.23826		1.65260		0.23669		0.02897		0.00529		0.00473		0.00642		0.00033		0.00013		5.060e+01		5.895e-06		0		4.519e+01		5.217e-06
2.23826		1.84610		0.33962		0.03472		0.00759		0.00679		0.00612		0.00032		0.00012		5.438e+01		6.424e-06		0		4.536e+01		5.332e-06
2.23826		2.02017		0.38843		0.03710		0.00869		0.00777		0.00646		0.00034		0.00013		5.372e+01		6.400e-06		0		4.439e+01		5.300e-06
2.23826		2.17855		0.41073		0.03804		0.00918		0.00821		0.00603		0.00033		0.00012		5.854e+01		7.050e-06		0		4.811e+01		5.837e-06
2.24802		0.00100		0.02477		0.00938		0.00055		0.00050		0.00135		0.00007		0.00003		2.118e+02		2.280e-05		0		2.059e+02		2.229e-05
2.24802		0.01000		0.02477		0.00938		0.00055		0.00050		0.00238		0.00012		0.00005		1.204e+02		1.290e-05		0		1.170e+02		1.261e-05
2.24802		0.35000		0.02800		0.00992		0.00063		0.00056		0.00446		0.00023		0.00009		6.337e+01		6.828e-06		0		6.204e+01		6.733e-06
2.24802		0.83012		0.11073		0.04000		0.00248		0.00221		0.00521		0.00029		0.00010		5.726e+01		6.298e-06		0		5.429e+01		5.979e-06
2.24802		1.16795		0.13787		0.04114		0.00308		0.00276		0.00577		0.00031		0.00012		5.260e+01		5.893e-06		0		4.846e+01		5.415e-06
2.24802		1.43077		0.15526		0.02345		0.00347		0.00311		0.00498		0.00026		0.00010		6.175e+01		7.010e-06		0		5.594e+01		6.353e-06
2.24802		1.65230		0.24515		0.02956		0.00548		0.00490		0.00703		0.00036		0.00014		4.718e+01		5.472e-06		0		4.129e+01		4.755e-06
2.24802		1.84638		0.31820		0.03360		0.00712		0.00636		0.00552		0.00029		0.00011		6.073e+01		7.123e-06		0		5.077e+01		5.946e-06
2.24802		2.02067		0.32642		0.03391		0.00730		0.00653		0.00640		0.00034		0.00013		5.273e+01		6.332e-06		0		4.347e+01		5.184e-06
2.24802		2.17878		0.32281		0.03372		0.00722		0.00646		0.00591		0.00030		0.00012		5.605e+01		6.768e-06		0		4.717e+01		5.704e-06
2.25783		0.00100		0.06130		0.03774		0.00137		0.00123		0.00223		0.00012		0.00004		1.298e+02		1.400e-05		0		1.252e+02		1.352e-05
2.25783		0.01000		0.06130		0.03774		0.00137		0.00123		0.00235		0.00013		0.00005		1.221e+02		1.313e-05		0		1.189e+02		1.280e-05
2.25783		0.35000		0.10743		0.05030		0.00240		0.00215		0.00358		0.00019		0.00007		8.426e+01		9.197e-06		0		7.886e+01		8.532e-06
2.25783		0.82771		0.10639		0.03977		0.00238		0.00213		0.00463		0.00023		0.00009		6.521e+01		7.071e-06		0		6.098e+01		6.677e-06
2.25783		1.16580		0.10494		0.01920		0.00235		0.00210		0.00500		0.00030		0.00010		5.977e+01		6.685e-06		0		5.648e+01		6.281e-06
2.25783		1.42902		0.16298		0.02407		0.00364		0.00326		0.00499		0.00027		0.00010		6.187e+01		6.986e-06		0		5.626e+01		6.359e-06
2.25783		1.65170		0.27306		0.03117		0.00611		0.00546		0.00541		0.00029		0.00011		6.181e+01		7.085e-06		0		5.318e+01		6.121e-06
2.25783		1.84583		0.30790		0.03306		0.00688		0.00616		0.00587		0.00031		0.00012		5.687e+01		6.671e-06		0		4.805e+01		5.619e-06
2.25783		2.02092		0.31400		0.03316		0.00702		0.00628		0.00625		0.00032		0.00013		5.377e+01		6.393e-06		0		4.492e+01		5.346e-06
2.25783		2.17901		0.31138		0.03307		0.00696		0.00623		0.00594		0.00032		0.00012		5.528e+01		6.683e-06		0		4.745e+01		5.717e-06
2.26768		0.00100		0.08976		0.04967		0.00201		0.00180		0.00173		0.00010		0.00003		1.716e+02		1.840e-05		0		1.607e+02		1.729e-05
2.26768		0.01000		0.08976		0.04967		0.00201		0.00180		0.00180		0.00010		0.00004		1.655e+02		1.760e-05		0		1.552e+02		1.670e-05
2.26768		0.35000		0.08981		0.04968		0.00201		0.00180		0.00508		0.00028		0.00010		5.751e+01		6.240e-06		0		5.497e+01		5.925e-06
2.26768		0.82529		0.12488		0.05090		0.00279		0.00250		0.00481		0.00028		0.00010		6.400e+01		7.022e-06		0		5.879e+01		6.423e-06
2.26768		1.16366		0.11536		0.02013		0.00258		0.00231		0.00677		0.00038		0.00014		4.501e+01		4.975e-06		0		4.180e+01		4.637e-06
2.26768		1.42727		0.17157		0.02456		0.00384		0.00343		0.00592		0.00029		0.00012		5.317e+01		5.969e-06		0		4.777e+01		5.385e-06
2.26768		1.64988		0.25941		0.03021		0.00580		0.00519		0.00572		0.00030		0.00011		5.818e+01		6.691e-06		0		5.060e+01		5.800e-06
2.26768		2.01943		0.31146		0.03308		0.00696		0.00623		0.00662		0.00034		0.00013		5.037e+01		5.947e-06		0		4.255e+01		5.029e-06
2.26768		2.17718		0.34118		0.03470		0.00763		0.00682		0.00655		0.00038		0.00013		5.089e+01		6.151e-06		0		4.247e+01		5.100e-06
2.27757		0.00100		0.08292		0.04944		0.00185		0.00166		0.00225		0.00011		0.00004		1.296e+02		1.385e-05		0		1.232e+02		1.319e-05
2.27757		0.01000		0.08657		0.04957		0.00194		0.00173		0.00253		0.00014		0.00005		1.160e+02		1.244e-05		0		1.100e+02		1.179e-05
2.27757		0.35000		0.09673		0.04992		0.00216		0.00193		0.00472		0.00023		0.00009		6.313e+01		6.818e-06		0		5.956e+01		6.405e-06
2.27757		0.82286		0.05419		0.01359		0.00121		0.00108		0.00442		0.00024		0.00009		6.447e+01		7.019e-06		0		6.271e+01		6.824e-06
2.27757		1.16065		0.10104		0.01881		0.00226		0.00202		0.00600		0.00032		0.00012		4.978e+01		5.532e-06		0		4.700e+01		5.193e-06
2.27757		1.42517		0.21608		0.02771		0.00483		0.00432		0.00472		0.00024		0.00009		6.859e+01		7.687e-06		0		6.129e+01		6.888e-06
2.27757		1.64684		0.24657		0.02952		0.00551		0.00493		0.00536		0.00029		0.00011		6.149e+01		6.982e-06		0		5.407e+01		6.171e-06
2.27757		1.83986		0.25925		0.03019		0.00580		0.00519		0.00780		0.00039		0.00016		4.268e+01		4.952e-06		0		3.712e+01		4.297e-06
2.27757		2.01695		0.31304		0.03306		0.00700		0.00626		0.00732		0.00039		0.00015		4.489e+01		5.334e-06		0		3.845e+01		4.524e-06
2.27757		2.17465		0.36370		0.03589		0.00813		0.00727		0.00745		0.00046		0.00015		4.524e+01		5.429e-06		0		3.789e+01		4.538e-06
2.28750		0.00100		0.06382		0.03418		0.00143		0.00128		0.00183		0.00011		0.00004		1.599e+02		1.704e-05		0		1.531e+02		1.636e-05
2.28750		0.01000		0.06382		0.03418		0.00143		0.00128		0.00298		0.00016		0.00006		9.853e+01		1.057e-05		0		9.392e+01		1.003e-05
2.28750		0.35000		0.03779		0.01142		0.00085		0.00076		0.00532		0.00027		0.00011		5.346e+01		5.711e-06		0		5.200e+01		5.579e-06
2.28750		0.82043		0.07429		0.01588		0.00166		0.00149		0.00524		0.00027		0.00010		5.521e+01		5.977e-06		0		5.342e+01		5.788e-06
2.28750		1.15763		0.13448		0.02158		0.00301		0.00269		0.00645		0.00034		0.00013		4.727e+01		5.261e-06		0		4.350e+01		4.802e-06
2.28750		1.42271		0.17298		0.02475		0.00387		0.00346		0.00468		0.00024		0.00009		6.690e+01		7.482e-06		0		6.045e+01		6.767e-06
2.28750		1.64350		0.20373		0.02679		0.00456		0.00407		0.00789		0.00041		0.00016		4.082e+01		4.697e-06		0		3.648e+01		4.147e-06
2.28750		1.83606		0.27654		0.03117		0.00618		0.00553		0.00774		0.00041		0.00015		4.260e+01		4.929e-06		0		3.715e+01		4.296e-06
2.28750		2.01422		0.35759		0.03547		0.00800		0.00715		0.00635		0.00032		0.00013		5.313e+01		6.192e-06		0		4.432e+01		5.205e-06
2.28750		2.17189		0.34946		0.03534		0.00781		0.00699		0.00622		0.00044		0.00012		5.398e+01		6.466e-06		0		4.491e+01		5.362e-06
2.28750		2.28344		0.41912		0.03864		0.00937		0.00838		0.00622		0.00043		0.00012		5.675e+01		6.869e-06		1		7.067e+01		8.538e-06
2.29748		0.00100		0.04419		0.01229		0.00099		0.00088		0.00147		0.00008		0.00003		1.949e+02		2.062e-05		0		1.895e+02		2.015e-05
2.29748		0.01000		0.04419		0.01229		0.00099		0.00088		0.00264		0.00014		0.00005		1.090e+02		1.161e-05		0		1.057e+02		1.126e-05
2.29748		0.35000		0.05425		0.01360		0.00121		0.00108		0.00350		0.00020		0.00007		8.296e+01		8.767e-06		0		7.914e+01		8.446e-06
2.29748		0.81799		0.09908		0.01845		0.00222		0.00198		0.00588		0.00031		0.00012		5.067e+01		5.465e-06		0		4.790e+01		5.179e-06
2.29748		1.15503		0.14971		0.02288		0.00335		0.00299		0.00505		0.00028		0.00010		5.991e+01		6.577e-06		0		5.486e+01		6.029e-06
2.29748		1.42060		0.16320		0.02409		0.00365		0.00326		0.00624		0.00032		0.00012		4.938e+01		5.452e-06		0		4.502e+01		5.020e-06
2.29748		1.64046		0.22359		0.02800		0.00500		0.00447		0.00598		0.00033		0.00012		5.453e+01		6.120e-06		0		4.841e+01		5.489e-06
2.29748		1.83251		0.21244		0.02725		0.00475		0.00425		0.00705		0.00035		0.00014		4.551e+01		5.239e-06		0		4.096e+01		4.715e-06
2.29748		2.01174		0.32183		0.03379		0.00720		0.00644		0.00772		0.00039		0.00015		4.397e+01		5.177e-06		0		3.613e+01		4.230e-06
2.29748		2.29153		0.40106		0.03763		0.00897		0.00802		0.00717		0.00036		0.00014		4.864e+01		5.853e-06		1		6.100e+01		7.353e-06
2.30749		0.00100		0.05488		0.01376		0.00123		0.00110		0.00246		0.00015		0.00005		1.169e+02		1.233e-05		0		1.130e+02		1.199e-05
2.30749		0.01000		0.05186		0.01342		0.00116		0.00104		0.00250		0.00013		0.00005		1.163e+02		1.243e-05		0		1.111e+02		1.180e-05
2.30749		0.35000		0.07106		0.01555		0.00159		0.00142		0.00412		0.00023		0.00008		7.107e+01		7.548e-06		0		6.803e+01		7.239e-06
2.30749		0.81554		0.09069		0.01782		0.00203		0.00181		0.00526		0.00030		0.00011		5.577e+01		5.927e-06		0		5.306e+01		5.726e-06
2.30749		1.15200		0.10533		0.01927		0.00236		0.00211		0.00600		0.00030		0.00012		5.051e+01		5.621e-06		0		4.704e+01		5.148e-06
2.30749		1.41813		0.14902		0.02302		0.00333		0.00298		0.00633		0.00035		0.00013		4.788e+01		5.358e-06		0		4.377e+01		4.864e-06
2.30749		1.63710		0.17609		0.02471		0.00394		0.00352		0.00631		0.00037		0.00013		4.949e+01		5.550e-06		0		4.497e+01		5.083e-06
2.30749		1.82869		0.26272		0.03039		0.00587		0.00525		0.00702		0.00038		0.00014		4.831e+01		5.572e-06		0		4.118e+01		4.728e-06
2.30749		2.16636		0.44680		0.03956		0.00999		0.00894		0.00587		0.00029		0.00012		6.152e+01		7.305e-06		1		7.514e+01		8.911e-06
2.30749		2.29959		0.43185		0.03901		0.00966		0.00864		0.00866		0.00044		0.00017		4.158e+01		4.992e-06		1		5.091e+01		6.116e-06
2.31755		0.00100		0.04350		0.01209		0.00097		0.00087		0.00178		0.00008		0.00004		1.621e+02		1.721e-05		0		1.569e+02		1.659e-05
2.31755		0.01000		0.04350		0.01209		0.00097		0.00087		0.00310		0.00017		0.00006		9.321e+01		9.890e-06		0		9.027e+01		9.534e-06
2.31755		0.35000		0.05085		0.01316		0.00114		0.00102		0.00388		0.00020		0.00008		7.444e+01		7.840e-06		0		7.164e+01		7.599e-06
2.31755		0.81308		0.07347		0.01606		0.00164		0.00147		0.00643		0.00033		0.00013		4.582e+01		4.914e-06		0		4.358e+01		4.679e-06
2.31755		1.14896		0.10615		0.01941		0.00237		0.00212		0.00574		0.00029		0.00011		5.304e+01		5.721e-06		0		4.923e+01		5.372e-06
2.31755		1.41602		0.14333		0.02243		0.00320		0.00287		0.00743		0.00038		0.00015		4.106e+01		4.514e-06		0		3.743e+01		4.145e-06
2.31755		1.63404		0.19954		0.02648		0.00446		0.00399		0.00627		0.00031		0.00013		5.004e+01		5.604e-06		0		4.588e+01		5.167e-06
2.31755		1.82486		0.29324		0.03205		0.00656		0.00586		0.00714		0.00039		0.00014		4.734e+01		5.412e-06		0		3.991e+01		4.563e-06
2.31755		2.00602		0.37055		0.03606		0.00829		0.00741		0.00846		0.00043		0.00017		4.011e+01		4.689e-06		0		3.350e+01		3.895e-06
2.31755		2.16335		0.38129		0.03659		0.00853		0.00763		0.00811		0.00040		0.00016		4.233e+01		4.976e-06		1		5.364e+01		6.330e-06
2.31755		2.30827		0.42213		0.03860		0.00944		0.00844		0.00808		0.00044		0.00016		4.403e+01		5.269e-06		0		3.613e+01		4.330e-06
2.32765		0.00100		0.04142		0.01198		0.00093		0.00083		0.00144		0.00009		0.00003		1.975e+02		2.098e-05		0		1.937e+02		2.041e-05
2.32765		0.01000		0.04508		0.01253		0.00101		0.00090		0.00254		0.00013		0.00005		1.127e+02		1.187e-05		0		1.098e+02		1.158e-05
2.32765		0.35000		0.03756		0.01135		0.00084		0.00075		0.00520		0.00030		0.00010		5.442e+01		5.723e-06		0		5.324e+01		5.631e-06
2.32765		0.81370		0.05620		0.01407		0.00126		0.00112		0.00579		0.00032		0.00012		5.001e+01		5.334e-06		0		4.803e+01		5.145e-06
2.32765		1.14983		0.11484		0.02003		0.00257		0.00230		0.00777		0.00040		0.00016		3.900e+01		4.240e-06		0		3.645e+01		3.961e-06
2.32765		1.41743		0.13267		0.02156		0.00297		0.00265		0.00622		0.00033		0.00012		4.870e+01		5.415e-06		0		4.515e+01		5.000e-06
2.32765		1.63435		0.19843		0.02633		0.00444		0.00397		0.00733		0.00038		0.00015		4.333e+01		4.860e-06		0		3.918e+01		4.399e-06
2.32765		1.82568		0.32412		0.03367		0.00725		0.00648		0.00777		0.00038		0.00016		4.230e+01		4.816e-06		0		3.593e+01		4.090e-06
2.32765		2.00651		0.36591		0.03578		0.00818		0.00732		0.00655		0.00034		0.00013		5.177e+01		6.020e-06		0		4.315e+01		4.994e-06
2.32765		2.16382		0.41433		0.03821		0.00926		0.00829		0.00746		0.00043		0.00015		4.720e+01		5.502e-06		0		3.900e+01		4.586e-06
2.32765		2.31584		0.48361		0.04138		0.01081		0.00967		0.00819		0.00042		0.00016		4.538e+01		5.453e-06		0		3.664e+01		4.377e-06
2.33782		0.00100		0.01746		0.00783		0.00039		0.00035		0.00254		0.00014		0.00005		1.096e+02		1.156e-05		0		1.092e+02		1.146e-05
2.33782		0.01000		0.01746		0.00783		0.00039		0.00035		0.00278		0.00014		0.00006		1.017e+02		1.080e-05		0		9.985e+01		1.048e-05
2.33782		0.35000		0.02434		0.00922		0.00054		0.00049		0.00430		0.00024		0.00009		6.550e+01		6.760e-06		0		6.472e+01		6.807e-06
2.33782		0.81615		0.08476		0.03877		0.00190		0.00170		0.00601		0.00032		0.00012		4.869e+01		5.218e-06		0		4.611e+01		4.915e-06
2.33782		1.15243		0.08681		0.01740		0.00194		0.00174		0.00681		0.00037		0.00014		4.283e+01		4.630e-06		0		4.082e+01		4.424e-06
2.33782		1.41989		0.18117		0.02517		0.00405		0.00362		0.00666		0.00034		0.00013		4.733e+01		5.216e-06		0		4.274e+01		4.710e-06
2.33782		1.63588		0.23344		0.02857		0.00522		0.00467		0.00838		0.00045		0.00017		3.928e+01		4.417e-06		0		3.463e+01		3.874e-06
2.33782		1.82759		0.31721		0.03331		0.00709		0.00634		0.00795		0.00043		0.00016		4.177e+01		4.731e-06		0		3.521e+01		4.003e-06
2.33782		2.00801		0.35083		0.03514		0.00784		0.00702		0.00700		0.00037		0.00014		4.796e+01		5.525e-06		0		3.997e+01		4.614e-06
2.33782		2.16520		0.39666		0.03738		0.00887		0.00793		0.00800		0.00046		0.00016		4.337e+01		5.048e-06		0		3.597e+01		4.219e-06
2.33782		2.31605		0.53033		0.04310		0.01186		0.01061		0.00874		0.00055		0.00017		4.318e+01		5.126e-06		0		3.488e+01		4.153e-06
2.34806		0.00100		0.06414		0.03785		0.00143		0.00128		0.00149		0.00009		0.00003		1.984e+02		2.066e-05		0		1.883e+02		1.971e-05
2.34806		0.01000		0.05722		0.03753		0.00128		0.00114		0.00335		0.00017		0.00007		8.647e+01		9.007e-06		0		8.315e+01		8.698e-06
2.34806		0.35000		0.06004		0.03763		0.00134		0.00120		0.00423		0.00026		0.00008		6.788e+01		7.138e-06		0		6.613e+01		6.942e-06
2.34806		0.81799		0.08475		0.03877		0.00189		0.00169		0.00592		0.00031		0.00012		4.939e+01		5.187e-06		0		4.676e+01		4.973e-06
2.34806		1.15460		0.11529		0.02010		0.00258		0.00231		0.00700		0.00035		0.00014		4.356e+01		4.715e-06		0		4.054e+01		4.373e-06
2.34806		1.42165		0.18111		0.02516		0.00405		0.00362		0.00744		0.00039		0.00015		4.193e+01		4.626e-06		0		3.829e+01		4.202e-06
2.34806		1.63680		0.23741		0.02884		0.00531		0.00475		0.00772		0.00039		0.00015		4.276e+01		4.765e-06		0		3.763e+01		4.186e-06
2.34806		2.00925		0.37061		0.03606		0.00829		0.00741		0.00701		0.00037		0.00014		4.848e+01		5.640e-06		0		4.050e+01		4.656e-06
2.34806		2.16636		0.45771		0.03992		0.01023		0.00915		0.00835		0.00043		0.00017		4.378e+01		5.184e-06		0		3.552e+01		4.150e-06
2.34806		2.31605		0.54338		0.04359		0.01215		0.01087		0.00686		0.00035		0.00014		5.571e+01		6.698e-06		0		4.464e+01		5.298e-06
2.35838		0.01000		0.07062		0.03812		0.00158		0.00141		0.00338		0.00018		0.00007		8.714e+01		9.116e-06		0		8.301e+01		8.650e-06
2.35838		0.35000		0.07082		0.03814		0.00158		0.00142		0.00499		0.00026		0.00010		5.937e+01		6.189e-06		0		5.613e+01		5.876e-06
2.35838		0.82043		0.10907		0.03985		0.00244		0.00218		0.00557		0.00029		0.00011		5.444e+01		5.770e-06		0		5.082e+01		5.388e-06
2.35838		1.15763		0.10708		0.01927		0.00239		0.00214		0.00672		0.00040		0.00013		4.461e+01		4.862e-06		0		4.212e+01		4.534e-06
2.35838		1.42411		0.17378		0.02462		0.00389		0.00348		0.00664		0.00035		0.00013		4.683e+01		5.097e-06		0		4.263e+01		4.664e-06
2.35838		1.63924		0.29459		0.03219		0.00659		0.00589		0.00974		0.00051		0.00019		3.427e+01		3.799e-06		0		2.926e+01		3.247e-06
2.35838		1.83224		0.32643		0.03391		0.00730		0.00653		0.00610		0.00036		0.00012		5.422e+01		6.158e-06		0		4.556e+01		5.135e-06
2.35838		2.01149		0.32666		0.03376		0.00730		0.00653		0.00727		0.00038		0.00015		4.645e+01		5.305e-06		0		3.821e+01		4.380e-06
2.35838		2.16866		0.48393		0.04098		0.01082		0.00968		0.00806		0.00044		0.00016		4.576e+01		5.398e-06		0		3.719e+01		4.335e-06
2.35838		2.31735		0.51835		0.04256		0.01159		0.01037		0.00884		0.00045		0.00018		4.284e+01		5.064e-06		0		3.437e+01		4.064e-06
2.36877		0.01000		0.06994		0.03806		0.00156		0.00140		0.00264		0.00013		0.00005		1.110e+02		1.153e-05		0		1.064e+02		1.106e-05
2.36877		0.35000		0.07665		0.03836		0.00171		0.00153		0.00566		0.00031		0.00011		5.129e+01		5.324e-06		0		4.934e+01		5.138e-06
2.36877		0.82225		0.07809		0.01632		0.00175		0.00156		0.00596		0.00030		0.00012		5.079e+01		5.404e-06		0		4.681e+01		4.935e-06
2.36877		1.15978		0.10168		0.01892		0.00227		0.00203		0.00611		0.00031		0.00012		4.923e+01		5.301e-06		0		4.618e+01		4.953e-06
2.36877		1.42622		0.18557		0.02553		0.00415		0.00371		0.00748		0.00040		0.00015		4.229e+01		4.604e-06		0		3.821e+01		4.166e-06
2.36877		1.64107		0.28793		0.03167		0.00644		0.00576		0.00742		0.00039		0.00015		4.552e+01		5.101e-06		0		3.858e+01		4.262e-06
2.36877		1.83469		0.29062		0.03178		0.00650		0.00581		0.00730		0.00039		0.00015		4.516e+01		5.160e-06		0		3.916e+01		4.403e-06
2.36877		2.01298		0.38710		0.03666		0.00866		0.00774		0.00864		0.00049		0.00017		3.980e+01		4.510e-06		0		3.315e+01		3.787e-06
2.36877		2.17005		0.06021		0.01422		0.00135		0.00120		0.00459		0.00024		0.00009		6.307e+01		7.272e-06		0		6.082e+01		7.060e-06
2.36877		2.31756		0.43406		0.03891		0.00971		0.00868		0.00841		0.00043		0.00017		4.281e+01		5.048e-06		0		3.491e+01		4.115e-06
2.37925		0.00100		0.03365		0.01066		0.00075		0.00067		0.00181		0.00010		0.00004		1.595e+02		1.670e-05		0		1.536e+02		1.590e-05
2.37925		0.01000		0.03365		0.01066		0.00075		0.00067		0.00318		0.00017		0.00006		8.942e+01		9.355e-06		0		8.725e+01		9.062e-06
2.37925		0.35000		0.04676		0.01253		0.00105		0.00094		0.00515		0.00027		0.00010		5.582e+01		5.801e-06		0		5.417e+01		5.632e-06
2.37925		0.82468		0.06817		0.01528		0.00152		0.00136		0.00719		0.00039		0.00014		4.033e+01		4.225e-06		0		3.899e+01		4.102e-06
2.37925		1.16623		0.09738		0.01844		0.00218		0.00195		0.00599		0.00032		0.00012		4.979e+01		5.313e-06		0		4.697e+01		5.019e-06
2.37925		1.43147		0.23037		0.02840		0.00515		0.00461		0.00657		0.00033		0.00013		4.952e+01		5.340e-06		0		4.417e+01		4.798e-06
2.37925		1.64593		0.22514		0.02798		0.00503		0.00450		0.00715		0.00038		0.00014		4.545e+01		4.988e-06		0		4.050e+01		4.471e-06
2.37925		1.83986		0.29207		0.03175		0.00653		0.00584		0.00715		0.00038		0.00014		4.629e+01		5.162e-06		0		3.992e+01		4.470e-06
2.37925		2.01695		0.36252		0.03546		0.00811		0.00725		0.00894		0.00047		0.00018		3.778e+01		4.339e-06		0		3.154e+01		3.594e-06
2.37925		2.17373		0.36910		0.03593		0.00825		0.00738		0.00869		0.00043		0.00017		3.910e+01		4.557e-06		0		3.259e+01		3.770e-06
2.37925		2.32015		0.44451		0.03938		0.00994		0.00889		0.00904		0.00044		0.00018		3.987e+01		4.718e-06		1		4.895e+01		5.748e-06
2.38980		0.00100		0.02957		0.00988		0.00066		0.00059		0.00146		0.00007		0.00003		1.936e+02		2.019e-05		0		1.905e+02		1.967e-05
2.38980		0.01000		0.03281		0.01040		0.00073		0.00066		0.00332		0.00017		0.00007		8.711e+01		8.943e-06		0		8.385e+01		8.652e-06
2.38980		0.35000		0.03281		0.01040		0.00073		0.00066		0.00641		0.00033		0.00013		4.420e+01		4.516e-06		0		4.342e+01		4.502e-06
2.38980		0.82710		0.04410		0.01226		0.00099		0.00088		0.00619		0.00031		0.00012		4.634e+01		4.896e-06		0		4.512e+01		4.734e-06
2.38980		1.17393		0.12441		0.02077		0.00278		0.00249		0.00677		0.00033		0.00014		4.482e+01		4.744e-06		0		4.179e+01		4.454e-06
2.38980		1.43809		0.19675		0.02611		0.00440		0.00394		0.00653		0.00036		0.00013		4.935e+01		5.276e-06		0		4.402e+01		4.771e-06
2.38980		1.65170		0.25273		0.02965		0.00565		0.00505		0.00761		0.00040		0.00015		4.399e+01		4.819e-06		0		3.808e+01		4.189e-06
2.38980		1.84583		0.30915		0.03266		0.00691		0.00618		0.00759		0.00038		0.00015		4.448e+01		4.962e-06		0		3.714e+01		4.157e-06
2.38980		2.02141		0.31510		0.03311		0.00705		0.00630		0.00856		0.00044		0.00017		3.903e+01		4.457e-06		0		3.282e+01		3.718e-06
2.38980		2.32338		0.53622		0.04317		0.01199		0.01072		0.01004		0.00051		0.00020		3.819e+01		4.464e-06		1		4.405e+01		5.160e-06
2.40043		0.00100		0.01687		0.00757		0.00038		0.00034		0.00185		0.00011		0.00004		1.521e+02		1.570e-05		0		1.499e+02		1.543e-05
2.40043		0.01000		0.02335		0.00885		0.00052		0.00047		0.00398		0.00019		0.00008		7.110e+01		7.264e-06		0		6.985e+01		7.183e-06
2.40043		0.35000		0.02120		0.00867		0.00047		0.00042		0.00560		0.00030		0.00011		5.035e+01		5.134e-06		0		4.951e+01		5.102e-06
2.40043		0.82952		0.05244		0.01357		0.00117		0.00105		0.00613		0.00031		0.00012		4.691e+01		4.840e-06		0		4.517e+01		4.716e-06
2.40043		1.18157		0.12698		0.02092		0.00284		0.00254		0.00675		0.00036		0.00014		4.438e+01		4.670e-06		0		4.179e+01		4.445e-06
2.40043		1.44468		0.19029		0.02572		0.00425		0.00381		0.00875		0.00046		0.00018		3.668e+01		4.001e-06		0		3.268e+01		3.534e-06
2.40043		1.65744		0.23645		0.02874		0.00529		0.00473		0.00820		0.00045		0.00016		4.029e+01		4.456e-06		0		3.535e+01		3.883e-06
2.40043		1.85070		0.32211		0.03348		0.00720		0.00644		0.00827		0.00042		0.00017		4.036e+01		4.505e-06		1		5.378e+01		6.000e-06
2.40043		2.02512		0.31300		0.03288		0.00700		0.00626		0.00905		0.00047		0.00018		3.731e+01		4.245e-06		0		3.103e+01		3.521e-06
2.40043		2.18154		0.36696		0.03572		0.00821		0.00734		0.00915		0.00049		0.00018		3.719e+01		4.257e-06		1		4.728e+01		5.442e-06
2.40043		2.32575		0.06211		0.01427		0.00139		0.00124		0.00719		0.00037		0.00014		4.045e+01		4.717e-06		1		6.419e+01		7.499e-06
2.41114		0.01000		0.01749		0.00784		0.00039		0.00035		0.00355		0.00019		0.00007		7.817e+01		7.889e-06		0		7.819e+01		8.017e-06
2.41114		0.35000		0.01749		0.00784		0.00039		0.00035		0.00490		0.00024		0.00010		5.795e+01		6.056e-06		0		5.656e+01		5.821e-06
2.41114		0.83132		0.05601		0.01403		0.00125		0.00112		0.00710		0.00037		0.00014		4.069e+01		4.301e-06		0		3.913e+01		4.074e-06
2.41114		1.18874		0.14933		0.02282		0.00334		0.00299		0.00791		0.00042		0.00016		3.816e+01		4.026e-06		0		3.501e+01		3.713e-06
2.41114		1.45055		0.20570		0.02683		0.00460		0.00411		0.00735		0.00037		0.00015		4.360e+01		4.670e-06		0		3.914e+01		4.221e-06
2.41114		1.66286		0.28401		0.03143		0.00635		0.00568		0.00846		0.00043		0.00017		3.937e+01		4.249e-06		1		5.329e+01		5.824e-06
2.41114		1.85529		0.29228		0.03177		0.00654		0.00585		0.00823		0.00043		0.00016		4.064e+01		4.461e-06		1		5.466e+01		6.076e-06
2.41114		2.02882		0.36480		0.03535		0.00816		0.00730		0.00976		0.00050		0.00020		3.483e+01		3.936e-06		0		2.895e+01		3.267e-06
2.41114		2.18520		0.45589		0.03977		0.01019		0.00912		0.00978		0.00051		0.00020		3.727e+01		4.259e-06		1		4.525e+01		5.186e-06
2.41114		2.32833		0.49497		0.04148		0.01107		0.00990		0.00946		0.00050		0.00019		3.960e+01		4.603e-06		0		3.184e+01		3.703e-06
2.42192		0.01000		0.02378		0.00901		0.00053		0.00048		0.00339		0.00017		0.00007		8.355e+01		8.753e-06		0		8.185e+01		8.386e-06
2.42192		0.35000		0.02748		0.00974		0.00061		0.00055		0.00638		0.00036		0.00013		4.486e+01		4.577e-06		0		4.337e+01		4.450e-06
2.42192		0.83313		0.05962		0.01449		0.00133		0.00119		0.00659		0.00035		0.00013		4.390e+01		4.547e-06		0		4.238e+01		4.403e-06
2.42192		1.19461		0.13357		0.02171		0.00299		0.00267		0.00923		0.00051		0.00018		3.335e+01		3.518e-06		0		3.047e+01		3.213e-06
2.42192		1.45537		0.24112		0.02909		0.00539		0.00482		0.00902		0.00046		0.00018		3.679e+01		3.978e-06		1		4.983e+01		5.352e-06
2.42192		1.66736		0.28153		0.03116		0.00630		0.00563		0.00803		0.00044		0.00016		4.097e+01		4.434e-06		1		5.608e+01		6.126e-06
2.42192		1.85933		0.30673		0.03240		0.00686		0.00613		0.00946		0.00048		0.00019		3.521e+01		3.922e-06		0		2.987e+01		3.301e-06
2.42192		2.03251		0.39586		0.03700		0.00885		0.00792		0.00936		0.00048		0.00019		3.723e+01		4.231e-06		0		3.073e+01		3.459e-06
2.42192		2.18886		0.45198		0.03958		0.01011		0.00904		0.00901		0.00049		0.00018		4.033e+01		4.608e-06		0		3.284e+01		3.753e-06
2.42192		2.33090		0.43586		0.03892		0.00975		0.00872		0.01009		0.00053		0.00020		3.543e+01		4.119e-06		0		2.910e+01		3.378e-06
2.43279		0.00100		0.02739		0.00971		0.00061		0.00055		0.00321		0.00016		0.00006		8.774e+01		8.954e-06		0		8.602e+01		8.785e-06
2.43279		0.01000		0.02739		0.00971		0.00061		0.00055		0.00376		0.00022		0.00008		7.504e+01		7.585e-06		0		7.360e+01		7.498e-06
2.43279		0.35000		0.02739		0.00971		0.00061		0.00055		0.00522		0.00026		0.00010		5.372e+01		5.438e-06		0		5.297e+01		5.412e-06
2.43279		0.83253		0.06567		0.01510		0.00147		0.00131		0.00628		0.00034		0.00013		4.622e+01		4.732e-06		0		4.466e+01		4.617e-06
2.43279		1.19084		0.14637		0.02263		0.00327		0.00293		0.00819		0.00043		0.00016		3.665e+01		3.863e-06		0		3.388e+01		3.557e-06
2.43279		1.45193		0.20785		0.02689		0.00465		0.00416		0.00806		0.00045		0.00016		3.958e+01		4.307e-06		1		5.549e+01		5.947e-06
2.43279		1.66586		0.26263		0.02980		0.00587		0.00525		0.00803		0.00041		0.00016		4.165e+01		4.557e-06		1		5.610e+01		6.099e-06
2.43279		1.85879		0.35145		0.03488		0.00786		0.00703		0.01123		0.00056		0.00022		2.994e+01		3.327e-06		0		2.494e+01		2.753e-06
2.43279		2.03153		0.46721		0.04030		0.01045		0.00934		0.00986		0.00049		0.00020		3.726e+01		4.147e-06		0		3.025e+01		3.388e-06
2.43279		2.18840		0.47804		0.04064		0.01069		0.00956		0.00935		0.00048		0.00019		3.941e+01		4.463e-06		0		3.200e+01		3.645e-06
2.43279		2.32961		0.47298		0.04050		0.01058		0.00946		0.01046		0.00058		0.00021		3.516e+01		4.059e-06		0		2.855e+01		3.301e-06
2.45465		0.00100		0.02348		0.00889		0.00052		0.00047		0.00283		0.00014		0.00006		9.976e+01		1.014e-05		0		9.810e+01		9.937e-06
2.45465		0.01000		0.02348		0.00889		0.00052		0.00047		0.00275		0.00014		0.00006		1.027e+02		1.044e-05		0		1.008e+02		1.023e-05
2.45465		0.35000		0.02717		0.00963		0.00061		0.00054		0.00545		0.00030		0.00011		5.135e+01		5.318e-06		0		5.066e+01		5.145e-06
2.45465		0.83072		0.06880		0.01542		0.00154		0.00138		0.00749		0.00040		0.00015		3.909e+01		4.063e-06		0		3.741e+01		3.846e-06
2.45465		1.18241		0.13911		0.02177		0.00311		0.00278		0.00879		0.00048		0.00018		3.441e+01		3.545e-06		0		3.179e+01		3.321e-06
2.45465		1.44399		0.22677		0.02776		0.00507		0.00454		0.00967		0.00052		0.00019		3.367e+01		3.583e-06		0		2.996e+01		3.183e-06
2.45465		1.66256		0.34849		0.03475		0.00779		0.00697		0.00872		0.00045		0.00017		3.835e+01		4.158e-06		0		3.208e+01		3.458e-06
2.45465		1.85718		0.43179		0.03871		0.00966		0.00864		0.00822		0.00043		0.00016		4.345e+01		4.750e-06		0		3.564e+01		3.909e-06
2.45465		2.02931		0.38995		0.03677		0.00872		0.00780		0.00902		0.00047		0.00018		3.827e+01		4.296e-06		0		3.179e+01		3.539e-06
2.45465		2.18703		0.04079		0.01180		0.00091		0.00082		0.00772		0.00040		0.00015		3.706e+01		4.218e-06		0		3.603e+01		4.081e-06
2.45465		2.32833		0.51258		0.04209		0.01146		0.01025		0.00970		0.00051		0.00019		3.851e+01		4.380e-06		1		4.572e+01		5.245e-06
2.45465		2.44767		0.57024		0.04436		0.01275		0.01140		0.01061		0.00051		0.00021		3.655e+01		4.278e-06		0		2.908e+01		3.389e-06
2.46566		0.00100		0.03002		0.01003		0.00067		0.00060		0.00307		0.00018		0.00006		9.230e+01		9.128e-06		0		9.063e+01		9.144e-06
2.46566		0.01000		0.03002		0.01003		0.00067		0.00060		0.00293		0.00016		0.00006		9.575e+01		9.686e-06		0		9.475e+01		9.576e-06
2.46566		0.35000		0.03329		0.01055		0.00074		0.00067		0.00468		0.00025		0.00009		6.132e+01		6.160e-06		0		5.937e+01		6.010e-06
2.46566		0.83012		0.08897		0.01749		0.00199		0.00178		0.00805		0.00042		0.00016		3.655e+01		3.714e-06		0		3.465e+01		3.550e-06
2.46566		1.17860		0.15734		0.02300		0.00352		0.00315		0.00954		0.00051		0.00019		3.251e+01		3.359e-06		0		2.927e+01		3.050e-06
2.46566		1.44017		0.21456		0.02710		0.00480		0.00429		0.00836		0.00047		0.00017		3.791e+01		3.998e-06		0		3.459e+01		3.655e-06
2.46566		1.66075		0.31697		0.03312		0.00709		0.00634		0.00933		0.00051		0.00019		3.554e+01		3.824e-06		0		3.005e+01		3.228e-06
2.46566		1.85610		0.36468		0.03550		0.00815		0.00729		0.00947		0.00053		0.00019		3.573e+01		3.901e-06		0		2.981e+01		3.256e-06
2.46566		2.02808		0.04082		0.01181		0.00091		0.00082		0.00552		0.00029		0.00011		5.234e+01		5.782e-06		0		5.044e+01		5.597e-06
2.46566		2.18634		0.04697		0.01258		0.00105		0.00094		0.00694		0.00035		0.00014		4.218e+01		4.784e-06		0		4.013e+01		4.526e-06
2.46566		2.32811		0.54509		0.04332		0.01219		0.01090		0.01166		0.00057		0.00023		3.274e+01		3.749e-06		0		2.628e+01		3.008e-06
2.47671		0.00100		0.03711		0.01122		0.00083		0.00074		0.00181		0.00011		0.00004		1.579e+02		1.560e-05		0		1.527e+02		1.534e-05
2.47671		0.01000		0.03711		0.01122		0.00083		0.00074		0.00316		0.00016		0.00006		8.977e+01		9.010e-06		0		8.752e+01		8.794e-06
2.47671		0.35000		0.04761		0.01276		0.00106		0.00095		0.00729		0.00038		0.00015		3.972e+01		3.981e-06		0		3.825e+01		3.856e-06
2.47671		0.82892		0.07835		0.01637		0.00175		0.00157		0.00876		0.00043		0.00018		3.389e+01		3.458e-06		0		3.180e+01		3.243e-06
2.47671		1.17435		0.16389		0.02346		0.00366		0.00328		0.00797		0.00041		0.00016		3.872e+01		4.032e-06		0		3.525e+01		3.661e-06
2.47671		1.43635		0.21431		0.02706		0.00479		0.00429		0.00736		0.00040		0.00015		4.347e+01		4.590e-06		0		3.926e+01		4.140e-06
2.47671		1.65894		0.29530		0.03191		0.00660		0.00591		0.00990		0.00051		0.00020		3.398e+01		3.626e-06		0		2.876e+01		3.083e-06
2.47671		1.85475		0.29447		0.03182		0.00658		0.00589		0.00873		0.00045		0.00017		3.724e+01		4.092e-06		0		3.263e+01		3.552e-06
2.47671		2.02660		0.38177		0.03631		0.00854		0.00764		0.01103		0.00059		0.00022		3.131e+01		3.419e-06		0		2.587e+01		2.860e-06
2.47671		2.18520		0.45367		0.03943		0.01014		0.00907		0.01085		0.00055		0.00022		3.332e+01		3.710e-06		0		2.730e+01		3.067e-06
2.47671		2.32747		0.49910		0.04139		0.01116		0.00998		0.01108		0.00058		0.00022		3.366e+01		3.847e-06		0		2.723e+01		3.102e-06
2.47671		2.46680		0.58218		0.04501		0.01302		0.01164		0.01112		0.00057		0.00022		3.471e+01		4.052e-06		1		3.935e+01		4.567e-06
2.48781		0.00100		0.03103		0.01037		0.00069		0.00062		0.00283		0.00018		0.00006		1.001e+02		1.010e-05		0		9.809e+01		9.838e-06
2.48781		0.01000		0.03103		0.01037		0.00069		0.00062		0.00395		0.00020		0.00008		7.139e+01		7.191e-06		0		7.055e+01		7.056e-06
2.48781		0.35000		0.02695		0.00955		0.00060		0.00054		0.00734		0.00039		0.00015		3.868e+01		3.871e-06		0		3.762e+01		3.779e-06
2.48781		0.82831		0.07455		0.01594		0.00167		0.00149		0.00894		0.00047		0.00018		3.282e+01		3.354e-06		0		3.128e+01		3.185e-06
2.48781		1.17179		0.16781		0.02378		0.00375		0.00336		0.00774		0.00040		0.00015		3.981e+01		4.106e-06		0		3.647e+01		3.765e-06
2.48781		1.43356		0.15241		0.02276		0.00341		0.00305		0.00852		0.00044		0.00017		3.594e+01		3.729e-06		0		3.260e+01		3.427e-06
2.48781		1.65744		0.23970		0.02871		0.00536		0.00479		0.00744		0.00043		0.00015		4.385e+01		4.693e-06		0		3.899e+01		4.161e-06
2.48781		1.85340		0.30807		0.03254		0.00689		0.00616		0.01077		0.00055		0.00022		3.137e+01		3.436e-06		0		2.623e+01		2.844e-06
2.48781		2.02487		0.09147		0.01731		0.00205		0.00183		0.00762		0.00039		0.00015		3.862e+01		4.277e-06		0		3.666e+01		4.039e-06
2.48781		2.18406		0.07575		0.01582		0.00169		0.00151		0.00789		0.00038		0.00016		3.766e+01		4.190e-06		0		3.542e+01		3.957e-06
2.48781		2.32682		0.04926		0.01274		0.00110		0.00099		0.00711		0.00035		0.00014		4.051e+01		4.592e-06		0		3.911e+01		4.442e-06
2.48781		2.46660		0.09392		0.01778		0.00210		0.00188		0.00758		0.00037		0.00015		3.913e+01		4.526e-06		0		3.696e+01		4.272e-06
2.49896		0.00100		0.02269		0.00859		0.00051		0.00045		0.00256		0.00014		0.00005		1.102e+02		1.109e-05		0		1.085e+02		1.083e-05
2.49896		0.01000		0.01947		0.00796		0.00044		0.00039		0.00368		0.00020		0.00007		7.658e+01		7.581e-06		0		7.519e+01		7.517e-06
2.49896		0.35000		0.03329		0.01055		0.00074		0.00067		0.00651		0.00034		0.00013		4.320e+01		4.364e-06		0		4.274e+01		4.282e-06
2.49896		0.82771		0.10711		0.01898		0.00240		0.00214		0.00860		0.00045		0.00017		3.530e+01		3.529e-06		0		3.289e+01		3.331e-06
2.49896		1.17094		0.14948		0.02233		0.00334		0.00299		0.00884		0.00047		0.00018		3.445e+01		3.573e-06		0		3.132e+01		3.225e-06
2.49896		1.43217		0.22467		0.02771		0.00502		0.00449		0.00892		0.00046		0.00018		3.626e+01		3.778e-06		0		3.248e+01		3.402e-06
2.49896		1.65744		0.31802		0.03304		0.00711		0.00636		0.00892		0.00054		0.00018		3.659e+01		3.871e-06		0		3.140e+01		3.341e-06
2.49896		1.85367		0.07207		0.01538		0.00161		0.00144		0.00791		0.00041		0.00016		3.785e+01		4.125e-06		0		3.540e+01		3.823e-06
2.49896		2.02462		0.41777		0.03775		0.00934		0.00836		0.01080		0.00056		0.00022		3.298e+01		3.594e-06		0		2.696e+01		2.960e-06
2.49896		2.32747		0.05530		0.01343		0.00124		0.00111		0.00712		0.00037		0.00014		4.076e+01		4.604e-06		0		3.895e+01		4.409e-06
2.49896		2.46639		0.60521		0.04571		0.01353		0.01210		0.01141		0.00057		0.00023		3.410e+01		3.904e-06		1		3.815e+01		4.390e-06
2.51016		0.00100		0.02667		0.00945		0.00060		0.00053		0.00310		0.00016		0.00006		9.049e+01		8.978e-06		0		8.925e+01		8.947e-06
2.51016		0.01000		0.03340		0.01059		0.00075		0.00067		0.00357		0.00019		0.00007		8.046e+01		8.060e-06		0		7.813e+01		7.804e-06
2.51016		0.35000		0.04619		0.01237		0.00103		0.00092		0.00707		0.00041		0.00014		4.115e+01		4.120e-06		0		3.942e+01		3.959e-06
2.51016		0.82710		0.10592		0.01876		0.00237		0.00212		0.00896		0.00052		0.00018		3.347e+01		3.444e-06		0		3.153e+01		3.208e-06
2.51016		1.43112		0.23471		0.02831		0.00525		0.00469		0.00860		0.00043		0.00017		3.825e+01		3.980e-06		0		3.365e+01		3.531e-06
2.51016		1.65774		0.28443		0.03129		0.00636		0.00569		0.01009		0.00051		0.00020		3.290e+01		3.508e-06		0		2.837e+01		3.024e-06
2.51016		1.85394		0.34589		0.03449		0.00773		0.00692		0.00956		0.00049		0.00019		3.499e+01		3.782e-06		0		2.921e+01		3.163e-06
2.51016		2.02487		0.35558		0.03477		0.00795		0.00711		0.00997		0.00052		0.00020		3.373e+01		3.725e-06		0		2.816e+01		3.094e-06
2.51016		2.18497		0.01635		0.00731		0.00037		0.00033		0.00728		0.00038		0.00015		3.861e+01		4.296e-06		0		3.803e+01		4.238e-06
2.51016		2.32854		0.04611		0.01234		0.00103		0.00092		0.00744		0.00038		0.00015		3.910e+01		4.413e-06		0		3.747e+01		4.250e-06
2.51016		2.46680		0.54095		0.04313		0.01210		0.01082		0.01254		0.00066		0.00025		3.052e+01		3.518e-06		1		3.523e+01		4.060e-06
2.52141		0.00100		0.04919		0.01273		0.00110		0.00098		0.00358		0.00018		0.00007		8.030e+01		8.137e-06		0		7.788e+01		7.801e-06
2.52141		0.01000		0.04919		0.01273		0.00110		0.00098		0.00392		0.00020		0.00008		7.147e+01		7.180e-06		0		7.108e+01		7.125e-06
2.52141		0.35000		0.05577		0.01355		0.00125		0.00112		0.00642		0.00033		0.00013		4.499e+01		4.588e-06		0		4.328e+01		4.348e-06
2.52141		0.82710		0.08965		0.01729		0.00200		0.00179		0.00821		0.00052		0.00016		3.573e+01		3.636e-06		0		3.397e+01		3.461e-06
2.52141		1.16966		0.18947		0.02538		0.00424		0.00379		0.00945		0.00047		0.00019		3.347e+01		3.454e-06		0		3.030e+01		3.132e-06
2.52141		1.43042		0.23751		0.02845		0.00531		0.00475		0.01044		0.00054		0.00021		3.159e+01		3.307e-06		0		2.780e+01		2.921e-06
2.52141		1.65804		0.30473		0.03237		0.00681		0.00609		0.01074		0.00054		0.00021		3.117e+01		3.358e-06		0		2.630e+01		2.811e-06
2.52141		1.85421		0.33947		0.03419		0.00759		0.00679		0.01124		0.00059		0.00022		2.959e+01		3.206e-06		0		2.473e+01		2.683e-06
2.52141		2.02536		0.00328		0.00328		0.00007		0.00007		0.00775		0.00039		0.00015		3.576e+01		4.011e-06		0		3.573e+01		3.933e-06
2.52141		2.18566		0.39538		0.03664		0.00884		0.00791		0.01056		0.00055		0.00021		3.302e+01		3.674e-06		1		4.140e+01		4.636e-06
2.52141		2.32961		0.04911		0.01270		0.00110		0.00098		0.00676		0.00036		0.00014		4.260e+01		4.872e-06		0		4.117e+01		4.682e-06
2.52141		2.46720		0.09419		0.01750		0.00211		0.00188		0.00819		0.00044		0.00016		3.640e+01		4.220e-06		0		3.423e+01		3.956e-06
2.53271		0.00100		0.04248		0.01181		0.00095		0.00085		0.00277		0.00017		0.00006		1.031e+02		1.034e-05		0		1.005e+02		1.012e-05
2.53271		0.01000		0.04248		0.01181		0.00095		0.00085		0.00390		0.00019		0.00008		7.324e+01		7.347e-06		0		7.150e+01		7.185e-06
2.53271		0.35000		0.04547		0.01218		0.00102		0.00091		0.00712		0.00037		0.00014		4.085e+01		4.152e-06		0		3.920e+01		3.956e-06
2.53271		0.82892		0.10319		0.01858		0.00231		0.00206		0.00688		0.00037		0.00014		4.359e+01		4.469e-06		0		4.102e+01		4.188e-06
2.53271		1.17137		0.16789		0.02380		0.00375		0.00336		0.00919		0.00050		0.00018		3.374e+01		3.523e-06		0		3.066e+01		3.183e-06
2.53271		1.65925		0.06576		0.01473		0.00147		0.00132		0.00818		0.00043		0.00016		3.571e+01		3.812e-06		0		3.430e+01		3.671e-06
2.53271		1.85394		0.32820		0.03339		0.00734		0.00656		0.01140		0.00058		0.00023		2.874e+01		3.127e-06		0		2.432e+01		2.650e-06
2.53271		2.02512		0.40496		0.03720		0.00906		0.00810		0.01133		0.00077		0.00023		3.101e+01		3.452e-06		0		2.553e+01		2.817e-06
2.53271		2.18543		0.46583		0.03988		0.01042		0.00932		0.01055		0.00055		0.00021		3.465e+01		3.863e-06		1		4.199e+01		4.710e-06
2.53271		2.33047		0.04177		0.01159		0.00093		0.00084		0.00790		0.00040		0.00016		3.616e+01		4.101e-06		0		3.528e+01		4.012e-06
2.53271		2.46903		0.06550		0.01466		0.00146		0.00131		0.00822		0.00041		0.00016		3.572e+01		4.146e-06		0		3.408e+01		3.949e-06
2.55542		0.00100		0.03305		0.01048		0.00074		0.00066		0.00333		0.00017		0.00007		8.465e+01		8.496e-06		0		8.354e+01		8.433e-06
2.55542		0.01000		0.02983		0.00998		0.00067		0.00060		0.00277		0.00017		0.00006		1.035e+02		1.039e-05		0		1.001e+02		1.011e-05
2.55542		0.35000		0.04281		0.01190		0.00096		0.00086		0.00635		0.00037		0.00013		4.506e+01		4.524e-06		0		4.390e+01		4.446e-06
2.55542		0.83012		0.08880		0.01712		0.00199		0.00178		0.00896		0.00062		0.00018		3.327e+01		3.398e-06		0		3.114e+01		3.194e-06
2.55542		1.17350		0.17105		0.03733		0.00382		0.00342		0.01056		0.00055		0.00021		2.963e+01		3.088e-06		0		2.676e+01		2.789e-06
2.55542		1.66015		0.30707		0.03225		0.00687		0.00614		0.00887		0.00061		0.00018		3.781e+01		4.097e-06		0		3.184e+01		3.435e-06
2.55542		1.85205		0.38568		0.03636		0.00862		0.00771		0.00963		0.00050		0.00019		3.602e+01		3.952e-06		0		2.970e+01		3.245e-06
2.55542		2.02462		0.47116		0.04019		0.01054		0.00942		0.01046		0.00054		0.00021		3.522e+01		3.918e-06		0		2.852e+01		3.165e-06
2.55542		2.18520		0.05479		0.01329		0.00123		0.00110		0.00813		0.00049		0.00016		3.521e+01		3.933e-06		0		3.411e+01		3.849e-06
2.55542		2.33133		0.05180		0.01295		0.00116		0.00104		0.00826		0.00042		0.00017		3.499e+01		4.007e-06		0		3.355e+01		3.841e-06
2.55542		2.47186		0.07380		0.03657		0.00165		0.00148		0.00845		0.00044		0.00017		3.476e+01		4.041e-06		0		3.311e+01		3.856e-06
2.56684		0.00100		0.04263		0.01185		0.00095		0.00085		0.00309		0.00016		0.00006		9.438e+01		9.685e-06		0		9.040e+01		9.160e-06
2.56684		0.01000		0.04263		0.01185		0.00095		0.00085		0.00461		0.00025		0.00009		6.151e+01		6.272e-06		0		6.044e+01		6.114e-06
2.56684		0.35000		0.05243		0.01313		0.00117		0.00105		0.00781		0.00043		0.00016		3.638e+01		3.703e-06		0		3.545e+01		3.601e-06
2.56684		0.82952		0.10932		0.03436		0.00244		0.00219		0.00851		0.00044		0.00017		3.575e+01		3.686e-06		0		3.327e+01		3.421e-06
2.56684		1.17393		0.17197		0.03741		0.00385		0.00344		0.01007		0.00070		0.00020		3.098e+01		3.235e-06		0		2.808e+01		2.933e-06
2.56684		1.43635		0.22383		0.02761		0.00501		0.00448		0.00982		0.00051		0.00020		3.292e+01		3.504e-06		0		2.949e+01		3.131e-06
2.56684		1.66015		0.28841		0.03135		0.00645		0.00577		0.01055		0.00071		0.00021		3.167e+01		3.372e-06		0		2.714e+01		2.924e-06
2.56684		1.85043		0.38221		0.03619		0.00855		0.00764		0.01042		0.00055		0.00021		3.284e+01		3.636e-06		0		2.739e+01		2.999e-06
2.56684		2.02388		0.46589		0.03988		0.01042		0.00932		0.01171		0.00062		0.00023		3.150e+01		3.504e-06		0		2.544e+01		2.827e-06
2.56684		2.18497		0.04808		0.01242		0.00108		0.00096		0.00815		0.00040		0.00016		3.512e+01		3.957e-06		0		3.420e+01		3.864e-06
2.56684		2.33155		0.03904		0.01127		0.00087		0.00078		0.00904		0.00047		0.00018		3.168e+01		3.686e-06		0		3.071e+01		3.528e-06
2.56684		2.47247		0.07715		0.03673		0.00173		0.00154		0.00922		0.00048		0.00018		3.217e+01		3.763e-06		0		3.026e+01		3.524e-06
2.57829		0.00100		0.02594		0.00918		0.00058		0.00052		0.00286		0.00015		0.00006		9.897e+01		9.881e-06		0		9.691e+01		9.856e-06
2.57829		0.01000		0.02594		0.00918		0.00058		0.00052		0.00420		0.00022		0.00008		6.737e+01		6.787e-06		0		6.602e+01		6.723e-06
2.57829		0.35000		0.03629		0.01095		0.00081		0.00073		0.00815		0.00042		0.00016		3.486e+01		3.576e-06		0		3.402e+01		3.453e-06
2.57829		0.82892		0.09954		0.03389		0.00223		0.00199		0.00949		0.00057		0.00019		3.122e+01		3.227e-06		0		2.969e+01		3.062e-06
2.57829		1.17393		0.14201		0.02196		0.00318		0.00284		0.01064		0.00061		0.00021		2.849e+01		3.007e-06		0		2.616e+01		2.741e-06
2.57829		1.43705		0.21429		0.02705		0.00479		0.00429		0.01140		0.00058		0.00023		2.830e+01		3.033e-06		0		2.536e+01		2.699e-06
2.57829		1.66015		0.33504		0.03391		0.00749		0.00670		0.01089		0.00075		0.00022		3.056e+01		3.286e-06		0		2.545e+01		2.751e-06
2.57829		1.84908		0.36051		0.03509		0.00806		0.00721		0.01152		0.00058		0.00023		2.914e+01		3.190e-06		1		3.746e+01		4.111e-06
2.57829		2.02364		0.41418		0.03742		0.00926		0.00828		0.01140		0.00061		0.00023		3.093e+01		3.444e-06		1		3.850e+01		4.295e-06
2.57829		2.18520		0.56363		0.04370		0.01260		0.01127		0.01339		0.00071		0.00027		2.881e+01		3.275e-06		1		3.287e+01		3.729e-06
2.57829		2.33197		0.07726		0.03674		0.00173		0.00155		0.00870		0.00046		0.00017		3.384e+01		3.867e-06		0		3.207e+01		3.682e-06
2.57829		2.47308		0.09006		0.03729		0.00201		0.00180		0.00860		0.00058		0.00017		3.428e+01		3.991e-06		0		3.246e+01		3.797e-06
2.57829		2.57315		0.08025		0.03435		0.00179		0.00161		0.00824		0.00058		0.00016		3.556e+01		4.230e-06		0		3.374e+01		3.988e-06
2.58979		0.00100		0.01311		0.00656		0.00029		0.00026		0.00448		0.00023		0.00009		6.156e+01		6.290e-06		0		6.168e+01		6.283e-06
2.58979		0.01000		0.01311		0.00656		0.00029		0.00026		0.00463		0.00024		0.00009		6.162e+01		6.327e-06		0		5.972e+01		6.082e-06
2.58979		0.35000		0.01311		0.00656		0.00029		0.00026		0.00731		0.00039		0.00015		3.850e+01		3.930e-06		0		3.780e+01		3.859e-06
2.58979		0.82892		0.06093		0.01439		0.00136		0.00122		0.01008		0.00058		0.00020		2.888e+01		2.944e-06		0		2.775e+01		2.865e-06
2.58979		1.17478		0.11123		0.01941		0.00249		0.00222		0.01098		0.00055		0.00022		2.743e+01		2.890e-06		0		2.581e+01		2.709e-06
2.58979		1.43844		0.24124		0.02869		0.00539		0.00482		0.01012		0.00052		0.00020		3.260e+01		3.463e-06		0		2.864e+01		3.057e-06
2.58979		1.66045		0.05915		0.01395		0.00132		0.00118		0.00664		0.00034		0.00013		4.404e+01		4.798e-06		0		4.202e+01		4.557e-06
2.58979		1.84881		0.40101		0.04907		0.00897		0.00802		0.01137		0.00060		0.00023		3.078e+01		3.391e-06		1		3.849e+01		4.234e-06
2.58979		2.02388		0.04510		0.01206		0.00101		0.00090		0.00790		0.00042		0.00016		3.643e+01		4.080e-06		0		3.537e+01		3.950e-06
2.58979		2.18589		0.55923		0.04348		0.01250		0.01118		0.01192		0.00062		0.00024		3.213e+01		3.657e-06		0		2.580e+01		2.933e-06
2.58979		2.47429		0.07056		0.03389		0.00158		0.00141		0.00747		0.00037		0.00015		3.911e+01		4.596e-06		0		3.748e+01		4.399e-06
2.58979		2.58343		0.08428		0.03457		0.00188		0.00169		0.00919		0.00048		0.00018		3.169e+01		3.790e-06		0		3.015e+01		3.580e-06
2.60133		0.00100		0.01273		0.00637		0.00028		0.00025		0.00420		0.00024		0.00008		6.712e+01		6.841e-06		0		6.598e+01		6.721e-06
2.60133		0.01000		0.01273		0.00637		0.00028		0.00025		0.00503		0.00026		0.00010		5.643e+01		5.687e-06		0		5.513e+01		5.607e-06
2.60133		0.35000		0.04505		0.03294		0.00101		0.00090		0.00656		0.00039		0.00013		4.469e+01		4.546e-06		0		4.248e+01		4.348e-06
2.60133		0.82831		0.12938		0.04820		0.00289		0.00259		0.00967		0.00050		0.00019		3.096e+01		3.256e-06		0		2.916e+01		3.016e-06
2.60133		1.17520		0.15453		0.02282		0.00346		0.00309		0.01031		0.00052		0.00021		2.975e+01		3.129e-06		0		2.700e+01		2.838e-06
2.60133		1.43948		0.27681		0.03063		0.00619		0.00554		0.01048		0.00054		0.00021		3.160e+01		3.366e-06		0		2.746e+01		2.923e-06
2.60133		1.66075		0.34684		0.04715		0.00776		0.00694		0.01273		0.00090		0.00025		2.629e+01		2.825e-06		1		3.436e+01		3.728e-06
2.60133		1.84935		0.08178		0.03617		0.00183		0.00164		0.00825		0.00045		0.00017		3.564e+01		3.912e-06		0		3.357e+01		3.696e-06
2.60133		2.02512		0.04167		0.01157		0.00093		0.00083		0.00746		0.00038		0.00015		3.891e+01		4.344e-06		0		3.735e+01		4.180e-06
2.60133		2.18772		0.57908		0.04410		0.01295		0.01158		0.01253		0.00064		0.00025		3.088e+01		3.524e-06		1		3.505e+01		3.982e-06
2.60133		2.33519		0.03580		0.01080		0.00080		0.00072		0.00819		0.00041		0.00016		3.498e+01		4.072e-06		0		3.388e+01		3.913e-06
2.60133		2.47651		0.07772		0.03426		0.00174		0.00155		0.00882		0.00044		0.00018		3.339e+01		3.939e-06		0		3.159e+01		3.706e-06
2.60133		2.59386		0.03940		0.01138		0.00088		0.00079		0.00934		0.00047		0.00019		3.042e+01		3.625e-06		1		4.966e+01		5.899e-06
2.61290		0.00100		0.08795		0.04669		0.00197		0.00176		0.00246		0.00014		0.00005		1.195e+02		1.217e-05		0		1.129e+02		1.136e-05
2.61290		0.01000		0.08795		0.04669		0.00197		0.00176		0.00449		0.00023		0.00009		6.586e+01		6.528e-06		0		6.198e+01		6.222e-06
2.61290		0.35000		0.09120		0.04680		0.00204		0.00182		0.00908		0.00048		0.00018		3.248e+01		3.268e-06		0		3.077e+01		3.107e-06
2.61290		0.82771		0.14761		0.04877		0.00330		0.00295		0.01023		0.00056		0.00020		2.930e+01		3.006e-06		0		2.704e+01		2.758e-06
2.61290		1.17563		0.21483		0.02690		0.00480		0.00430		0.01056		0.00055		0.00021		3.045e+01		3.184e-06		0		2.737e+01		2.842e-06
2.61290		1.44052		0.27966		0.03075		0.00625		0.00559		0.01187		0.00064		0.00024		2.783e+01		2.956e-06		1		3.795e+01		4.000e-06
2.61290		1.66075		0.06308		0.03535		0.00141		0.00126		0.00691		0.00044		0.00014		4.194e+01		4.557e-06		0		4.056e+01		4.336e-06
2.61290		1.84962		0.07878		0.03604		0.00176		0.00158		0.00648		0.00035		0.00013		4.419e+01		4.853e-06		0		4.297e+01		4.671e-06
2.61290		2.02610		0.04884		0.01262		0.00109		0.00098		0.00831		0.00041		0.00017		3.451e+01		3.767e-06		0		3.354e+01		3.703e-06
2.61290		2.18909		0.03266		0.01033		0.00073		0.00065		0.00904		0.00045		0.00018		3.153e+01		3.502e-06		0		3.080e+01		3.454e-06
2.61290		2.33690		0.03936		0.01137		0.00088		0.00079		0.00956		0.00046		0.00019		2.969e+01		3.388e-06		0		2.910e+01		3.318e-06
2.61290		2.47833		0.07492		0.03415		0.00168		0.00150		0.00995		0.00051		0.00020		2.912e+01		3.345e-06		1		4.608e+01		5.338e-06
2.61290		2.60329		0.02644		0.00935		0.00059		0.00053		0.00927		0.00047		0.00019		3.041e+01		3.618e-06		1		5.003e+01		5.895e-06
2.62452		0.00100		0.09762		0.04702		0.00218		0.00195		0.00370		0.00018		0.00007		8.059e+01		7.977e-06		0		7.608e+01		7.553e-06
2.62452		0.01000		0.09762		0.04702		0.00218		0.00195		0.00483		0.00024		0.00010		6.196e+01		6.138e-06		0		5.820e+01		5.774e-06
2.62452		0.35000		0.11371		0.04757		0.00254		0.00227		0.00878		0.00045		0.00018		3.465e+01		3.476e-06		0		3.228e+01		3.211e-06
2.62452		0.82650		0.08803		0.01695		0.00197		0.00176		0.01036		0.00055		0.00021		2.860e+01		2.877e-06		0		2.687e+01		2.712e-06
2.62452		1.17520		0.19033		0.02525		0.00426		0.00381		0.01264		0.00067		0.00025		2.520e+01		2.570e-06		0		2.264e+01		2.319e-06
2.62452		1.44087		0.32222		0.04610		0.00721		0.00644		0.01195		0.00061		0.00024		2.814e+01		2.935e-06		1		3.724e+01		3.873e-06
2.62452		1.66075		0.38675		0.04843		0.00865		0.00773		0.01205		0.00076		0.00024		2.871e+01		2.994e-06		0		2.375e+01		2.512e-06
2.62452		1.85043		0.02906		0.00969		0.00065		0.00058		0.00627		0.00032		0.00013		4.546e+01		4.872e-06		0		4.421e+01		4.750e-06
2.62452		2.02709		0.04858		0.01255		0.00109		0.00097		0.00793		0.00042		0.00016		3.601e+01		3.934e-06		0		3.513e+01		3.830e-06
2.62452		2.19023		0.03919		0.01132		0.00088		0.00078		0.00821		0.00051		0.00016		3.507e+01		3.839e-06		0		3.384e+01		3.749e-06
2.62452		2.33861		0.04631		0.01238		0.00104		0.00093		0.01065		0.00055		0.00021		2.724e+01		3.070e-06		0		2.618e+01		2.944e-06
2.62452		2.48014		0.02964		0.00988		0.00066		0.00059		0.01101		0.00053		0.00022		2.569e+01		2.943e-06		1		4.217e+01		4.826e-06
2.62452		2.60808		0.03598		0.01085		0.00080		0.00072		0.00940		0.00048		0.00019		2.938e+01		3.431e-06		0		2.945e+01		3.427e-06
2.63619		0.00100		0.08134		0.03490		0.00182		0.00163		0.00385		0.00020		0.00008		7.498e+01		7.270e-06		0		7.206e+01		7.076e-06
2.63619		0.01000		0.08134		0.03490		0.00182		0.00163		0.00348		0.00019		0.00007		8.333e+01		8.212e-06		0		7.954e+01		7.785e-06
2.63619		0.35000		0.04841		0.01250		0.00108		0.00097		0.00780		0.00043		0.00016		3.650e+01		3.575e-06		0		3.573e+01		3.517e-06
2.63619		0.82408		0.07539		0.01573		0.00169		0.00151		0.01059		0.00055		0.00021		2.775e+01		2.769e-06		0		2.640e+01		2.624e-06
2.63619		1.17350		0.19169		0.02521		0.00429		0.00383		0.01240		0.00068		0.00025		2.553e+01		2.569e-06		0		2.310e+01		2.336e-06
2.63619		1.44052		0.31069		0.04562		0.00695		0.00621		0.01266		0.00066		0.00025		2.603e+01		2.649e-06		0		2.228e+01		2.289e-06
2.63619		1.66045		0.37447		0.03562		0.00837		0.00749		0.01126		0.00055		0.00023		3.036e+01		3.181e-06		0		2.523e+01		2.633e-06
2.63619		1.85178		0.04222		0.01171		0.00094		0.00084		0.00867		0.00044		0.00017		3.339e+01		3.566e-06		0		3.216e+01		3.407e-06
2.63619		2.19023		0.04286		0.01189		0.00096		0.00086		0.00779		0.00044		0.00016		3.700e+01		4.030e-06		0		3.577e+01		3.920e-06
2.63619		2.33904		0.04262		0.01182		0.00095		0.00085		0.00959		0.00051		0.00019		3.001e+01		3.355e-06		0		2.910e+01		3.234e-06
2.63619		2.48054		0.01281		0.00641		0.00029		0.00026		0.00948		0.00046		0.00019		2.937e+01		3.284e-06		0		2.922e+01		3.298e-06
2.63619		2.60904		0.03929		0.01135		0.00088		0.00079		0.01002		0.00053		0.00020		2.847e+01		3.246e-06		0		2.773e+01		3.182e-06
2.64790		0.00100		0.04269		0.01184		0.00095		0.00085		0.00373		0.00019		0.00007		7.561e+01		7.287e-06		0		7.473e+01		7.242e-06
2.64790		0.01000		0.04269		0.01184		0.00095		0.00085		0.00472		0.00024		0.00009		6.136e+01		5.960e-06		0		5.912e+01		5.723e-06
2.64790		0.35000		0.07822		0.03457		0.00175		0.00156		0.00738		0.00040		0.00015		4.003e+01		3.839e-06		0		3.773e+01		3.657e-06
2.64790		0.82286		0.11119		0.03611		0.00249		0.00222		0.00872		0.00044		0.00017		3.471e+01		3.418e-06		0		3.247e+01		3.190e-06
2.64790		1.17307		0.20879		0.02634		0.00467		0.00418		0.01076		0.00057		0.00022		2.979e+01		2.966e-06		0		2.682e+01		2.676e-06
2.64790		1.85475		0.41101		0.03712		0.00919		0.00822		0.01123		0.00058		0.00022		3.139e+01		3.291e-06		1		3.907e+01		4.091e-06
2.64790		2.02956		0.02971		0.00990		0.00066		0.00059		0.00875		0.00044		0.00017		3.250e+01		3.448e-06		0		3.183e+01		3.375e-06
2.64790		2.19183		0.05233		0.01309		0.00117		0.00105		0.00990		0.00049		0.00020		2.892e+01		3.133e-06		0		2.797e+01		3.016e-06
2.64790		2.34117		0.02599		0.00919		0.00058		0.00052		0.00975		0.00050		0.00020		2.877e+01		3.118e-06		0		2.845e+01		3.112e-06
2.64790		2.48256		0.01295		0.00648		0.00029		0.00026		0.00978		0.00050		0.00020		2.830e+01		3.149e-06		0		2.836e+01		3.153e-06
2.64790		2.61134		0.02309		0.00873		0.00052		0.00046		0.01059		0.00056		0.00021		2.645e+01		2.992e-06		0		2.625e+01		2.971e-06
2.65968		0.00100		0.04911		0.03318		0.00110		0.00098		0.00418		0.00023		0.00008		6.842e+01		6.613e-06		0		6.655e+01		6.369e-06
2.65968		0.01000		0.05254		0.03336		0.00117		0.00105		0.00489		0.00026		0.00010		5.847e+01		5.590e-06		0		5.665e+01		5.404e-06
2.65968		0.35000		0.05577		0.03351		0.00125		0.00112		0.00725		0.00039		0.00014		3.945e+01		3.771e-06		0		3.827e+01		3.670e-06
2.65968		0.82164		0.17092		0.05049		0.00382		0.00342		0.01099		0.00054		0.00022		2.844e+01		2.764e-06		0		2.571e+01		2.497e-06
2.65968		1.17222		0.20845		0.04040		0.00466		0.00417		0.01250		0.00066		0.00025		2.545e+01		2.515e-06		0		2.309e+01		2.276e-06
2.65968		1.44156		0.22913		0.02784		0.00512		0.00458		0.01297		0.00069		0.00026		2.521e+01		2.560e-06		0		2.231e+01		2.238e-06
2.65968		1.66166		0.33770		0.03365		0.00755		0.00675		0.01370		0.00070		0.00027		2.441e+01		2.476e-06		1		3.212e+01		3.271e-06
2.65968		1.85691		0.42867		0.03795		0.00959		0.00857		0.01240		0.00063		0.00025		2.913e+01		3.029e-06		1		3.555e+01		3.672e-06
2.65968		2.03079		0.03946		0.01139		0.00088		0.00079		0.00863		0.00044		0.00017		3.296e+01		3.444e-06		0		3.221e+01		3.377e-06
2.65968		2.19251		0.03917		0.01131		0.00088		0.00078		0.00840		0.00042		0.00017		3.427e+01		3.593e-06		0		3.307e+01		3.521e-06
2.65968		2.34246		0.02271		0.00859		0.00051		0.00045		0.01021		0.00054		0.00020		2.763e+01		3.018e-06		0		2.718e+01		2.945e-06
2.65968		2.48377		0.01315		0.00658		0.00029		0.00026		0.01054		0.00055		0.00021		2.669e+01		2.933e-06		0		2.622e+01		2.892e-06
2.65968		2.61306		0.01297		0.00649		0.00029		0.00026		0.01076		0.00057		0.00022		2.616e+01		2.954e-06		0		2.575e+01		2.881e-06
2.67150		0.00100		0.08943		0.04779		0.00200		0.00179		0.00331		0.00018		0.00007		8.892e+01		8.448e-06		0		8.425e+01		7.955e-06
2.67150		0.01000		0.09923		0.04812		0.00222		0.00198		0.00515		0.00026		0.00010		5.836e+01		5.475e-06		0		5.469e+01		5.160e-06
2.67150		0.35000		0.09592		0.04801		0.00214		0.00192		0.00841		0.00046		0.00017		3.561e+01		3.364e-06		0		3.340e+01		3.157e-06
2.67150		0.82104		0.05855		0.01380		0.00131		0.00117		0.01227		0.00063		0.00025		2.363e+01		2.241e-06		0		2.272e+01		2.176e-06
2.67150		1.17179		0.18656		0.03954		0.00417		0.00373		0.01226		0.00064		0.00025		2.583e+01		2.508e-06		0		2.332e+01		2.268e-06
2.67150		1.44191		0.26367		0.02972		0.00590		0.00527		0.01150		0.00059		0.00023		2.902e+01		2.908e-06		0		2.515e+01		2.480e-06
2.67150		1.66196		0.31211		0.03224		0.00698		0.00624		0.01256		0.00064		0.00025		2.646e+01		2.672e-06		1		3.559e+01		3.576e-06
2.67150		1.85906		0.03591		0.01083		0.00080		0.00072		0.00996		0.00051		0.00020		2.787e+01		2.846e-06		0		2.782e+01		2.840e-06
2.67150		2.03227		0.02943		0.00981		0.00066		0.00059		0.00826		0.00044		0.00017		3.455e+01		3.606e-06		0		3.360e+01		3.483e-06
2.67150		2.19342		0.02911		0.00971		0.00065		0.00058		0.01101		0.00058		0.00022		2.541e+01		2.675e-06		0		2.526e+01		2.656e-06
2.67150		2.34395		0.01918		0.00784		0.00043		0.00038		0.00984		0.00048		0.00020		2.910e+01		3.114e-06		0		2.822e+01		3.012e-06
2.67150		2.48538		0.01272		0.00637		0.00028		0.00025		0.01048		0.00056		0.00021		2.664e+01		2.910e-06		0		2.640e+01		2.875e-06
2.67150		2.61517		0.02267		0.00858		0.00051		0.00045		0.01047		0.00052		0.00021		2.676e+01		2.958e-06		0		2.647e+01		2.929e-06
2.68338		0.00100		0.05999		0.03531		0.00134		0.00120		0.00428		0.00024		0.00009		6.793e+01		6.332e-06		0		6.528e+01		6.074e-06
2.68338		0.01000		0.05999		0.03531		0.00134		0.00120		0.00566		0.00030		0.00011		5.136e+01		4.817e-06		0		4.935e+01		4.588e-06
2.68338		0.35000		0.06979		0.03577		0.00156		0.00140		0.00970		0.00049		0.00019		3.026e+01		2.800e-06		0		2.894e+01		2.698e-06
2.68338		0.81982		0.10127		0.03566		0.00226		0.00203		0.01071		0.00055		0.00021		2.796e+01		2.619e-06		0		2.635e+01		2.487e-06
2.68338		1.17137		0.17626		0.03909		0.00394		0.00353		0.01307		0.00065		0.00026		2.389e+01		2.279e-06		0		2.173e+01		2.083e-06
2.68338		1.44260		0.24890		0.02879		0.00557		0.00498		0.01261		0.00066		0.00025		2.633e+01		2.565e-06		0		2.296e+01		2.237e-06
2.68338		1.66226		0.04917		0.01270		0.00110		0.00098		0.00951		0.00051		0.00019		3.022e+01		2.987e-06		1		4.867e+01		4.829e-06
2.68338		1.85825		0.04603		0.01230		0.00103		0.00092		0.00838		0.00043		0.00017		3.458e+01		3.469e-06		0		3.336e+01		3.351e-06
2.68338		2.03079		0.02613		0.00924		0.00058		0.00052		0.00783		0.00046		0.00016		3.561e+01		3.636e-06		0		3.540e+01		3.615e-06
2.68338		2.19137		0.01620		0.00725		0.00036		0.00032		0.01082		0.00056		0.00022		2.560e+01		2.665e-06		0		2.555e+01		2.650e-06
2.68338		2.34267		0.00930		0.00537		0.00021		0.00019		0.00993		0.00051		0.00020		2.820e+01		3.002e-06		0		2.785e+01		2.937e-06
2.68338		2.48417		0.00645		0.00457		0.00014		0.00013		0.00876		0.00044		0.00018		3.177e+01		3.397e-06		0		3.157e+01		3.383e-06
2.68338		2.61459		0.02237		0.00846		0.00050		0.00045		0.01105		0.00054		0.00022		2.528e+01		2.741e-06		0		2.513e+01		2.735e-06
2.69532		0.00100		0.04832		0.03310		0.00108		0.00097		0.00384		0.00019		0.00008		7.359e+01		6.756e-06		0		7.257e+01		6.655e-06
2.69532		0.01000		0.04832		0.03310		0.00108		0.00097		0.00406		0.00020		0.00008		7.026e+01		6.418e-06		0		6.866e+01		6.291e-06
2.69532		0.35000		0.05218		0.03332		0.00117		0.00104		0.01060		0.00052		0.00021		2.739e+01		2.527e-06		0		2.611e+01		2.406e-06
2.69532		0.81860		0.08596		0.03500		0.00192		0.00172		0.01107		0.00058		0.00022		2.653e+01		2.494e-06		0		2.507e+01		2.338e-06
2.69532		1.17051		0.16677		0.02363		0.00373		0.00334		0.01188		0.00063		0.00024		2.596e+01		2.448e-06		0		2.370e+01		2.245e-06
2.69532		1.85637		0.04586		0.01226		0.00103		0.00092		0.00922		0.00047		0.00018		3.137e+01		3.090e-06		0		3.025e+01		3.003e-06
2.69532		2.02857		0.47644		0.03976		0.01065		0.00953		0.01472		0.00076		0.00029		2.507e+01		2.503e-06		0		2.030e+01		2.047e-06
2.69532		2.18863		0.00930		0.00537		0.00021		0.00019		0.01036		0.00055		0.00021		2.691e+01		2.783e-06		0		2.667e+01		2.737e-06
2.69532		2.34011		0.00609		0.00430		0.00014		0.00012		0.00994		0.00051		0.00020		2.851e+01		2.966e-06		0		2.788e+01		2.897e-06
2.69532		2.48175		0.04416		0.03213		0.00099		0.00088		0.01118		0.00058		0.00022		2.559e+01		2.701e-06		0		2.498e+01		2.640e-06
2.69532		2.61306		0.04896		0.01265		0.00109		0.00098		0.01155		0.00061		0.00023		2.504e+01		2.662e-06		0		2.411e+01		2.591e-06
2.70731		0.00100		0.05572		0.03351		0.00125		0.00111		0.00358		0.00019		0.00007		7.974e+01		7.338e-06		0		7.769e+01		7.055e-06
2.70731		0.01000		0.05935		0.03371		0.00133		0.00119		0.00530		0.00027		0.00011		5.456e+01		4.949e-06		0		5.266e+01		4.793e-06
2.70731		0.35000		0.06895		0.03416		0.00154		0.00138		0.00992		0.00055		0.00020		2.981e+01		2.707e-06		0		2.827e+01		2.574e-06
2.70731		0.81737		0.10911		0.01902		0.00244		0.00218		0.01051		0.00055		0.00021		2.853e+01		2.637e-06		0		2.691e+01		2.482e-06
2.70731		1.16966		0.18769		0.02490		0.00420		0.00375		0.01326		0.00092		0.00027		2.401e+01		2.235e-06		0		2.156e+01		2.020e-06
2.70731		1.44052		0.33467		0.04393		0.00748		0.00669		0.01292		0.00070		0.00026		2.570e+01		2.448e-06		0		2.143e+01		2.041e-06
2.70731		1.65955		0.40931		0.04673		0.00915		0.00819		0.01195		0.00062		0.00024		2.941e+01		2.855e-06		0		2.427e+01		2.345e-06
2.70731		1.85367		0.02911		0.00971		0.00065		0.00058		0.00984		0.00050		0.00020		2.894e+01		2.802e-06		0		2.818e+01		2.770e-06
2.70731		2.02610		0.01937		0.00791		0.00043		0.00039		0.01036		0.00054		0.00021		2.709e+01		2.726e-06		0		2.677e+01		2.671e-06
2.70731		2.18703		0.00643		0.00456		0.00014		0.00013		0.01080		0.00057		0.00022		2.555e+01		2.612e-06		0		2.563e+01		2.602e-06
2.70731		2.33797		0.03455		0.03164		0.00077		0.00069		0.00990		0.00051		0.00020		2.878e+01		2.970e-06		0		2.805e+01		2.892e-06
2.70731		2.47913		0.06746		0.03331		0.00151		0.00135		0.01063		0.00054		0.00021		2.780e+01		2.929e-06		0		2.638e+01		2.759e-06
2.70731		2.61115		0.05214		0.01304		0.00117		0.00104		0.01533		0.00107		0.00031		1.889e+01		2.004e-06		0		1.807e+01		1.925e-06
2.70731		2.70409		0.07240		0.01544		0.00162		0.00145		0.01362		0.00094		0.00027		2.173e+01		2.323e-06		0		2.059e+01		2.211e-06
2.71935		0.00100		0.05303		0.01328		0.00119		0.00106		0.00516		0.00025		0.00010		5.620e+01		5.040e-06		0		5.364e+01		4.833e-06
2.71935		0.01000		0.05303		0.01328		0.00119		0.00106		0.00571		0.00028		0.00011		5.067e+01		4.582e-06		0		4.839e+01		4.364e-06
2.71935		0.35000		0.05630		0.01367		0.00126		0.00113		0.00883		0.00045		0.00018		3.272e+01		2.983e-06		0		3.149e+01		2.846e-06
2.71935		0.81676		0.12131		0.01997		0.00271		0.00243		0.01197		0.00060		0.00024		2.550e+01		2.326e-06		0		2.367e+01		2.161e-06
2.71935		1.16966		0.22451		0.03951		0.00502		0.00449		0.01324		0.00083		0.00026		2.444e+01		2.245e-06		0		2.187e+01		2.033e-06
2.71935		1.43983		0.33005		0.04369		0.00738		0.00660		0.01368		0.00087		0.00027		2.417e+01		2.287e-06		0		2.024e+01		1.910e-06
2.71935		1.65834		0.35587		0.03445		0.00796		0.00712		0.01224		0.00061		0.00024		2.744e+01		2.629e-06		0		2.296e+01		2.201e-06
2.71935		1.85151		0.03575		0.01078		0.00080		0.00071		0.01020		0.00054		0.00020		2.762e+01		2.693e-06		0		2.719e+01		2.649e-06
2.71935		2.02512		0.03292		0.01042		0.00074		0.00066		0.00914		0.00047		0.00018		3.128e+01		3.112e-06		0		3.047e+01		3.016e-06
2.71935		2.18726		0.03490		0.03168		0.00078		0.00070		0.01010		0.00051		0.00020		2.755e+01		2.815e-06		0		2.752e+01		2.760e-06
2.71935		2.33776		0.04785		0.03234		0.00107		0.00096		0.01187		0.00060		0.00024		2.465e+01		2.523e-06		0		2.345e+01		2.399e-06
2.71935		2.47833		0.03912		0.01130		0.00087		0.00078		0.01069		0.00051		0.00021		2.644e+01		2.732e-06		0		2.598e+01		2.697e-06
2.71935		2.61115		0.05263		0.01316		0.00118		0.00105		0.01293		0.00079		0.00026		2.221e+01		2.327e-06		0		2.144e+01		2.259e-06
2.71935		2.71277		0.06271		0.01439		0.00140		0.00125		0.01222		0.00061		0.00024		2.347e+01		2.500e-06		0		2.290e+01		2.446e-06
2.73145		0.00100		0.05534		0.01343		0.00124		0.00111		0.00453		0.00023		0.00009		6.348e+01		5.650e-06		0		6.135e+01		5.474e-06
2.73145		0.01000		0.05534		0.01343		0.00124		0.00111		0.00549		0.00028		0.00011		5.205e+01		4.686e-06		0		5.051e+01		4.521e-06
2.73145		0.35000		0.06797		0.01485		0.00152		0.00136		0.00956		0.00049		0.00019		3.051e+01		2.765e-06		0		2.935e+01		2.634e-06
2.73145		0.81799		0.11383		0.01926		0.00255		0.00228		0.00984		0.00051		0.00020		3.042e+01		2.745e-06		0		2.874e+01		2.609e-06
2.73145		1.16966		0.23721		0.04001		0.00530		0.00474		0.01211		0.00085		0.00024		2.682e+01		2.480e-06		0		2.391e+01		2.206e-06
2.73145		1.43983		0.31715		0.04322		0.00709		0.00634		0.01203		0.00066		0.00024		2.791e+01		2.620e-06		0		2.336e+01		2.182e-06
2.73145		1.65864		0.36927		0.03510		0.00826		0.00739		0.01240		0.00063		0.00025		2.738e+01		2.612e-06		0		2.286e+01		2.174e-06
2.73145		1.85259		0.05904		0.01392		0.00132		0.00118		0.01013		0.00055		0.00020		2.864e+01		2.763e-06		0		2.755e+01		2.664e-06
2.73145		2.02610		0.03279		0.01038		0.00073		0.00066		0.00958		0.00049		0.00019		2.962e+01		2.896e-06		0		2.908e+01		2.850e-06
2.73145		2.18794		0.04718		0.03227		0.00106		0.00094		0.01144		0.00057		0.00023		2.493e+01		2.497e-06		0		2.442e+01		2.431e-06
2.73145		2.33840		0.06410		0.03314		0.00143		0.00128		0.01224		0.00062		0.00024		2.360e+01		2.397e-06		0		2.290e+01		2.320e-06
2.73145		2.47873		0.04254		0.01180		0.00095		0.00085		0.01212		0.00065		0.00024		2.392e+01		2.457e-06		0		2.301e+01		2.364e-06
2.73145		2.61134		0.03962		0.01144		0.00089		0.00079		0.01270		0.00062		0.00025		2.253e+01		2.373e-06		0		2.184e+01		2.290e-06
2.73145		2.72362		0.04613		0.01234		0.00103		0.00092		0.01202		0.00061		0.00024		2.380e+01		2.566e-06		0		2.323e+01		2.463e-06
2.74361		0.00100		0.05485		0.01332		0.00123		0.00110		0.00373		0.00019		0.00007		7.765e+01		6.856e-06		0		7.448e+01		6.596e-06
2.74361		0.01000		0.05485		0.01332		0.00123		0.00110		0.00540		0.00032		0.00011		5.267e+01		4.736e-06		0		5.136e+01		4.553e-06
2.74361		0.35000		0.06499		0.01454		0.00145		0.00130		0.00946		0.00047		0.00019		3.088e+01		2.726e-06		0		2.957e+01		2.635e-06
2.74361		0.82043		0.14995		0.04129		0.00335		0.00300		0.00992		0.00051		0.00020		3.095e+01		2.768e-06		0		2.794e+01		2.518e-06
2.74361		1.17094		0.25104		0.05160		0.00561		0.00502		0.01309		0.00066		0.00026		2.527e+01		2.305e-06		0		2.212e+01		2.024e-06
2.74361		1.44087		0.05187		0.01297		0.00116		0.00104		0.00997		0.00060		0.00020		2.871e+01		2.684e-06		1		4.644e+01		4.319e-06
2.74361		1.65985		0.04882		0.01261		0.00109		0.00098		0.00879		0.00044		0.00018		3.280e+01		3.124e-06		0		3.170e+01		2.993e-06
2.74361		1.85421		0.41049		0.03690		0.00918		0.00821		0.01389		0.00073		0.00028		2.536e+01		2.425e-06		0		2.087e+01		2.003e-06
2.74361		2.18909		0.03529		0.01065		0.00079		0.00071		0.01072		0.00055		0.00021		2.637e+01		2.606e-06		0		2.588e+01		2.563e-06
2.74361		2.33968		0.03262		0.01032		0.00073		0.00065		0.01377		0.00068		0.00028		2.067e+01		2.085e-06		0		2.022e+01		2.032e-06
2.74361		2.47974		0.03283		0.01039		0.00073		0.00066		0.01379		0.00070		0.00028		2.060e+01		2.089e-06		0		2.018e+01		2.062e-06
2.74361		2.61211		0.03992		0.01153		0.00089		0.00080		0.01358		0.00071		0.00027		2.127e+01		2.208e-06		0		2.048e+01		2.127e-06
2.74361		2.73333		0.05568		0.01351		0.00124		0.00111		0.01328		0.00067		0.00027		2.172e+01		2.316e-06		0		2.090e+01		2.204e-06
2.75584		0.00100		0.12132		0.05319		0.00271		0.00243		0.00537		0.00028		0.00011		5.623e+01		4.981e-06		0		5.259e+01		4.630e-06
2.75584		0.01000		0.13116		0.05349		0.00293		0.00262		0.00592		0.00032		0.00012		5.147e+01		4.496e-06		0		4.750e+01		4.188e-06
2.75584		0.35000		0.12818		0.05341		0.00287		0.00256		0.01142		0.00060		0.00023		2.664e+01		2.348e-06		0		2.475e+01		2.180e-06
2.75584		0.82225		0.15208		0.05227		0.00340		0.00304		0.01208		0.00065		0.00024		2.529e+01		2.270e-06		0		2.301e+01		2.056e-06
2.75584		1.17137		0.14348		0.02165		0.00321		0.00287		0.01449		0.00073		0.00029		2.100e+01		1.918e-06		1		3.117e+01		2.830e-06
2.75584		1.44087		0.28809		0.03074		0.00644		0.00576		0.01311		0.00080		0.00026		2.557e+01		2.360e-06		1		3.433e+01		3.168e-06
2.75584		1.66015		0.35850		0.03437		0.00802		0.00717		0.01447		0.00079		0.00029		2.322e+01		2.188e-06		0		1.944e+01		1.821e-06
2.75584		1.85529		0.03592		0.01084		0.00080		0.00072		0.01168		0.00065		0.00023		2.416e+01		2.353e-06		0		2.374e+01		2.257e-06
2.75584		2.02906		0.05152		0.01289		0.00115		0.00103		0.01081		0.00056		0.00022		2.644e+01		2.566e-06		0		2.569e+01		2.480e-06
2.75584		2.19046		0.04919		0.01271		0.00110		0.00098		0.01145		0.00079		0.00023		2.503e+01		2.449e-06		0		2.431e+01		2.391e-06
2.75584		2.34117		0.04573		0.01223		0.00102		0.00091		0.01238		0.00067		0.00025		2.319e+01		2.311e-06		0		2.255e+01		2.253e-06
2.75584		2.48115		0.04952		0.01279		0.00111		0.00099		0.01153		0.00056		0.00023		2.461e+01		2.497e-06		0		2.414e+01		2.451e-06
2.75584		2.61326		0.03949		0.01141		0.00088		0.00079		0.01331		0.00067		0.00027		2.152e+01		2.227e-06		0		2.090e+01		2.151e-06
2.75584		2.73479		0.05274		0.01320		0.00118		0.00105		0.01318		0.00065		0.00026		2.189e+01		2.317e-06		0		2.099e+01		2.200e-06
2.76812		0.00100		0.18017		0.07147		0.00403		0.00360		0.00515		0.00027		0.00010		6.183e+01		5.412e-06		0		5.519e+01		4.822e-06
2.76812		0.01000		0.18017		0.07147		0.00403		0.00360		0.00566		0.00029		0.00011		5.567e+01		4.820e-06		0		5.026e+01		4.388e-06
2.76812		0.35000		0.18017		0.07147		0.00403		0.00360		0.01209		0.00061		0.00024		2.600e+01		2.275e-06		0		2.353e+01		2.059e-06
2.76812		0.82408		0.18654		0.06256		0.00417		0.00373		0.01259		0.00066		0.00025		2.514e+01		2.239e-06		1		3.609e+01		3.199e-06
2.76812		1.17179		0.16186		0.02291		0.00362		0.00324		0.01299		0.00068		0.00026		2.385e+01		2.157e-06		1		3.508e+01		3.160e-06
2.76812		1.43983		0.04529		0.01211		0.00101		0.00091		0.00913		0.00048		0.00018		3.142e+01		2.923e-06		0		3.055e+01		2.796e-06
2.76812		1.65925		0.29621		0.03125		0.00662		0.00592		0.01538		0.00081		0.00031		2.168e+01		2.016e-06		0		1.851e+01		1.724e-06
2.76812		1.85529		0.03239		0.01025		0.00072		0.00065		0.01064		0.00056		0.00021		2.681e+01		2.592e-06		0		2.616e+01		2.471e-06
2.76812		2.02931		0.05522		0.01340		0.00123		0.00110		0.01129		0.00059		0.00023		2.545e+01		2.423e-06		0		2.458e+01		2.356e-06
2.76812		2.19046		0.04310		0.01196		0.00096		0.00086		0.01124		0.00070		0.00022		2.584e+01		2.495e-06		0		2.485e+01		2.417e-06
2.76812		2.34117		0.06229		0.01429		0.00139		0.00125		0.01328		0.00084		0.00027		2.197e+01		2.181e-06		0		2.109e+01		2.084e-06
2.76812		2.48095		0.05226		0.01307		0.00117		0.00105		0.01307		0.00063		0.00026		2.189e+01		2.176e-06		0		2.121e+01		2.133e-06
2.76812		2.61306		0.04257		0.01181		0.00095		0.00085		0.01339		0.00066		0.00027		2.163e+01		2.182e-06		0		2.081e+01		2.125e-06
2.76812		2.73516		0.02946		0.00983		0.00066		0.00059		0.01363		0.00068		0.00027		2.064e+01		2.156e-06		0		2.038e+01		2.114e-06
2.78046		0.00100		0.12725		0.06097		0.00285		0.00254		0.00474		0.00025		0.00009		6.511e+01		5.718e-06		0		5.954e+01		5.161e-06
2.78046		0.01000		0.13395		0.06116		0.00300		0.00268		0.00579		0.00031		0.00012		5.165e+01		4.485e-06		0		4.850e+01		4.196e-06
2.78046		0.35000		0.13711		0.06124		0.00307		0.00274		0.01256		0.00065		0.00025		2.413e+01		2.078e-06		0		2.229e+01		1.935e-06
2.78046		0.82589		0.12528		0.03842		0.00280		0.00251		0.01232		0.00066		0.00025		2.505e+01		2.224e-06		1		3.712e+01		3.266e-06
2.78046		1.17265		0.21772		0.02661		0.00487		0.00435		0.01576		0.00080		0.00032		2.068e+01		1.850e-06		0		1.836e+01		1.640e-06
2.78046		1.43948		0.34033		0.03339		0.00761		0.00681		0.01264		0.00064		0.00025		2.612e+01		2.367e-06		0		2.200e+01		1.996e-06
2.78046		1.65985		0.03224		0.01020		0.00072		0.00064		0.01125		0.00060		0.00023		2.513e+01		2.306e-06		0		2.473e+01		2.276e-06
2.78046		1.85637		0.03234		0.01023		0.00072		0.00065		0.01007		0.00053		0.00020		2.793e+01		2.627e-06		0		2.761e+01		2.589e-06
2.78046		2.03079		0.03614		0.01091		0.00081		0.00072		0.01074		0.00057		0.00021		2.637e+01		2.505e-06		0		2.577e+01		2.450e-06
2.78046		2.19160		0.05209		0.01303		0.00116		0.00104		0.01165		0.00059		0.00023		2.467e+01		2.374e-06		0		2.378e+01		2.298e-06
2.78046		2.34246		0.05587		0.01356		0.00125		0.00112		0.01449		0.00073		0.00029		1.936e+01		1.883e-06		0		1.917e+01		1.883e-06
2.78046		2.48196		0.04970		0.01284		0.00111		0.00099		0.01237		0.00066		0.00025		2.311e+01		2.309e-06		0		2.250e+01		2.245e-06
2.78046		2.61383		0.03290		0.01041		0.00074		0.00066		0.01392		0.00072		0.00028		2.060e+01		2.088e-06		0		1.998e+01		2.026e-06
2.78046		2.73644		0.03316		0.01049		0.00074		0.00066		0.01635		0.00082		0.00033		1.750e+01		1.810e-06		0		1.701e+01		1.749e-06
2.79287		0.00100		0.11076		0.04948		0.00248		0.00222		0.00576		0.00028		0.00012		5.291e+01		4.503e-06		0		4.907e+01		4.215e-06
2.79287		0.01000		0.11076		0.04948		0.00248		0.00222		0.00671		0.00034		0.00013		4.518e+01		3.883e-06		0		4.223e+01		3.624e-06
2.79287		0.35000		0.08682		0.03678		0.00194		0.00174		0.01081		0.00058		0.00022		2.725e+01		2.346e-06		0		2.570e+01		2.216e-06
2.79287		0.82831		0.16075		0.04175		0.00359		0.00322		0.01196		0.00061		0.00024		2.573e+01		2.238e-06		0		2.342e+01		2.043e-06
2.79287		1.17478		0.03927		0.01134		0.00088		0.00079		0.01000		0.00052		0.00020		2.877e+01		2.563e-06		0		2.782e+01		2.461e-06
2.79287		1.44017		0.33866		0.03339		0.00757		0.00677		0.01341		0.00088		0.00027		2.494e+01		2.239e-06		0		2.070e+01		1.865e-06
2.79287		1.66105		0.35733		0.03442		0.00799		0.00715		0.01839		0.00094		0.00037		1.839e+01		1.671e-06		0		1.530e+01		1.398e-06
2.79287		1.85825		0.41452		0.03711		0.00927		0.00829		0.01523		0.00077		0.00030		2.310e+01		2.140e-06		0		1.909e+01		1.773e-06
2.79287		2.03300		0.05212		0.01304		0.00117		0.00104		0.01177		0.00058		0.00024		2.440e+01		2.301e-06		0		2.352e+01		2.224e-06
2.79287		2.19342		0.03965		0.01145		0.00089		0.00079		0.01239		0.00065		0.00025		2.317e+01		2.233e-06		0		2.241e+01		2.151e-06
2.79287		2.34416		0.03308		0.01047		0.00074		0.00066		0.01379		0.00074		0.00028		2.052e+01		1.999e-06		0		2.018e+01		1.965e-06
2.79287		2.48357		0.03290		0.01040		0.00074		0.00066		0.01390		0.00072		0.00028		2.081e+01		2.045e-06		0		1.999e+01		1.978e-06
2.79287		2.61517		0.01955		0.00799		0.00044		0.00039		0.01426		0.00073		0.00029		1.986e+01		2.002e-06		0		1.945e+01		1.955e-06
2.79287		2.73827		0.04949		0.01279		0.00111		0.00099		0.01407		0.00070		0.00028		2.058e+01		2.089e-06		0		1.980e+01		2.021e-06
2.81786		0.00100		0.07610		0.03831		0.00170		0.00152		0.00557		0.00027		0.00011		5.191e+01		4.402e-06		0		5.009e+01		4.264e-06
2.81786		0.01000		0.06981		0.03805		0.00156		0.00140		0.00639		0.00033		0.00013		4.575e+01		3.909e-06		0		4.385e+01		3.740e-06
2.81786		0.35000		0.10550		0.03954		0.00236		0.00211		0.01136		0.00059		0.00023		2.643e+01		2.250e-06		0		2.484e+01		2.123e-06
2.81786		0.83313		0.14348		0.02164		0.00321		0.00287		0.01162		0.00063		0.00023		2.610e+01		2.258e-06		0		2.393e+01		2.070e-06
2.81786		1.17945		0.18315		0.02449		0.00410		0.00366		0.01406		0.00071		0.00028		2.267e+01		1.995e-06		0		2.028e+01		1.782e-06
2.81786		1.44156		0.26650		0.02963		0.00596		0.00533		0.01575		0.00081		0.00032		2.057e+01		1.852e-06		0		1.835e+01		1.634e-06
2.81786		1.66376		0.06578		0.01472		0.00147		0.00132		0.01251		0.00062		0.00025		2.359e+01		2.153e-06		0		2.239e+01		2.030e-06
2.81786		2.03718		0.03055		0.01018		0.00068		0.00061		0.01329		0.00066		0.00027		2.143e+01		1.988e-06		0		2.095e+01		1.958e-06
2.81786		2.19684		0.03027		0.01009		0.00068		0.00061		0.01333		0.00069		0.00027		2.118e+01		2.003e-06		0		2.087e+01		1.982e-06
2.81786		2.34757		0.06175		0.03351		0.00138		0.00124		0.01395		0.00070		0.00028		2.096e+01		2.017e-06		0		2.007e+01		1.936e-06
2.81786		2.48699		0.08609		0.04763		0.00193		0.00172		0.01415		0.00069		0.00028		2.096e+01		2.052e-06		0		1.964e+01		1.925e-06
2.81786		2.61803		0.09082		0.03736		0.00203		0.00182		0.01551		0.00079		0.00031		1.898e+01		1.909e-06		0		1.801e+01		1.796e-06
2.81786		2.74210		0.04914		0.01270		0.00110		0.00098		0.01631		0.00084		0.00033		1.764e+01		1.770e-06		0		1.703e+01		1.727e-06
2.83046		0.00100		0.07618		0.03831		0.00170		0.00152		0.00556		0.00030		0.00011		5.272e+01		4.457e-06		0		5.018e+01		4.269e-06
2.83046		0.01000		0.06302		0.03774		0.00141		0.00126		0.00584		0.00030		0.00012		4.957e+01		4.260e-06		0		4.799e+01		4.068e-06
2.83046		0.35000		0.03920		0.01132		0.00088		0.00078		0.01330		0.00069		0.00027		2.118e+01		1.783e-06		0		2.087e+01		1.779e-06
2.83046		0.83253		0.09473		0.01760		0.00212		0.00189		0.01315		0.00067		0.00026		2.275e+01		1.951e-06		0		2.135e+01		1.838e-06
2.83046		1.17860		0.17135		0.02378		0.00383		0.00343		0.01365		0.00069		0.00027		2.291e+01		2.024e-06		0		2.071e+01		1.813e-06
2.83046		1.44087		0.33632		0.03333		0.00752		0.00673		0.01592		0.00100		0.00032		2.078e+01		1.846e-06		0		1.741e+01		1.550e-06
2.83046		1.66286		0.05583		0.01355		0.00125		0.00112		0.01171		0.00060		0.00023		2.487e+01		2.271e-06		0		2.373e+01		2.141e-06
2.83046		1.86121		0.04992		0.01289		0.00112		0.00100		0.01104		0.00056		0.00022		2.581e+01		2.344e-06		0		2.521e+01		2.313e-06
2.83046		2.03595		0.03324		0.01052		0.00074		0.00066		0.01450		0.00073		0.00029		1.990e+01		1.848e-06		0		1.918e+01		1.788e-06
2.83046		2.19524		0.06855		0.03385		0.00153		0.00137		0.01439		0.00073		0.00029		2.035e+01		1.913e-06		0		1.949e+01		1.842e-06
2.83046		2.34587		0.05138		0.03253		0.00115		0.00103		0.01395		0.00068		0.00028		2.036e+01		1.999e-06		0		1.984e+01		1.914e-06
2.83046		2.48558		0.10261		0.04820		0.00229		0.00205		0.01424		0.00076		0.00028		2.080e+01		2.051e-06		0		1.979e+01		1.938e-06
2.83046		2.61746		0.04255		0.01181		0.00095		0.00085		0.01677		0.00086		0.00034		1.720e+01		1.719e-06		0		1.663e+01		1.648e-06
2.83046		2.74246		0.05283		0.01321		0.00118		0.00106		0.01513		0.00085		0.00030		1.909e+01		1.915e-06		0		1.830e+01		1.848e-06
2.84313		0.00100		0.05923		0.03756		0.00132		0.00118		0.00541		0.00028		0.00011		5.364e+01		4.535e-06		0		5.156e+01		4.365e-06
2.84313		0.01000		0.05603		0.03742		0.00125		0.00112		0.00735		0.00041		0.00015		3.898e+01		3.290e-06		0		3.780e+01		3.199e-06
2.84313		0.35000		0.06260		0.03771		0.00140		0.00125		0.01180		0.00060		0.00024		2.439e+01		2.095e-06		0		2.371e+01		2.013e-06
2.84313		0.83192		0.08534		0.01675		0.00191		0.00171		0.01517		0.00077		0.00030		1.938e+01		1.646e-06		0		1.828e+01		1.572e-06
2.84313		1.17775		0.18809		0.02493		0.00421		0.00376		0.01470		0.00078		0.00029		2.165e+01		1.910e-06		0		1.945e+01		1.701e-06
2.84313		1.44087		0.34291		0.04550		0.00767		0.00686		0.01374		0.00079		0.00027		2.419e+01		2.139e-06		0		2.029e+01		1.798e-06
2.84313		1.66196		0.40017		0.04746		0.00895		0.00800		0.01603		0.00085		0.00032		2.190e+01		1.987e-06		0		1.799e+01		1.620e-06
2.84313		1.86067		0.06343		0.01456		0.00142		0.00127		0.01239		0.00064		0.00025		2.347e+01		2.124e-06		0		2.262e+01		2.070e-06
2.84313		2.03472		0.06188		0.03352		0.00138		0.00124		0.01256		0.00067		0.00025		2.313e+01		2.145e-06		1		3.682e+01		3.422e-06
2.84313		2.19456		0.08688		0.04577		0.00194		0.00174		0.01444		0.00075		0.00029		2.029e+01		1.913e-06		0		1.924e+01		1.819e-06
2.84313		2.34502		0.09649		0.04800		0.00216		0.00193		0.01384		0.00071		0.00028		2.164e+01		2.054e-06		0		2.030e+01		1.946e-06
2.84313		2.48518		0.06102		0.03601		0.00136		0.00122		0.01536		0.00076		0.00031		1.891e+01		1.841e-06		0		1.821e+01		1.776e-06
2.84313		2.61727		0.03609		0.01089		0.00081		0.00072		0.01554		0.00079		0.00031		1.826e+01		1.817e-06		0		1.783e+01		1.766e-06
2.84313		2.74356		0.06632		0.01484		0.00148		0.00133		0.01493		0.00082		0.00030		1.946e+01		1.940e-06		0		1.877e+01		1.890e-06
2.84313		2.83674		0.09820		0.03485		0.00220		0.00196		0.01883		0.00130		0.00038		1.579e+01		1.608e-06		0		1.493e+01		1.523e-06
2.85588		0.00100		0.05634		0.03745		0.00126		0.00113		0.00630		0.00033		0.00013		4.612e+01		3.915e-06		0		4.407e+01		3.725e-06
2.85588		0.01000		0.05302		0.03730		0.00119		0.00106		0.00645		0.00032		0.00013		4.401e+01		3.641e-06		0		4.283e+01		3.614e-06
2.85588		0.35000		0.06613		0.03787		0.00148		0.00132		0.01291		0.00068		0.00026		2.271e+01		1.929e-06		0		2.175e+01		1.840e-06
2.85588		0.83373		0.12802		0.03740		0.00286		0.00256		0.01589		0.00083		0.00032		1.889e+01		1.616e-06		0		1.775e+01		1.521e-06
2.85588		1.17902		0.22002		0.04125		0.00492		0.00440		0.01326		0.00067		0.00027		2.461e+01		2.150e-06		0		2.184e+01		1.898e-06
2.85588		1.44260		0.29544		0.04369		0.00661		0.00591		0.01698		0.00085		0.00034		1.959e+01		1.738e-06		0		1.678e+01		1.481e-06
2.85588		1.66256		0.03965		0.01145		0.00089		0.00079		0.01103		0.00059		0.00022		2.577e+01		2.294e-06		0		2.521e+01		2.261e-06
2.85588		1.86121		0.05627		0.01365		0.00126		0.00113		0.01113		0.00056		0.00022		2.582e+01		2.404e-06		1		4.139e+01		3.784e-06
2.85588		2.19638		0.06452		0.03318		0.00144		0.00129		0.01206		0.00064		0.00024		2.430e+01		2.292e-06		0		2.322e+01		2.185e-06
2.85588		2.34630		0.07124		0.03649		0.00159		0.00142		0.01334		0.00071		0.00027		2.201e+01		2.094e-06		0		2.104e+01		2.012e-06
2.85588		2.48678		0.02943		0.00982		0.00066		0.00059		0.01762		0.00088		0.00035		1.611e+01		1.572e-06		0		1.577e+01		1.531e-06
2.85588		2.61937		0.04945		0.01277		0.00111		0.00099		0.01463		0.00073		0.00029		1.968e+01		1.937e-06		0		1.901e+01		1.877e-06
2.85588		2.74665		0.08494		0.03422		0.00190		0.00170		0.01811		0.00098		0.00036		1.607e+01		1.615e-06		0		1.531e+01		1.534e-06
2.85588		2.84870		0.15675		0.04856		0.00350		0.00313		0.01876		0.00093		0.00038		1.624e+01		1.640e-06		0		1.488e+01		1.514e-06
2.86870		0.00100		0.02322		0.00878		0.00052		0.00046		0.00609		0.00033		0.00012		4.610e+01		3.927e-06		0		4.562e+01		3.836e-06
2.86870		0.01000		0.02322		0.00878		0.00052		0.00046		0.00800		0.00043		0.00016		3.523e+01		2.937e-06		0		3.469e+01		2.923e-06
2.86870		0.35000		0.07251		0.03490		0.00162		0.00145		0.01239		0.00064		0.00025		2.391e+01		2.031e-06		0		2.264e+01		1.909e-06
2.86870		0.83492		0.12525		0.03731		0.00280		0.00251		0.01372		0.00070		0.00027		2.195e+01		1.894e-06		0		2.056e+01		1.758e-06
2.86870		1.18030		0.17094		0.03874		0.00382		0.00342		0.01508		0.00077		0.00030		2.055e+01		1.794e-06		0		1.875e+01		1.627e-06
2.86870		1.44433		0.02356		0.00891		0.00053		0.00047		0.01053		0.00056		0.00021		2.660e+01		2.358e-06		0		2.639e+01		2.325e-06
2.86870		1.66316		0.05554		0.01348		0.00124		0.00111		0.01177		0.00060		0.00024		2.447e+01		2.201e-06		0		2.361e+01		2.109e-06
2.86870		1.86175		0.10146		0.04533		0.00227		0.00203		0.01408		0.00071		0.00028		2.128e+01		1.925e-06		1		3.237e+01		2.944e-06
2.86870		2.03620		0.02917		0.00973		0.00065		0.00058		0.01339		0.00066		0.00027		2.097e+01		1.937e-06		1		3.473e+01		3.207e-06
2.86870		2.19866		0.04027		0.01163		0.00090		0.00081		0.01503		0.00076		0.00030		1.904e+01		1.765e-06		0		1.853e+01		1.738e-06
2.86870		2.34800		0.04038		0.01167		0.00090		0.00081		0.01428		0.00074		0.00029		2.009e+01		1.925e-06		0		1.950e+01		1.858e-06
2.86870		2.48880		0.04293		0.01191		0.00096		0.00086		0.01555		0.00080		0.00031		1.863e+01		1.792e-06		0		1.794e+01		1.740e-06
2.86870		2.62166		0.04988		0.01289		0.00112		0.00100		0.01771		0.00091		0.00035		1.603e+01		1.579e-06		0		1.571e+01		1.545e-06
2.86870		2.75011		0.07750		0.03382		0.00173		0.00155		0.01767		0.00089		0.00035		1.670e+01		1.687e-06		0		1.579e+01		1.580e-06
2.86870		2.85991		0.09823		0.03571		0.00220		0.00196		0.01522		0.00078		0.00030		1.971e+01		1.997e-06		0		1.847e+01		1.879e-06
2.88162		0.00100		0.10261		0.05034		0.00229		0.00205		0.00639		0.00032		0.00013		4.719e+01		3.940e-06		0		4.417e+01		3.707e-06
2.88162		0.01000		0.10261		0.05034		0.00229		0.00205		0.00619		0.00033		0.00012		4.838e+01		4.080e-06		0		4.565e+01		3.824e-06
2.88162		0.35000		0.11604		0.05078		0.00259		0.00232		0.00977		0.00051		0.00020		3.087e+01		2.585e-06		0		2.898e+01		2.436e-06
2.88162		0.83672		0.19720		0.06271		0.00441		0.00394		0.01293		0.00065		0.00026		2.476e+01		2.091e-06		0		2.224e+01		1.892e-06
2.88162		1.18199		0.16191		0.02314		0.00362		0.00324		0.01590		0.00081		0.00032		1.952e+01		1.681e-06		0		1.764e+01		1.527e-06
2.88162		1.44606		0.26643		0.02962		0.00596		0.00533		0.01655		0.00082		0.00033		2.019e+01		1.785e-06		0		1.744e+01		1.533e-06
2.88162		1.66526		0.06983		0.03214		0.00156		0.00140		0.01268		0.00067		0.00025		2.288e+01		2.023e-06		0		2.213e+01		1.974e-06
2.88162		1.86443		0.05928		0.03157		0.00133		0.00119		0.01425		0.00073		0.00029		2.020e+01		1.834e-06		1		3.232e+01		2.930e-06
2.88162		2.03890		0.02321		0.00878		0.00052		0.00046		0.01463		0.00077		0.00029		1.940e+01		1.776e-06		0		1.900e+01		1.749e-06
2.88162		2.20252		0.03721		0.01122		0.00083		0.00074		0.01505		0.00076		0.00030		1.912e+01		1.791e-06		0		1.838e+01		1.721e-06
2.88162		2.35119		0.02678		0.00948		0.00060		0.00054		0.01517		0.00081		0.00030		1.810e+01		1.732e-06		0		1.825e+01		1.735e-06
2.88162		2.49221		0.04978		0.01286		0.00111		0.00100		0.01544		0.00080		0.00031		1.832e+01		1.774e-06		0		1.799e+01		1.741e-06
2.88162		2.62547		0.07145		0.03354		0.00160		0.00143		0.01680		0.00089		0.00034		1.738e+01		1.712e-06		0		1.667e+01		1.638e-06
2.88162		2.75465		0.03603		0.01088		0.00081		0.00072		0.01690		0.00087		0.00034		1.684e+01		1.700e-06		0		1.639e+01		1.636e-06
2.88162		2.87195		0.08418		0.04613		0.00188		0.00168		0.01657		0.00083		0.00033		1.765e+01		1.790e-06		0		1.670e+01		1.694e-06
2.89461		0.00100		0.14731		0.06138		0.00329		0.00295		0.00627		0.00033		0.00013		4.830e+01		4.075e-06		0		4.411e+01		3.685e-06
2.89461		0.01000		0.04100		0.03492		0.00092		0.00082		0.00656		0.00031		0.00013		4.303e+01		3.630e-06		0		4.248e+01		3.552e-06
2.89461		0.35000		0.15357		0.06153		0.00343		0.00307		0.01509		0.00088		0.00030		2.013e+01		1.695e-06		0		1.843e+01		1.546e-06
2.89461		0.83851		0.04753		0.03523		0.00106		0.00095		0.01191		0.00063		0.00024		2.417e+01		2.068e-06		0		2.343e+01		1.986e-06
2.89461		1.18368		0.00323		0.00323		0.00007		0.00006		0.01343		0.00068		0.00027		2.065e+01		1.849e-06		0		2.060e+01		1.781e-06
2.89461		1.44814		0.04264		0.01184		0.00095		0.00085		0.01119		0.00057		0.00022		2.580e+01		2.275e-06		0		2.493e+01		2.186e-06
2.89461		1.66796		0.06283		0.03176		0.00140		0.00126		0.01425		0.00072		0.00028		2.059e+01		1.828e-06		0		1.966e+01		1.747e-06
2.89461		1.86765		0.02291		0.00866		0.00051		0.00046		0.01334		0.00072		0.00027		2.153e+01		1.936e-06		0		2.081e+01		1.883e-06
2.89461		2.04184		0.05510		0.03274		0.00123		0.00110		0.01556		0.00080		0.00031		1.854e+01		1.677e-06		0		1.784e+01		1.637e-06
2.89461		2.20706		0.02024		0.00827		0.00045		0.00040		0.01525		0.00076		0.00031		1.825e+01		1.701e-06		0		1.818e+01		1.695e-06
2.89461		2.49702		0.04330		0.01202		0.00097		0.00087		0.01715		0.00084		0.00034		1.685e+01		1.631e-06		0		1.627e+01		1.567e-06
2.89461		2.63080		0.03984		0.01151		0.00089		0.00080		0.01705		0.00091		0.00034		1.679e+01		1.630e-06		0		1.633e+01		1.599e-06
2.89461		2.76063		0.01648		0.00737		0.00037		0.00033		0.01747		0.00094		0.00035		1.625e+01		1.620e-06		0		1.582e+01		1.578e-06
2.89461		2.88151		0.09394		0.04647		0.00210		0.00188		0.01927		0.00100		0.00039		1.534e+01		1.549e-06		0		1.455e+01		1.472e-06
2.90768		0.00100		0.11747		0.05186		0.00263		0.00235		0.00569		0.00028		0.00011		5.350e+01		4.439e-06		0		4.978e+01		4.147e-06
2.90768		0.01000		0.11747		0.05186		0.00263		0.00235		0.00707		0.00036		0.00014		4.276e+01		3.541e-06		0		4.005e+01		3.333e-06
2.90768		0.35000		0.12381		0.05205		0.00277		0.00248		0.01253		0.00066		0.00025		2.438e+01		2.049e-06		0		2.255e+01		1.883e-06
2.90768		0.84030		0.00638		0.00451		0.00014		0.00013		0.01095		0.00057		0.00022		2.550e+01		2.179e-06		0		2.530e+01		2.136e-06
2.90768		1.18537		0.01945		0.00795		0.00043		0.00039		0.01239		0.00065		0.00025		2.291e+01		1.947e-06		0		2.240e+01		1.922e-06
2.90768		1.45021		0.07642		0.03248		0.00171		0.00153		0.01352		0.00072		0.00027		2.170e+01		1.905e-06		0		2.066e+01		1.802e-06
2.90768		1.67066		0.06627		0.03195		0.00148		0.00133		0.01383		0.00071		0.00028		2.133e+01		1.890e-06		0		2.029e+01		1.799e-06
2.90768		2.04502		0.05503		0.03273		0.00123		0.00110		0.01475		0.00073		0.00030		1.930e+01		1.766e-06		0		1.880e+01		1.720e-06
2.90768		2.21136		0.02000		0.00817		0.00045		0.00040		0.01648		0.00082		0.00033		1.679e+01		1.575e-06		0		1.681e+01		1.565e-06
2.90768		2.36032		0.03677		0.01110		0.00082		0.00074		0.01761		0.00095		0.00035		1.606e+01		1.523e-06		0		1.569e+01		1.483e-06
2.90768		2.50182		0.03931		0.01135		0.00088		0.00079		0.01546		0.00080		0.00031		1.860e+01		1.781e-06		0		1.793e+01		1.726e-06
2.90768		2.63592		0.01677		0.00751		0.00038		0.00034		0.01769		0.00089		0.00035		1.597e+01		1.566e-06		0		1.564e+01		1.528e-06
2.90768		2.76624		0.00657		0.00465		0.00015		0.00013		0.01576		0.00082		0.00032		1.779e+01		1.767e-06		0		1.757e+01		1.743e-06
2.90768		2.88758		0.05517		0.03335		0.00123		0.00110		0.01999		0.00102		0.00040		1.447e+01		1.473e-06		0		1.387e+01		1.400e-06
2.92084		0.00100		0.04101		0.03492		0.00092		0.00082		0.00486		0.00026		0.00010		5.880e+01		4.810e-06		0		5.726e+01		4.745e-06
2.92084		0.01000		0.09016		0.03716		0.00202		0.00180		0.00761		0.00044		0.00015		3.919e+01		3.220e-06		0		3.665e+01		3.038e-06
2.92084		0.35000		0.09363		0.03732		0.00209		0.00187		0.01198		0.00060		0.00024		2.485e+01		2.073e-06		0		2.338e+01		1.942e-06
2.92084		0.84208		0.13785		0.04084		0.00308		0.00276		0.01542		0.00079		0.00031		1.970e+01		1.666e-06		1		2.943e+01		2.479e-06
2.92084		1.45227		0.07880		0.03256		0.00176		0.00158		0.01346		0.00094		0.00027		2.162e+01		1.881e-06		0		2.069e+01		1.794e-06
2.92084		1.67335		0.06153		0.03305		0.00138		0.00123		0.01341		0.00070		0.00027		2.179e+01		1.926e-06		0		2.088e+01		1.841e-06
2.92084		1.87406		0.05167		0.03256		0.00116		0.00103		0.01667		0.00086		0.00033		1.705e+01		1.518e-06		0		1.662e+01		1.491e-06
2.92084		2.04819		0.02052		0.00838		0.00046		0.00041		0.01604		0.00084		0.00032		1.787e+01		1.653e-06		0		1.725e+01		1.570e-06
2.92084		2.21520		0.03351		0.01061		0.00075		0.00067		0.01572		0.00082		0.00031		1.819e+01		1.687e-06		0		1.768e+01		1.636e-06
2.92084		2.36434		0.04313		0.01197		0.00096		0.00086		0.01496		0.00079		0.00030		1.901e+01		1.800e-06		0		1.865e+01		1.753e-06
2.92084		2.50601		0.04660		0.01247		0.00104		0.00093		0.01679		0.00088		0.00034		1.699e+01		1.627e-06		0		1.661e+01		1.588e-06
2.92084		2.64066		0.01034		0.00597		0.00023		0.00021		0.01912		0.00096		0.00038		1.435e+01		1.360e-06		0		1.448e+01		1.409e-06
2.92084		2.77148		0.05143		0.03253		0.00115		0.00103		0.01875		0.00097		0.00038		1.529e+01		1.504e-06		0		1.481e+01		1.462e-06
2.92084		2.89346		0.05195		0.03320		0.00116		0.00104		0.01990		0.00102		0.00040		1.430e+01		1.453e-06		0		1.393e+01		1.397e-06
2.93408		0.00100		0.03248		0.01027		0.00073		0.00065		0.00629		0.00031		0.00013		4.593e+01		3.820e-06		0		4.420e+01		3.647e-06
2.93408		0.01000		0.07237		0.03813		0.00162		0.00145		0.00756		0.00039		0.00015		3.841e+01		3.186e-06		0		3.704e+01		3.051e-06
2.93408		0.35000		0.08541		0.03868		0.00191		0.00171		0.01158		0.00069		0.00023		2.510e+01		2.093e-06		1		3.978e+01		3.290e-06
2.93408		0.84149		0.18709		0.05255		0.00418		0.00374		0.01718		0.00092		0.00034		1.827e+01		1.534e-06		1		2.641e+01		2.213e-06
2.93408		1.18621		0.04561		0.01220		0.00102		0.00091		0.01330		0.00072		0.00027		2.183e+01		1.847e-06		0		2.099e+01		1.785e-06
2.93408		1.45227		0.05314		0.01329		0.00119		0.00106		0.01485		0.00095		0.00030		1.936e+01		1.691e-06		0		1.861e+01		1.608e-06
2.93408		1.67484		0.08394		0.03412		0.00188		0.00168		0.01354		0.00070		0.00027		2.158e+01		1.885e-06		0		2.046e+01		1.795e-06
2.93408		1.87619		0.03320		0.01051		0.00074		0.00066		0.01619		0.00080		0.00032		1.744e+01		1.575e-06		0		1.720e+01		1.533e-06
2.93408		2.05088		0.03047		0.01016		0.00068		0.00061		0.01626		0.00084		0.00033		1.708e+01		1.572e-06		0		1.712e+01		1.548e-06
2.93408		2.21745		0.05025		0.01298		0.00112		0.00101		0.01837		0.00093		0.00037		1.575e+01		1.468e-06		0		1.512e+01		1.395e-06
2.93408		2.36688		0.04266		0.01184		0.00095		0.00085		0.01796		0.00088		0.00036		1.580e+01		1.470e-06		0		1.552e+01		1.453e-06
2.93408		2.64388		0.07069		0.04553		0.00158		0.00141		0.01986		0.00102		0.00040		1.497e+01		1.454e-06		0		1.413e+01		1.363e-06
2.93408		2.77436		0.07322		0.04538		0.00164		0.00146		0.01958		0.00101		0.00039		1.474e+01		1.452e-06		0		1.428e+01		1.404e-06
2.93408		2.89622		0.04855		0.03302		0.00109		0.00097		0.02025		0.00105		0.00040		1.437e+01		1.423e-06		0		1.377e+01		1.375e-06
2.94741		0.00100		0.11170		0.05014		0.00250		0.00223		0.00631		0.00031		0.00013		4.777e+01		3.912e-06		1		7.273e+01		5.965e-06
2.94741		0.01000		0.11170		0.05014		0.00250		0.00223		0.00881		0.00044		0.00018		3.406e+01		2.791e-06		1		5.209e+01		4.271e-06
2.94741		0.35000		0.12135		0.05045		0.00271		0.00243		0.01345		0.00072		0.00027		2.230e+01		1.819e-06		1		3.409e+01		2.803e-06
2.94741		0.84089		0.22950		0.06181		0.00513		0.00459		0.01544		0.00080		0.00031		2.086e+01		1.722e-06		1		2.898e+01		2.415e-06
2.94741		1.18495		0.17449		0.02398		0.00390		0.00349		0.01960		0.00103		0.00039		1.614e+01		1.356e-06		0		1.447e+01		1.223e-06
2.94741		1.45193		0.04653		0.01244		0.00104		0.00093		0.01359		0.00071		0.00027		2.131e+01		1.847e-06		0		2.050e+01		1.766e-06
2.94741		1.67574		0.05949		0.01403		0.00133		0.00119		0.01429		0.00076		0.00029		2.026e+01		1.774e-06		0		1.954e+01		1.705e-06
2.94741		1.87779		0.03003		0.01002		0.00067		0.00060		0.01386		0.00071		0.00028		2.066e+01		1.818e-06		0		2.006e+01		1.781e-06
2.94741		2.05283		0.03997		0.01155		0.00089		0.00080		0.01383		0.00072		0.00028		2.059e+01		1.845e-06		0		2.011e+01		1.813e-06
2.94741		2.21903		0.03244		0.01026		0.00073		0.00065		0.01759		0.00091		0.00035		1.624e+01		1.494e-06		0		1.581e+01		1.450e-06
2.94741		2.36899		0.04313		0.01197		0.00096		0.00086		0.01634		0.00087		0.00033		1.762e+01		1.647e-06		0		1.706e+01		1.589e-06
2.94741		2.51100		0.05624		0.03375		0.00126		0.00112		0.01721		0.00087		0.00034		1.664e+01		1.579e-06		0		1.615e+01		1.530e-06
2.94741		2.64690		0.08071		0.04590		0.00180		0.00161		0.01859		0.00098		0.00037		1.565e+01		1.500e-06		0		1.495e+01		1.438e-06
2.94741		2.77725		0.05902		0.03357		0.00132		0.00118		0.02011		0.00099		0.00040		1.456e+01		1.421e-06		0		1.388e+01		1.358e-06
2.94741		2.89881		0.01976		0.00807		0.00044		0.00040		0.02103		0.00114		0.00042		1.306e+01		1.302e-06		0		1.318e+01		1.310e-06
2.97436		0.00100		0.07844		0.03432		0.00175		0.00157		0.00546		0.00027		0.00011		5.356e+01		4.342e-06		0		5.100e+01		4.132e-06
2.97436		0.01000		0.08174		0.03447		0.00183		0.00163		0.00836		0.00046		0.00017		3.432e+01		2.808e-06		0		3.312e+01		2.691e-06
2.97436		0.35000		0.11794		0.04781		0.00264		0.00236		0.01505		0.00086		0.00030		2.042e+01		1.667e-06		0		1.880e+01		1.530e-06
2.97436		0.83911		0.14473		0.03814		0.00324		0.00289		0.01597		0.00088		0.00032		1.859e+01		1.533e-06		0		1.738e+01		1.435e-06
2.97436		1.18284		0.17460		0.02400		0.00390		0.00349		0.01807		0.00091		0.00036		1.739e+01		1.463e-06		0		1.568e+01		1.314e-06
2.97436		1.45193		0.04950		0.01279		0.00111		0.00099		0.01665		0.00106		0.00033		1.753e+01		1.484e-06		0		1.669e+01		1.423e-06
2.97436		1.67723		0.05252		0.01314		0.00117		0.00105		0.01470		0.00079		0.00029		1.936e+01		1.664e-06		0		1.880e+01		1.629e-06
2.97436		1.88072		0.03945		0.01140		0.00088		0.00079		0.01550		0.00075		0.00031		1.815e+01		1.584e-06		0		1.792e+01		1.575e-06
2.97436		2.05672		0.05599		0.01358		0.00125		0.00112		0.02021		0.00104		0.00040		1.416e+01		1.263e-06		0		1.375e+01		1.228e-06
2.97436		2.22218		0.09086		0.03696		0.00203		0.00182		0.01619		0.00081		0.00032		1.831e+01		1.672e-06		0		1.725e+01		1.567e-06
2.97436		2.51557		0.05336		0.01335		0.00119		0.00107		0.02114		0.00109		0.00042		1.353e+01		1.246e-06		0		1.306e+01		1.225e-06
2.97436		2.65294		0.04377		0.01214		0.00098		0.00088		0.02236		0.00114		0.00045		1.286e+01		1.215e-06		0		1.247e+01		1.189e-06
2.97436		2.78282		0.03284		0.01039		0.00073		0.00066		0.02280		0.00114		0.00046		1.229e+01		1.204e-06		1		2.037e+01		1.974e-06
2.97436		2.90415		0.02992		0.00998		0.00067		0.00060		0.01978		0.00107		0.00040		1.426e+01		1.415e-06		0		1.407e+01		1.386e-06
2.98797		0.00100		0.07810		0.04641		0.00175		0.00156		0.00547		0.00028		0.00011		5.312e+01		4.293e-06		0		5.093e+01		4.111e-06
2.98797		0.01000		0.15648		0.05799		0.00350		0.00313		0.00904		0.00047		0.00018		3.426e+01		2.757e-06		0		3.086e+01		2.491e-06
2.98797		0.35000		0.17303		0.05846		0.00387		0.00346		0.01535		0.00084		0.00031		2.046e+01		1.664e-06		0		1.844e+01		1.494e-06
2.98797		0.83851		0.16341		0.04966		0.00365		0.00327		0.01569		0.00082		0.00031		1.957e+01		1.618e-06		0		1.790e+01		1.469e-06
2.98797		1.18199		0.13245		0.02095		0.00296		0.00265		0.01879		0.00095		0.00038		1.611e+01		1.353e-06		0		1.496e+01		1.246e-06
2.98797		1.45193		0.04923		0.01272		0.00110		0.00098		0.01551		0.00107		0.00031		1.835e+01		1.548e-06		0		1.795e+01		1.518e-06
2.98797		1.67753		0.04049		0.01170		0.00091		0.00081		0.01393		0.00071		0.00028		2.043e+01		1.774e-06		0		1.998e+01		1.719e-06
2.98797		1.88178		0.04934		0.01274		0.00110		0.00099		0.01399		0.00070		0.00028		2.041e+01		1.789e-06		0		1.990e+01		1.740e-06
2.98797		2.05964		0.06774		0.03591		0.00151		0.00135		0.01705		0.00087		0.00034		1.735e+01		1.548e-06		0		1.645e+01		1.461e-06
2.98797		2.22466		0.07809		0.03641		0.00175		0.00156		0.01960		0.00099		0.00039		1.524e+01		1.376e-06		0		1.421e+01		1.283e-06
2.98797		2.37594		0.05332		0.01334		0.00119		0.00107		0.01865		0.00094		0.00037		1.540e+01		1.407e-06		0		1.481e+01		1.360e-06
2.98797		2.51835		0.05719		0.01388		0.00128		0.00114		0.01923		0.00098		0.00038		1.513e+01		1.413e-06		0		1.446e+01		1.350e-06
2.98797		2.65520		0.03382		0.01070		0.00076		0.00068		0.02104		0.00106		0.00042		1.329e+01		1.262e-06		1		2.205e+01		2.094e-06
2.98797		2.78498		0.03962		0.01145		0.00089		0.00079		0.02157		0.00109		0.00043		1.335e+01		1.299e-06		1		2.150e+01		2.074e-06
2.98797		2.90622		0.03646		0.01100		0.00082		0.00073		0.02046		0.00105		0.00041		1.401e+01		1.358e-06		0		1.353e+01		1.326e-06
3.00168		0.00100		0.11799		0.04815		0.00264		0.00236		0.00804		0.00042		0.00016		3.799e+01		3.068e-06		0		3.520e+01		2.829e-06
3.00168		0.01000		0.04947		0.03379		0.00111		0.00099		0.00727		0.00037		0.00015		3.973e+01		3.195e-06		0		3.830e+01		3.075e-06
3.00168		0.35000		0.13451		0.04872		0.00301		0.00269		0.01512		0.00082		0.00030		2.003e+01		1.611e-06		0		1.857e+01		1.495e-06
3.00168		0.83970		0.07618		0.01589		0.00170		0.00152		0.01779		0.00093		0.00036		1.634e+01		1.331e-06		0		1.570e+01		1.280e-06
3.00168		1.18410		0.03615		0.01091		0.00081		0.00072		0.01406		0.00071		0.00028		1.994e+01		1.662e-06		0		1.973e+01		1.628e-06
3.00168		1.45434		0.02304		0.00872		0.00052		0.00046		0.01572		0.00081		0.00031		1.795e+01		1.499e-06		0		1.766e+01		1.487e-06
3.00168		1.68021		0.02247		0.00850		0.00050		0.00045		0.01616		0.00084		0.00032		1.762e+01		1.530e-06		0		1.719e+01		1.469e-06
3.00168		1.88444		0.02615		0.00925		0.00058		0.00052		0.01759		0.00089		0.00035		1.605e+01		1.395e-06		0		1.571e+01		1.371e-06
3.00168		2.06376		0.06794		0.03593		0.00152		0.00136		0.01859		0.00096		0.00037		1.576e+01		1.380e-06		0		1.507e+01		1.334e-06
3.00168		2.22803		0.04385		0.01217		0.00098		0.00088		0.01826		0.00093		0.00037		1.567e+01		1.425e-06		0		1.527e+01		1.372e-06
3.00168		2.37931		0.06063		0.01430		0.00136		0.00121		0.01851		0.00096		0.00037		1.571e+01		1.425e-06		0		1.510e+01		1.377e-06
3.00168		2.52192		0.06415		0.01473		0.00143		0.00128		0.02097		0.00112		0.00042		1.406e+01		1.318e-06		0		1.335e+01		1.241e-06
3.00168		2.65821		0.04648		0.01243		0.00104		0.00093		0.02071		0.00103		0.00041		1.376e+01		1.318e-06		1		2.233e+01		2.106e-06
3.00168		2.78749		0.02949		0.00983		0.00066		0.00059		0.02327		0.00123		0.00047		1.220e+01		1.158e-06		0		1.194e+01		1.147e-06
3.00168		2.90862		0.04669		0.01249		0.00104		0.00093		0.02201		0.00124		0.00044		1.312e+01		1.259e-06		0		1.269e+01		1.238e-06
3.00168		2.99518		0.06613		0.03740		0.00148		0.00132		0.02385		0.00167		0.00048		1.222e+01		1.197e-06		0		1.176e+01		1.161e-06
3.01548		0.00100		0.06880		0.03433		0.00154		0.00138		0.00723		0.00037		0.00014		4.094e+01		3.273e-06		0		3.877e+01		3.103e-06
3.01548		0.01000		0.07544		0.03465		0.00169		0.00151		0.01084		0.00055		0.00022		2.717e+01		2.175e-06		0		2.574e+01		2.063e-06
3.01548		0.35000		0.06899		0.03435		0.00154		0.00138		0.01218		0.00071		0.00024		2.377e+01		1.903e-06		0		2.299e+01		1.847e-06
3.01548		0.84208		0.09298		0.01758		0.00208		0.00186		0.01914		0.00102		0.00038		1.551e+01		1.263e-06		0		1.463e+01		1.188e-06
3.01548		1.18790		0.18354		0.02454		0.00410		0.00367		0.02259		0.00121		0.00045		1.402e+01		1.164e-06		0		1.264e+01		1.042e-06
3.01548		1.45777		0.05010		0.03475		0.00112		0.00100		0.01754		0.00090		0.00035		1.633e+01		1.360e-06		0		1.586e+01		1.329e-06
3.01548		1.68348		0.01635		0.00731		0.00037		0.00033		0.01726		0.00089		0.00035		1.612e+01		1.390e-06		0		1.600e+01		1.365e-06
3.01548		1.88709		0.01985		0.00811		0.00044		0.00040		0.01755		0.00091		0.00035		1.586e+01		1.351e-06		0		1.579e+01		1.367e-06
3.01548		2.06812		0.01662		0.00744		0.00037		0.00033		0.01926		0.00096		0.00039		1.460e+01		1.282e-06		0		1.436e+01		1.264e-06
3.01548		2.23184		0.04044		0.01168		0.00090		0.00081		0.01826		0.00095		0.00037		1.579e+01		1.415e-06		0		1.523e+01		1.363e-06
3.01548		2.38309		0.06714		0.01502		0.00150		0.00134		0.02039		0.00106		0.00041		1.418e+01		1.293e-06		0		1.375e+01		1.251e-06
3.01548		2.52589		0.05722		0.01389		0.00128		0.00114		0.02084		0.00110		0.00042		1.374e+01		1.263e-06		1		2.210e+01		2.044e-06
3.01548		2.66141		0.04019		0.01161		0.00090		0.00080		0.02143		0.00113		0.00043		1.338e+01		1.258e-06		1		2.164e+01		2.032e-06
3.01548		2.79000		0.03649		0.01101		0.00082		0.00073		0.02436		0.00122		0.00049		1.156e+01		1.093e-06		0		1.137e+01		1.085e-06
3.01548		2.91103		0.04357		0.01209		0.00097		0.00087		0.02298		0.00118		0.00046		1.244e+01		1.206e-06		0		1.215e+01		1.179e-06
3.01548		3.00817		0.04969		0.01284		0.00111		0.00099		0.02412		0.00120		0.00048		1.178e+01		1.168e-06		0		1.154e+01		1.137e-06
3.02938		0.00100		0.03978		0.01149		0.00089		0.00080		0.00780		0.00041		0.00016		3.660e+01		2.906e-06		1		5.957e+01		4.734e-06
3.02938		0.01000		0.01023		0.00591		0.00023		0.00020		0.00675		0.00038		0.00013		4.153e+01		3.376e-06		0		4.104e+01		3.265e-06
3.02938		0.35000		0.05636		0.01367		0.00126		0.00113		0.01769		0.00091		0.00035		1.634e+01		1.310e-06		1		2.604e+01		2.081e-06
3.02938		0.84327		0.09814		0.01792		0.00219		0.00196		0.01838		0.00115		0.00037		1.614e+01		1.300e-06		1		2.489e+01		2.008e-06
3.02938		1.18832		0.18494		0.04064		0.00414		0.00370		0.02050		0.00111		0.00041		1.542e+01		1.263e-06		0		1.392e+01		1.142e-06
3.02938		1.45846		0.06319		0.03536		0.00141		0.00126		0.01681		0.00085		0.00034		1.735e+01		1.449e-06		0		1.664e+01		1.389e-06
3.02938		1.68378		0.02001		0.00817		0.00045		0.00040		0.01632		0.00083		0.00033		1.734e+01		1.466e-06		0		1.696e+01		1.438e-06
3.02938		1.88629		0.02656		0.00940		0.00059		0.00053		0.01896		0.00098		0.00038		1.517e+01		1.301e-06		0		1.460e+01		1.260e-06
3.02938		2.06715		0.02014		0.00823		0.00045		0.00040		0.02022		0.00103		0.00040		1.389e+01		1.214e-06		0		1.370e+01		1.199e-06
3.02938		2.23161		0.05036		0.01301		0.00113		0.00101		0.02223		0.00116		0.00044		1.301e+01		1.150e-06		0		1.251e+01		1.112e-06
3.02938		2.38267		0.06366		0.01462		0.00142		0.00127		0.01907		0.00097		0.00038		1.530e+01		1.392e-06		0		1.467e+01		1.328e-06
3.02938		2.52509		0.04362		0.01211		0.00098		0.00087		0.02084		0.00104		0.00042		1.382e+01		1.277e-06		1		2.221e+01		2.047e-06
3.02938		2.66009		0.02656		0.00940		0.00059		0.00053		0.02205		0.00113		0.00044		1.295e+01		1.216e-06		0		1.257e+01		1.173e-06
3.02938		2.78892		0.05952		0.03711		0.00133		0.00119		0.02320		0.00117		0.00046		1.257e+01		1.199e-06		0		1.203e+01		1.143e-06
3.02938		2.90983		0.04996		0.01291		0.00112		0.00100		0.02734		0.00139		0.00055		1.042e+01		9.902e-07		0		1.019e+01		9.824e-07
3.02938		3.01995		0.03672		0.01108		0.00082		0.00073		0.02677		0.00136		0.00054		1.087e+01		1.060e-06		0		1.033e+01		1.013e-06
3.04336		0.00100		0.04608		0.01232		0.00103		0.00092		0.00856		0.00046		0.00017		3.373e+01		2.645e-06		1		5.400e+01		4.272e-06
3.04336		0.01000		0.04276		0.01186		0.00096		0.00086		0.00848		0.00045		0.00017		3.418e+01		2.685e-06		1		5.467e+01		4.330e-06
3.04336		0.35000		0.04915		0.01270		0.00110		0.00098		0.01544		0.00083		0.00031		1.864e+01		1.484e-06		1		3.000e+01		2.381e-06
3.04336		0.84327		0.09827		0.01795		0.00220		0.00197		0.02042		0.00139		0.00041		1.467e+01		1.188e-06		0		1.378e+01		1.108e-06
3.04336		1.18663		0.06024		0.03524		0.00135		0.00120		0.01423		0.00074		0.00028		2.031e+01		1.655e-06		0		1.963e+01		1.603e-06
3.04336		1.88284		0.04028		0.01164		0.00090		0.00081		0.01945		0.00099		0.00039		1.489e+01		1.291e-06		0		1.432e+01		1.226e-06
3.04336		2.06303		0.01997		0.00816		0.00045		0.00040		0.02141		0.00118		0.00043		1.312e+01		1.158e-06		0		1.295e+01		1.126e-06
3.04336		2.22892		0.05674		0.01377		0.00127		0.00113		0.01914		0.00103		0.00038		1.500e+01		1.299e-06		0		1.452e+01		1.286e-06
3.04336		2.52232		0.01017		0.00588		0.00023		0.00020		0.02190		0.00107		0.00044		1.268e+01		1.167e-06		1		2.130e+01		1.945e-06
3.04336		2.65671		0.06285		0.03726		0.00141		0.00126		0.02242		0.00118		0.00045		1.306e+01		1.218e-06		0		1.250e+01		1.160e-06
3.04336		2.90673		0.04691		0.01254		0.00105		0.00094		0.02476		0.00123		0.00050		1.165e+01		1.119e-06		0		1.127e+01		1.083e-06
3.04336		3.01813		0.02978		0.00994		0.00067		0.00060		0.02513		0.00128		0.00050		1.135e+01		1.110e-06		0		1.106e+01		1.080e-06
3.05741		0.00100		0.00988		0.00570		0.00022		0.00020		0.00642		0.00035		0.00013		4.385e+01		3.398e-06		0		4.314e+01		3.393e-06
3.05741		0.01000		0.03576		0.01079		0.00080		0.00072		0.00837		0.00041		0.00017		3.421e+01		2.671e-06		1		5.537e+01		4.363e-06
3.05741		0.35000		0.04251		0.01180		0.00095		0.00085		0.01667		0.00086		0.00033		1.712e+01		1.365e-06		1		2.782e+01		2.197e-06
3.05741		0.84386		0.06035		0.03525		0.00135		0.00121		0.01447		0.00075		0.00029		2.025e+01		1.638e-06		0		1.929e+01		1.545e-06
3.05741		1.45674		0.05619		0.01364		0.00126		0.00112		0.01867		0.00101		0.00037		1.561e+01		1.282e-06		0		1.488e+01		1.227e-06
3.05741		1.68080		0.05435		0.01360		0.00122		0.00109		0.02073		0.00131		0.00041		1.384e+01		1.155e-06		0		1.335e+01		1.121e-06
3.05741		1.88045		0.04060		0.01173		0.00091		0.00081		0.01789		0.00095		0.00036		1.597e+01		1.351e-06		0		1.556e+01		1.326e-06
3.05741		2.05964		0.01309		0.00655		0.00029		0.00026		0.02075		0.00112		0.00042		1.341e+01		1.161e-06		0		1.332e+01		1.156e-06
3.05741		2.22578		0.03705		0.01118		0.00083		0.00074		0.02100		0.00111		0.00042		1.356e+01		1.190e-06		0		1.316e+01		1.159e-06
3.05741		2.37636		0.01360		0.00681		0.00030		0.00027		0.02373		0.00115		0.00047		1.181e+01		1.051e-06		1		1.963e+01		1.757e-06
3.05741		2.51974		0.01006		0.00581		0.00022		0.00020		0.02536		0.00131		0.00051		1.078e+01		9.828e-07		1		1.839e+01		1.671e-06
3.05741		2.65370		0.08776		0.05309		0.00196		0.00176		0.02258		0.00112		0.00045		1.305e+01		1.195e-06		0		1.233e+01		1.138e-06
3.05741		2.78318		0.02023		0.00826		0.00045		0.00040		0.02528		0.00131		0.00051		1.102e+01		1.045e-06		0		1.094e+01		1.030e-06
3.05741		2.90364		0.02974		0.00992		0.00067		0.00059		0.02525		0.00124		0.00051		1.120e+01		1.072e-06		0		1.100e+01		1.053e-06
3.05741		3.01697		0.08442		0.03664		0.00189		0.00169		0.02730		0.00139		0.00055		1.069e+01		1.039e-06		0		1.016e+01		9.844e-07
3.07154		0.00100		0.01975		0.00806		0.00044		0.00039		0.00640		0.00032		0.00013		4.340e+01		3.426e-06		0		4.333e+01		3.387e-06
3.07154		0.01000		0.01975		0.00806		0.00044		0.00039		0.00911		0.00048		0.00018		3.082e+01		2.393e-06		0		3.041e+01		2.384e-06
3.07154		0.35000		0.02300		0.00869		0.00051		0.00046		0.01444		0.00078		0.00029		1.964e+01		1.539e-06		0		1.924e+01		1.510e-06
3.07154		0.84445		0.14386		0.03901		0.00322		0.00288		0.01959		0.00101		0.00039		1.555e+01		1.235e-06		0		1.419e+01		1.130e-06
3.07154		1.18790		0.04677		0.01251		0.00105		0.00094		0.01704		0.00087		0.00034		1.666e+01		1.354e-06		0		1.636e+01		1.323e-06
3.07154		1.45743		0.05060		0.01307		0.00113		0.00101		0.01785		0.00090		0.00036		1.604e+01		1.308e-06		0		1.558e+01		1.277e-06
3.07154		1.68080		0.06097		0.01438		0.00136		0.00122		0.01920		0.00134		0.00038		1.527e+01		1.269e-06		0		1.455e+01		1.217e-06
3.07154		1.87912		0.02992		0.00998		0.00067		0.00060		0.01999		0.00104		0.00040		1.420e+01		1.185e-06		0		1.390e+01		1.178e-06
3.07154		2.05721		0.03379		0.01069		0.00076		0.00068		0.01832		0.00094		0.00037		1.571e+01		1.364e-06		0		1.517e+01		1.308e-06
3.07154		2.22353		0.03731		0.01125		0.00083		0.00075		0.02132		0.00113		0.00043		1.334e+01		1.150e-06		1		2.169e+01		1.899e-06
3.07154		2.37384		0.02060		0.00842		0.00046		0.00041		0.02216		0.00115		0.00044		1.276e+01		1.144e-06		2		2.876e+01		2.558e-06
3.07154		2.51776		0.08096		0.05287		0.00181		0.00162		0.02456		0.00121		0.00049		1.192e+01		1.080e-06		0		1.132e+01		1.021e-06
3.07154		2.65124		0.09440		0.05329		0.00211		0.00189		0.02183		0.00116		0.00044		1.367e+01		1.248e-06		0		1.283e+01		1.180e-06
3.07154		2.78049		0.02336		0.00884		0.00052		0.00047		0.02809		0.00140		0.00056		1.006e+01		9.460e-07		0		9.889e+00		9.237e-07
3.07154		2.90071		0.02975		0.00993		0.00067		0.00060		0.02889		0.00144		0.00058		9.801e+00		9.288e-07		0		9.617e+00		9.134e-07
3.07154		3.01581		0.12434		0.05375		0.00278		0.00249		0.02746		0.00140		0.00055		1.112e+01		1.070e-06		0		1.027e+01		9.943e-07
3.11435		0.00100		0.06931		0.04389		0.00155		0.00139		0.00694		0.00035		0.00014		4.203e+01		3.227e-06		0		4.039e+01		3.116e-06
3.11435		0.01000		0.06616		0.04378		0.00148		0.00132		0.00878		0.00046		0.00018		3.322e+01		2.555e-06		0		3.191e+01		2.461e-06
3.11435		0.35000		0.06593		0.04376		0.00147		0.00132		0.01475		0.00076		0.00030		1.964e+01		1.533e-06		0		1.901e+01		1.471e-06
3.11435		0.84564		0.06938		0.04390		0.00155		0.00139		0.01594		0.00099		0.00032		1.829e+01		1.437e-06		0		1.761e+01		1.378e-06
3.11435		1.18958		0.02745		0.00971		0.00061		0.00055		0.02017		0.00102		0.00040		1.405e+01		1.116e-06		0		1.372e+01		1.090e-06
3.11435		1.46086		0.02388		0.00903		0.00053		0.00048		0.01945		0.00102		0.00039		1.447e+01		1.177e-06		0		1.428e+01		1.154e-06
3.11435		1.68110		0.01632		0.00730		0.00036		0.00033		0.02192		0.00113		0.00044		1.296e+01		1.056e-06		0		1.263e+01		1.037e-06
3.11435		1.87965		0.02008		0.00821		0.00045		0.00040		0.02149		0.00108		0.00043		1.325e+01		1.096e-06		0		1.289e+01		1.076e-06
3.11435		2.05842		0.01635		0.00731		0.00037		0.00033		0.02263		0.00113		0.00045		1.243e+01		1.063e-06		1		2.058e+01		1.746e-06
3.11435		2.22488		0.08701		0.03676		0.00195		0.00174		0.02228		0.00136		0.00045		1.331e+01		1.142e-06		0		1.250e+01		1.076e-06
3.11435		2.52192		0.01664		0.00744		0.00037		0.00033		0.02562		0.00129		0.00051		1.094e+01		9.838e-07		0		1.079e+01		9.623e-07
3.11435		2.65633		0.03041		0.01014		0.00068		0.00061		0.02612		0.00133		0.00052		1.103e+01		9.909e-07		0		1.065e+01		9.655e-07
3.11435		2.78408		0.08321		0.04112		0.00186		0.00166		0.02433		0.00122		0.00049		1.191e+01		1.084e-06		0		1.137e+01		1.047e-06
3.11435		2.90278		0.16547		0.06640		0.00370		0.00331		0.02796		0.00140		0.00056		1.112e+01		1.040e-06		0		1.006e+01		9.417e-07
3.11435		3.02260		0.05048		0.01305		0.00113		0.00101		0.03029		0.00154		0.00061		9.372e+00		8.882e-07		0		9.183e+00		8.735e-07
3.11435		3.10759		0.05055		0.01306		0.00113		0.00101		0.03292		0.00166		0.00066		8.852e+00		8.519e-07		0		8.435e+00		8.128e-07
3.12877		0.00100		0.05940		0.04352		0.00133		0.00119		0.00643		0.00034		0.00013		4.490e+01		3.450e-06		0		4.350e+01		3.333e-06
3.12877		0.01000		0.18534		0.07231		0.00414		0.00371		0.01162		0.00062		0.00023		2.705e+01		2.063e-06		1		3.899e+01		2.995e-06
3.12877		0.35000		0.05935		0.04351		0.00133		0.00119		0.01541		0.00083		0.00031		1.920e+01		1.470e-06		0		1.813e+01		1.396e-06
3.12877		0.84623		0.02356		0.00891		0.00053		0.00047		0.01747		0.00110		0.00035		1.611e+01		1.238e-06		0		1.593e+01		1.239e-06
3.12877		1.19042		0.03780		0.01140		0.00085		0.00076		0.01935		0.00100		0.00039		1.451e+01		1.150e-06		0		1.430e+01		1.135e-06
3.12877		1.46188		0.05916		0.03359		0.00132		0.00118		0.02104		0.00114		0.00042		1.382e+01		1.102e-06		0		1.326e+01		1.068e-06
3.12877		1.68199		0.02320		0.00878		0.00052		0.00046		0.02091		0.00106		0.00042		1.330e+01		1.059e-06		0		1.327e+01		1.087e-06
3.12877		1.88098		0.02323		0.00878		0.00052		0.00046		0.02186		0.00112		0.00044		1.298e+01		1.085e-06		0		1.271e+01		1.054e-06
3.12877		2.05891		0.03000		0.01001		0.00067		0.00060		0.02435		0.00130		0.00049		1.176e+01		9.906e-07		0		1.142e+01		9.636e-07
3.12877		2.22488		0.08466		0.03670		0.00189		0.00169		0.02410		0.00143		0.00048		1.218e+01		1.048e-06		0		1.150e+01		9.863e-07
3.12877		2.52212		0.01970		0.00805		0.00044		0.00039		0.02475		0.00125		0.00050		1.127e+01		9.842e-07		0		1.119e+01		9.942e-07
3.12877		2.65614		0.02386		0.00902		0.00053		0.00048		0.02931		0.00146		0.00059		9.719e+00		8.704e-07		0		9.485e+00		8.536e-07
3.12877		2.78354		0.07455		0.04251		0.00167		0.00149		0.02650		0.00131		0.00053		1.110e+01		1.014e-06		0		1.054e+01		9.667e-07
3.12877		2.90226		0.02700		0.00955		0.00060		0.00054		0.02802		0.00143		0.00056		9.946e+00		9.329e-07		0		9.855e+00		9.186e-07
3.12877		3.02276		0.05441		0.01361		0.00122		0.00109		0.03017		0.00149		0.00060		9.463e+00		9.072e-07		0		9.174e+00		8.688e-07
3.12877		3.12075		0.07426		0.01584		0.00166		0.00149		0.03226		0.00163		0.00065		9.052e+00		8.602e-07		0		8.678e+00		8.339e-07
3.14326		0.00100		0.04976		0.04316		0.00111		0.00100		0.00726		0.00039		0.00015		3.930e+01		2.984e-06		0		3.836e+01		2.923e-06
3.14326		0.01000		0.04976		0.04316		0.00111		0.00100		0.01059		0.00054		0.00021		2.715e+01		2.060e-06		0		2.628e+01		2.002e-06
3.14326		0.35000		0.01386		0.00693		0.00031		0.00028		0.01520		0.00079		0.00030		1.859e+01		1.420e-06		0		1.824e+01		1.393e-06
3.14326		0.84623		0.02396		0.00906		0.00054		0.00048		0.01753		0.00104		0.00035		1.565e+01		1.230e-06		0		1.586e+01		1.230e-06
3.14326		1.19084		0.07272		0.03427		0.00163		0.00145		0.01888		0.00096		0.00038		1.543e+01		1.208e-06		0		1.482e+01		1.169e-06
3.14326		1.46257		0.06502		0.03384		0.00145		0.00130		0.01910		0.00103		0.00038		1.530e+01		1.219e-06		0		1.468e+01		1.174e-06
3.14326		1.68288		0.03018		0.01007		0.00067		0.00060		0.02043		0.00103		0.00041		1.385e+01		1.116e-06		0		1.361e+01		1.106e-06
3.14326		1.88152		0.01972		0.00806		0.00044		0.00039		0.02245		0.00122		0.00045		1.251e+01		1.032e-06		0		1.233e+01		1.019e-06
3.14326		2.05794		0.04683		0.01253		0.00105		0.00094		0.02357		0.00120		0.00047		1.235e+01		1.037e-06		0		1.185e+01		9.944e-07
3.14326		2.22331		0.05793		0.01406		0.00130		0.00116		0.02466		0.00155		0.00049		1.167e+01		1.001e-06		0		1.130e+01		9.636e-07
3.14326		2.37594		0.04027		0.01163		0.00090		0.00081		0.02623		0.00136		0.00052		1.096e+01		9.431e-07		0		1.060e+01		9.196e-07
3.14326		2.52054		0.02369		0.00896		0.00053		0.00047		0.02607		0.00140		0.00052		1.088e+01		9.607e-07		0		1.064e+01		9.396e-07
3.14326		2.65370		0.01996		0.00816		0.00045		0.00040		0.02708		0.00138		0.00054		1.016e+01		9.130e-07		0		1.021e+01		9.184e-07
3.14326		2.90019		0.02391		0.00905		0.00053		0.00048		0.02740		0.00141		0.00055		1.042e+01		9.637e-07		0		1.013e+01		9.389e-07
3.14326		3.02012		0.05774		0.01401		0.00129		0.00115		0.02925		0.00146		0.00058		9.769e+00		9.202e-07		0		9.528e+00		8.961e-07
3.14326		3.13083		0.05423		0.01356		0.00121		0.00108		0.03379		0.00172		0.00068		8.596e+00		8.229e-07		0		8.200e+00		7.842e-07
3.15782		0.00100		0.10537		0.04752		0.00236		0.00211		0.01057		0.00059		0.00021		2.825e+01		2.124e-06		0		2.673e+01		2.029e-06
3.15782		0.01000		0.00695		0.00492		0.00016		0.00014		0.00994		0.00051		0.00020		2.752e+01		2.104e-06		0		2.783e+01		2.115e-06
3.15782		0.35000		0.00695		0.00492		0.00016		0.00014		0.01459		0.00075		0.00029		1.920e+01		1.460e-06		0		1.894e+01		1.444e-06
3.15782		0.84682		0.09558		0.04954		0.00214		0.00191		0.01647		0.00095		0.00033		1.805e+01		1.405e-06		0		1.705e+01		1.315e-06
3.15782		1.19168		0.06865		0.03403		0.00154		0.00137		0.01919		0.00098		0.00038		1.510e+01		1.184e-06		0		1.461e+01		1.145e-06
3.15782		1.46359		0.02974		0.00992		0.00066		0.00059		0.01939		0.00097		0.00039		1.459e+01		1.176e-06		0		1.433e+01		1.141e-06
3.15782		1.68496		0.04384		0.01217		0.00098		0.00088		0.02173		0.00118		0.00043		1.315e+01		1.068e-06		0		1.284e+01		1.039e-06
3.15782		1.88364		0.03366		0.01065		0.00075		0.00067		0.02335		0.00122		0.00047		1.219e+01		1.005e-06		0		1.190e+01		9.790e-07
3.15782		2.05842		0.04354		0.01209		0.00097		0.00087		0.02433		0.00128		0.00049		1.171e+01		9.807e-07		0		1.146e+01		9.561e-07
3.15782		2.22331		0.04396		0.01220		0.00098		0.00088		0.02555		0.00164		0.00051		1.122e+01		9.620e-07		0		1.092e+01		9.274e-07
3.15782		2.37552		0.03661		0.01105		0.00082		0.00073		0.02546		0.00128		0.00051		1.106e+01		9.542e-07		0		1.085e+01		9.377e-07
3.15782		2.52014		0.02693		0.00952		0.00060		0.00054		0.02854		0.00142		0.00057		9.815e+00		8.562e-07		0		9.707e+00		8.488e-07
3.15782		2.77977		0.01683		0.00753		0.00038		0.00034		0.02904		0.00144		0.00058		9.739e+00		8.887e-07		0		9.518e+00		8.634e-07
3.15782		3.01829		0.04366		0.01212		0.00098		0.00087		0.03255		0.00163		0.00065		8.847e+00		8.285e-07		0		8.567e+00		8.023e-07
3.15782		3.12907		0.04782		0.01278		0.00107		0.00096		0.03464		0.00183		0.00069		8.320e+00		7.892e-07		0		8.049e+00		7.659e-07
3.17245		0.00100		0.04649		0.03687		0.00104		0.00093		0.00833		0.00045		0.00017		3.489e+01		2.589e-06		0		3.355e+01		2.532e-06
3.17245		0.01000		0.04649		0.03687		0.00104		0.00093		0.00997		0.00053		0.00020		2.921e+01		2.180e-06		0		2.800e+01		2.114e-06
3.17245		0.35000		0.05646		0.03732		0.00126		0.00113		0.01621		0.00084		0.00032		1.776e+01		1.350e-06		0		1.715e+01		1.299e-06
3.17245		0.84682		0.09889		0.04965		0.00221		0.00198		0.01846		0.00103		0.00037		1.623e+01		1.239e-06		0		1.525e+01		1.170e-06
3.17245		1.19252		0.03023		0.01009		0.00068		0.00060		0.02034		0.00107		0.00041		1.373e+01		1.080e-06		0		1.366e+01		1.066e-06
3.17245		1.68674		0.03739		0.01128		0.00084		0.00075		0.02277		0.00119		0.00046		1.234e+01		9.969e-07		0		1.215e+01		9.772e-07
3.17245		1.88550		0.03672		0.01108		0.00082		0.00073		0.02383		0.00125		0.00048		1.176e+01		9.630e-07		0		1.163e+01		9.492e-07
3.17245		2.05915		0.03704		0.01117		0.00083		0.00074		0.02193		0.00111		0.00044		1.293e+01		1.082e-06		0		1.261e+01		1.048e-06
3.17245		2.22331		0.04010		0.01158		0.00090		0.00080		0.02535		0.00152		0.00051		1.124e+01		9.452e-07		0		1.097e+01		9.265e-07
3.17245		2.37594		0.03084		0.01028		0.00069		0.00062		0.02591		0.00131		0.00052		1.093e+01		9.462e-07		0		1.073e+01		9.220e-07
3.17245		2.52054		0.02346		0.00887		0.00052		0.00047		0.02833		0.00143		0.00057		9.964e+00		8.611e-07		0		9.802e+00		8.555e-07
3.17245		2.65332		0.01974		0.00807		0.00044		0.00039		0.02900		0.00147		0.00058		9.659e+00		8.574e-07		0		9.552e+00		8.474e-07
3.17245		2.78013		0.01393		0.00696		0.00031		0.00028		0.02865		0.00145		0.00057		9.722e+00		8.735e-07		0		9.664e+00		8.711e-07
3.17245		2.89967		0.03388		0.01072		0.00076		0.00068		0.03285		0.00167		0.00066		8.713e+00		7.970e-07		0		8.476e+00		7.747e-07
3.17245		3.01796		0.03791		0.01143		0.00085		0.00076		0.03141		0.00154		0.00063		9.043e+00		8.377e-07		0		8.812e+00		8.204e-07
3.17245		3.12859		0.05132		0.01326		0.00115		0.00103		0.03224		0.00162		0.00064		8.955e+00		8.529e-07		0		8.616e+00		8.162e-07
3.18716		0.00100		0.05668		0.03734		0.00127		0.00113		0.00770		0.00040		0.00015		3.758e+01		2.823e-06		0		3.615e+01		2.711e-06
3.18716		0.01000		0.05668		0.03734		0.00127		0.00113		0.00992		0.00049		0.00020		2.888e+01		2.166e-06		0		2.802e+01		2.103e-06
3.18716		0.35000		0.15078		0.06113		0.00337		0.00302		0.02112		0.00108		0.00042		1.446e+01		1.087e-06		1		2.150e+01		1.621e-06
3.18716		0.84682		0.02746		0.00971		0.00061		0.00055		0.01794		0.00110		0.00036		1.576e+01		1.198e-06		0		1.541e+01		1.176e-06
3.18716		1.19294		0.03015		0.01006		0.00067		0.00060		0.02168		0.00108		0.00043		1.302e+01		1.002e-06		0		1.281e+01		9.932e-07
3.18716		1.68793		0.02667		0.00943		0.00060		0.00053		0.02260		0.00118		0.00045		1.255e+01		9.851e-07		0		1.225e+01		9.799e-07
3.18716		1.88682		0.03032		0.01011		0.00068		0.00061		0.02505		0.00128		0.00050		1.119e+01		9.236e-07		0		1.110e+01		9.033e-07
3.18716		2.06109		0.03061		0.01021		0.00068		0.00061		0.02591		0.00139		0.00052		1.084e+01		8.949e-07		0		1.073e+01		8.867e-07
3.18716		2.22443		0.03693		0.01114		0.00083		0.00074		0.02534		0.00132		0.00051		1.102e+01		9.282e-07		0		1.091e+01		9.165e-07
3.18716		2.37742		0.04067		0.01174		0.00091		0.00081		0.02995		0.00158		0.00060		9.485e+00		8.178e-07		0		9.287e+00		7.927e-07
3.18716		2.52192		0.01694		0.00758		0.00038		0.00034		0.02661		0.00134		0.00053		1.049e+01		9.277e-07		0		1.039e+01		9.022e-07
3.18716		2.65558		0.01694		0.00758		0.00038		0.00034		0.03098		0.00159		0.00062		9.050e+00		7.945e-07		0		8.936e+00		7.895e-07
3.18716		2.78174		0.02708		0.00958		0.00061		0.00054		0.02967		0.00154		0.00059		9.467e+00		8.509e-07		0		9.336e+00		8.350e-07
3.18716		2.90140		0.04068		0.01175		0.00091		0.00081		0.03143		0.00163		0.00063		9.091e+00		8.240e-07		0		8.863e+00		8.068e-07
3.18716		3.01879		0.06646		0.03381		0.00149		0.00133		0.03117		0.00163		0.00062		9.335e+00		8.765e-07		0		8.999e+00		8.333e-07
3.18716		3.12939		0.04834		0.01292		0.00108		0.00097		0.03451		0.00184		0.00069		8.292e+00		7.827e-07		0		8.075e+00		7.601e-07
3.10000		0.00100		0.01342		0.00672		0.00030		0.00027		0.00788		0.00043		0.00016		3.540e+01		2.708e-06		0		3.517e+01		2.722e-06
3.10000		0.01000		0.06652		0.03463		0.00149		0.00133		0.00876		0.00047		0.00018		3.304e+01		2.557e-06		0		3.202e+01		2.481e-06
3.10000		0.35000		0.12993		0.04924		0.00291		0.00260		0.01663		0.00083		0.00033		1.828e+01		1.426e-06		0		1.695e+01		1.316e-06
3.10000		0.84564		0.07588		0.04414		0.00170		0.00152		0.01513		0.00087		0.00030		1.930e+01		1.513e-06		0		1.843e+01		1.454e-06
3.10000		1.18916		0.02019		0.00825		0.00045		0.00040		0.01767		0.00091		0.00035		1.619e+01		1.291e-06		0		1.566e+01		1.256e-06
3.10000		1.45983		0.02356		0.00891		0.00053		0.00047		0.01886		0.00094		0.00038		1.483e+01		1.198e-06		0		1.474e+01		1.200e-06
3.10000		1.68140		0.02668		0.00944		0.00060		0.00053		0.02126		0.00110		0.00043		1.297e+01		1.077e-06		0		1.303e+01		1.076e-06
3.10000		1.87886		0.01644		0.00736		0.00037		0.00033		0.02155		0.00115		0.00043		1.303e+01		1.074e-06		0		1.285e+01		1.076e-06
3.10000		2.05745		0.02024		0.00827		0.00045		0.00040		0.02098		0.00107		0.00042		1.337e+01		1.135e-06		0		1.321e+01		1.124e-06
3.10000		2.22398		0.03937		0.01137		0.00088		0.00079		0.02150		0.00109		0.00043		1.325e+01		1.146e-06		1		2.156e+01		1.870e-06
3.10000		2.37552		0.12912		0.05330		0.00289		0.00258		0.02544		0.00129		0.00051		1.182e+01		1.046e-06		0		1.109e+01		9.756e-07
3.10000		2.51974		0.05837		0.03927		0.00131		0.00117		0.02285		0.00118		0.00046		1.258e+01		1.123e-06		0		1.219e+01		1.092e-06
3.10000		2.65351		0.02350		0.00888		0.00053		0.00047		0.02698		0.00140		0.00054		1.049e+01		9.537e-07		0		1.030e+01		9.372e-07
3.10000		2.78192		0.02738		0.00969		0.00061		0.00055		0.02618		0.00131		0.00052		1.075e+01		1.016e-06		0		1.056e+01		9.779e-07
3.10000		2.90122		0.19344		0.07459		0.00433		0.00387		0.02852		0.00152		0.00057		1.119e+01		1.058e-06		0		1.005e+01		9.455e-07
3.10000		3.01962		0.14021		0.05400		0.00314		0.00280		0.02859		0.00148		0.00057		1.072e+01		1.027e-06		0		9.740e+00		9.338e-07
3.10000		3.09969		0.09164		0.03642		0.00205		0.00183		0.02898		0.00201		0.00058		1.031e+01		9.930e-07		0		9.645e+00		9.340e-07
3.20194		0.00100		0.10420		0.04876		0.00233		0.00208		0.01049		0.00053		0.00021		2.882e+01		2.173e-06		1		4.351e+01		3.252e-06
3.20194		0.01000		0.01688		0.00756		0.00038		0.00034		0.01222		0.00063		0.00024		2.315e+01		1.715e-06		0		2.265e+01		1.695e-06
3.20194		0.35000		0.01688		0.00756		0.00038		0.00034		0.01626		0.00090		0.00033		1.694e+01		1.266e-06		0		1.701e+01		1.275e-06
3.20194		0.84682		0.04042		0.01168		0.00090		0.00081		0.01966		0.00109		0.00039		1.456e+01		1.098e-06		0		1.415e+01		1.075e-06
3.20194		1.19336		0.05128		0.01325		0.00115		0.00103		0.02113		0.00108		0.00042		1.345e+01		1.032e-06		1		2.193e+01		1.692e-06
3.20194		1.46393		0.05133		0.03487		0.00115		0.00103		0.02236		0.00116		0.00045		1.272e+01		1.004e-06		1		2.072e+01		1.623e-06
3.20194		1.68911		0.09892		0.04756		0.00221		0.00198		0.02436		0.00126		0.00049		1.221e+01		9.628e-07		0		1.157e+01		9.206e-07
3.20194		1.88841		0.02696		0.00954		0.00060		0.00054		0.02566		0.00133		0.00051		1.118e+01		9.243e-07		0		1.079e+01		8.729e-07
3.20194		2.06327		0.02360		0.00892		0.00053		0.00047		0.02920		0.00159		0.00058		9.445e+00		7.823e-07		0		9.519e+00		7.823e-07
3.20194		2.22578		0.03768		0.01137		0.00084		0.00075		0.02848		0.00145		0.00057		9.867e+00		8.128e-07		0		9.723e+00		8.128e-07
3.20194		2.37910		0.03370		0.01066		0.00075		0.00067		0.02916		0.00151		0.00058		9.884e+00		8.430e-07		0		9.540e+00		8.100e-07
3.20194		2.52351		0.02355		0.00891		0.00053		0.00047		0.02709		0.00140		0.00054		1.060e+01		9.130e-07		0		1.024e+01		8.862e-07
3.20194		2.65803		0.01709		0.00765		0.00038		0.00034		0.02856		0.00143		0.00057		9.728e+00		8.591e-07		0		9.712e+00		8.516e-07
3.20194		2.78354		0.03382		0.01070		0.00076		0.00068		0.03192		0.00163		0.00064		8.919e+00		7.936e-07		0		8.709e+00		7.761e-07
3.20194		2.90329		0.07994		0.03448		0.00179		0.00160		0.03406		0.00169		0.00068		8.546e+00		7.748e-07		0		8.155e+00		7.399e-07
3.20194		3.13035		0.02411		0.00912		0.00054		0.00048		0.03340		0.00169		0.00067		8.388e+00		7.767e-07		0		8.320e+00		7.792e-07
3.21679		0.00100		0.06886		0.03452		0.00154		0.00138		0.01090		0.00056		0.00022		2.693e+01		2.015e-06		0		2.576e+01		1.919e-06
3.21679		0.01000		0.06886		0.03452		0.00154		0.00138		0.01217		0.00059		0.00024		2.386e+01		1.789e-06		0		2.301e+01		1.716e-06
3.21679		0.35000		0.01650		0.00738		0.00037		0.00033		0.01774		0.00094		0.00035		1.580e+01		1.181e-06		0		1.560e+01		1.165e-06
3.21679		0.84623		0.05097		0.01317		0.00114		0.00102		0.02120		0.00120		0.00042		1.336e+01		1.016e-06		1		2.187e+01		1.656e-06
3.21679		1.19294		0.07219		0.03589		0.00161		0.00144		0.02325		0.00121		0.00046		1.253e+01		9.825e-07		1		1.978e+01		1.524e-06
3.21679		1.46291		0.09968		0.04762		0.00223		0.00199		0.02441		0.00126		0.00049		1.217e+01		9.530e-07		0		1.153e+01		9.017e-07
3.21679		1.68941		0.07575		0.03422		0.00169		0.00152		0.02566		0.00128		0.00051		1.146e+01		8.962e-07		0		1.089e+01		8.656e-07
3.21679		1.88894		0.03393		0.01073		0.00076		0.00068		0.02285		0.00123		0.00046		1.243e+01		1.000e-06		0		1.216e+01		9.847e-07
3.21679		2.06448		0.03748		0.01131		0.00084		0.00075		0.02803		0.00139		0.00056		1.020e+01		8.400e-07		0		9.873e+00		8.098e-07
3.21679		2.22623		0.03802		0.01146		0.00085		0.00076		0.02740		0.00137		0.00055		1.047e+01		8.704e-07		0		1.012e+01		8.443e-07
3.21679		2.37994		0.03395		0.01075		0.00076		0.00068		0.03006		0.00153		0.00060		9.440e+00		8.049e-07		0		9.237e+00		7.825e-07
3.21679		2.52490		0.02332		0.00882		0.00052		0.00047		0.02921		0.00155		0.00058		9.660e+00		8.214e-07		0		9.507e+00		8.191e-07
3.21679		2.66009		0.02091		0.00854		0.00047		0.00042		0.03032		0.00163		0.00061		9.348e+00		8.197e-07		0		9.130e+00		7.989e-07
3.21679		2.78462		0.06280		0.03361		0.00140		0.00126		0.03399		0.00164		0.00068		8.576e+00		7.695e-07		0		8.240e+00		7.329e-07
3.21679		2.90450		0.07016		0.03401		0.00157		0.00140		0.03373		0.00172		0.00067		8.732e+00		7.908e-07		0		8.307e+00		7.525e-07
3.21679		3.01995		0.01364		0.00682		0.00030		0.00027		0.03791		0.00195		0.00076		7.304e+00		6.695e-07		0		7.299e+00		6.714e-07
3.21679		3.13051		0.03731		0.01126		0.00083		0.00075		0.03869		0.00201		0.00077		7.354e+00		6.942e-07		0		7.144e+00		6.681e-07
3.21679		3.21016		0.05082		0.01313		0.00114		0.00102		0.03951		0.00276		0.00079		7.317e+00		6.946e-07		0		7.021e+00		6.647e-07
3.23172		0.00100		0.02012		0.00822		0.00045		0.00040		0.00979		0.00049		0.00020		2.868e+01		2.124e-06		0		2.828e+01		2.104e-06
3.23172		0.01000		0.02012		0.00822		0.00045		0.00040		0.00997		0.00050		0.00020		2.817e+01		2.090e-06		0		2.781e+01		2.065e-06
3.23172		0.35000		0.02012		0.00822		0.00045		0.00040		0.01896		0.00095		0.00038		1.462e+01		1.093e-06		0		1.459e+01		1.089e-06
3.23172		0.84623		0.07495		0.03599		0.00168		0.00150		0.01999		0.00106		0.00040		1.456e+01		1.109e-06		1		2.297e+01		1.735e-06
3.23172		1.19252		0.13748		0.05863		0.00307		0.00275		0.02249		0.00131		0.00045		1.373e+01		1.049e-06		0		1.245e+01		9.549e-07
3.23172		1.46188		0.09305		0.04739		0.00208		0.00186		0.02430		0.00123		0.00049		1.237e+01		9.699e-07		0		1.153e+01		8.986e-07
3.23172		1.68852		0.06562		0.03330		0.00147		0.00131		0.02598		0.00131		0.00052		1.109e+01		8.702e-07		0		1.079e+01		8.540e-07
3.23172		1.88841		0.01704		0.00762		0.00038		0.00034		0.02649		0.00138		0.00053		1.056e+01		8.558e-07		0		1.046e+01		8.424e-07
3.23172		2.06424		0.03072		0.01025		0.00069		0.00061		0.02661		0.00136		0.00053		1.067e+01		8.615e-07		0		1.044e+01		8.557e-07
3.23172		2.22600		0.01727		0.00773		0.00039		0.00035		0.03002		0.00162		0.00060		9.308e+00		7.687e-07		0		9.231e+00		7.672e-07
3.23172		2.37973		0.03726		0.01124		0.00083		0.00075		0.02857		0.00147		0.00057		9.885e+00		8.269e-07		0		9.680e+00		8.179e-07
3.23172		2.52450		0.01028		0.00594		0.00023		0.00021		0.02982		0.00153		0.00060		9.314e+00		7.984e-07		0		9.294e+00		7.976e-07
3.23172		2.65934		0.03432		0.01086		0.00077		0.00069		0.03190		0.00160		0.00064		9.022e+00		7.970e-07		0		8.709e+00		7.610e-07
3.23172		2.78318		0.06293		0.03363		0.00141		0.00126		0.03266		0.00168		0.00065		8.940e+00		7.893e-07		0		8.568e+00		7.609e-07
3.23172		2.90364		0.02420		0.00915		0.00054		0.00048		0.03761		0.00188		0.00075		7.468e+00		6.826e-07		0		7.392e+00		6.662e-07
3.23172		3.01945		0.02700		0.00955		0.00060		0.00054		0.03777		0.00191		0.00076		7.416e+00		6.894e-07		0		7.312e+00		6.725e-07
3.23172		3.12939		0.04728		0.01265		0.00106		0.00095		0.03921		0.00207		0.00078		7.413e+00		6.976e-07		0		7.103e+00		6.625e-07
3.23172		3.22352		0.04042		0.01168		0.00090		0.00081		0.04079		0.00219		0.00082		7.012e+00		6.622e-07		0		6.817e+00		6.453e-07
3.24673		0.00100		0.01655		0.00741		0.00037		0.00033		0.00793		0.00045		0.00016		3.559e+01		2.634e-06		0		3.486e+01		2.589e-06
3.24673		0.01000		0.01655		0.00741		0.00037		0.00033		0.01140		0.00057		0.00023		2.498e+01		1.829e-06		0		2.424e+01		1.799e-06
3.24673		0.35000		0.05055		0.03479		0.00113		0.00101		0.01856		0.00102		0.00037		1.571e+01		1.176e-06		0		1.498e+01		1.113e-06
3.24673		0.84682		0.07496		0.03599		0.00168		0.00150		0.02245		0.00114		0.00045		1.312e+01		9.824e-07		0		1.246e+01		9.396e-07
3.24673		1.19252		0.10343		0.04776		0.00231		0.00207		0.02501		0.00163		0.00050		1.195e+01		9.074e-07		0		1.129e+01		8.632e-07
3.24673		1.46120		0.04864		0.03242		0.00109		0.00097		0.02426		0.00126		0.00049		1.181e+01		9.315e-07		0		1.146e+01		8.938e-07
3.24673		1.68793		0.04180		0.03205		0.00093		0.00084		0.02492		0.00130		0.00050		1.149e+01		9.023e-07		0		1.117e+01		8.834e-07
3.24673		1.88788		0.01991		0.00813		0.00045		0.00040		0.02559		0.00141		0.00051		1.112e+01		8.960e-07		0		1.082e+01		8.698e-07
3.24673		2.06376		0.02362		0.00893		0.00053		0.00047		0.02625		0.00136		0.00052		1.065e+01		8.893e-07		0		1.059e+01		8.645e-07
3.24673		2.22556		0.04494		0.01247		0.00100		0.00090		0.03018		0.00153		0.00060		9.504e+00		7.938e-07		0		9.249e+00		7.686e-07
3.24673		2.37931		0.04354		0.01208		0.00097		0.00087		0.02991		0.00148		0.00060		9.665e+00		8.147e-07		0		9.343e+00		7.860e-07
3.24673		2.52371		0.03764		0.01136		0.00084		0.00075		0.02998		0.00150		0.00060		9.388e+00		8.086e-07		0		9.237e+00		7.911e-07
3.24673		2.65784		0.02729		0.00966		0.00061		0.00055		0.03528		0.00179		0.00071		8.128e+00		7.049e-07		0		7.850e+00		6.825e-07
3.24673		3.01846		0.03083		0.01028		0.00069		0.00062		0.03612		0.00218		0.00072		7.882e+00		7.203e-07		0		7.703e+00		7.035e-07
3.24673		3.12796		0.03034		0.01012		0.00068		0.00061		0.03724		0.00185		0.00074		7.648e+00		7.058e-07		0		7.470e+00		6.948e-07
3.24673		3.23297		0.08545		0.03707		0.00191		0.00171		0.04178		0.00208		0.00084		6.970e+00		6.567e-07		0		6.644e+00		6.274e-07
3.26184		0.00100		0.19934		0.06780		0.00446		0.00399		0.00937		0.00047		0.00019		3.435e+01		2.552e-06		0		3.068e+01		2.272e-06
3.26184		0.01000		0.05096		0.03483		0.00114		0.00102		0.01140		0.00059		0.00023		2.514e+01		1.868e-06		0		2.437e+01		1.802e-06
3.26184		0.35000		0.23604		0.07557		0.00528		0.00472		0.02067		0.00113		0.00041		1.580e+01		1.185e-06		0		1.403e+01		1.040e-06
3.26184		0.84741		0.06271		0.03359		0.00140		0.00125		0.02032		0.00104		0.00041		1.430e+01		1.079e-06		0		1.379e+01		1.035e-06
3.26184		1.19252		0.02076		0.00848		0.00046		0.00042		0.02624		0.00145		0.00052		1.069e+01		8.287e-07		0		1.054e+01		8.047e-07
3.26184		1.46051		0.05168		0.03256		0.00116		0.00103		0.02375		0.00151		0.00048		1.227e+01		9.476e-07		1		1.946e+01		1.510e-06
3.26184		1.68704		0.00998		0.00577		0.00022		0.00020		0.02553		0.00129		0.00051		1.106e+01		8.673e-07		0		1.084e+01		8.559e-07
3.26184		1.88735		0.04033		0.01165		0.00090		0.00081		0.02631		0.00144		0.00053		1.082e+01		8.726e-07		0		1.058e+01		8.475e-07
3.26184		2.06352		0.01381		0.00691		0.00031		0.00028		0.02890		0.00149		0.00058		9.805e+00		7.943e-07		0		9.583e+00		7.803e-07
3.26184		2.22533		0.05129		0.01325		0.00115		0.00103		0.02751		0.00161		0.00055		1.049e+01		8.837e-07		0		1.007e+01		8.334e-07
3.26184		2.37889		0.04059		0.01173		0.00091		0.00081		0.03217		0.00177		0.00064		8.757e+00		7.386e-07		0		8.657e+00		7.274e-07
3.26184		2.52272		0.03433		0.01086		0.00077		0.00069		0.03388		0.00172		0.00068		8.376e+00		7.181e-07		0		8.195e+00		7.016e-07
3.26184		2.65596		0.02336		0.00884		0.00052		0.00047		0.03466		0.00173		0.00069		8.140e+00		7.168e-07		0		8.010e+00		6.969e-07
3.26184		2.77995		0.01745		0.00780		0.00039		0.00035		0.03500		0.00177		0.00070		8.097e+00		7.225e-07		0		7.929e+00		6.987e-07
3.26184		2.90157		0.01689		0.00756		0.00038		0.00034		0.03638		0.00179		0.00073		7.721e+00		6.894e-07		0		7.611e+00		6.825e-07
3.26184		3.01846		0.05973		0.03364		0.00134		0.00119		0.04028		0.00222		0.00081		7.190e+00		6.498e-07		0		6.935e+00		6.321e-07
3.26184		3.12748		0.05786		0.03576		0.00129		0.00116		0.04044		0.00201		0.00081		7.182e+00		6.625e-07		0		6.886e+00		6.390e-07
3.26184		3.23173		0.12822		0.04937		0.00287		0.00256		0.04333		0.00220		0.00087		7.154e+00		6.697e-07		0		6.499e+00		6.143e-07
3.27702		0.00100		0.26683		0.08152		0.00597		0.00534		0.01102		0.00055		0.00022		2.974e+01		2.200e-06		1		4.090e+01		3.018e-06
3.27702		0.01000		0.04924		0.03291		0.00110		0.00098		0.01334		0.00068		0.00027		2.163e+01		1.598e-06		0		2.089e+01		1.541e-06
3.27702		0.35000		0.04924		0.03291		0.00110		0.00098		0.01838		0.00095		0.00037		1.550e+01		1.163e-06		0		1.516e+01		1.122e-06
3.27702		0.84918		0.05221		0.03304		0.00117		0.00104		0.02191		0.00108		0.00044		1.302e+01		9.677e-07		0		1.263e+01		9.478e-07
3.27702		1.19336		0.05134		0.03252		0.00115		0.00103		0.02508		0.00125		0.00050		1.134e+01		8.599e-07		1		1.853e+01		1.410e-06
3.27702		1.46051		0.05231		0.03306		0.00117		0.00105		0.02468		0.00131		0.00049		1.162e+01		9.065e-07		1		1.871e+01		1.448e-06
3.27702		1.68674		0.04037		0.01166		0.00090		0.00081		0.02626		0.00142		0.00053		1.091e+01		8.496e-07		0		1.059e+01		8.333e-07
3.27702		1.88709		0.03386		0.01072		0.00076		0.00068		0.02753		0.00163		0.00055		1.028e+01		8.086e-07		0		1.011e+01		8.073e-07
3.27702		2.06327		0.02797		0.00989		0.00063		0.00056		0.02888		0.00183		0.00058		9.817e+00		7.901e-07		0		9.594e+00		7.791e-07
3.27702		2.22533		0.05777		0.01402		0.00129		0.00116		0.03083		0.00217		0.00062		9.278e+00		7.614e-07		0		9.034e+00		7.461e-07
3.27702		2.37868		0.04766		0.01275		0.00107		0.00095		0.03150		0.00173		0.00063		9.076e+00		7.556e-07		0		8.857e+00		7.428e-07
3.27702		2.52192		0.02344		0.00887		0.00052		0.00047		0.03288		0.00169		0.00066		8.599e+00		7.349e-07		0		8.456e+00		7.205e-07
3.27702		2.65407		0.02674		0.00946		0.00060		0.00053		0.03575		0.00176		0.00071		7.818e+00		6.805e-07		0		7.741e+00		6.709e-07
3.27702		2.77923		0.04262		0.03276		0.00095		0.00085		0.03342		0.00176		0.00067		8.458e+00		7.457e-07		0		8.336e+00		7.341e-07
3.27702		2.90140		0.05566		0.03340		0.00124		0.00111		0.03617		0.00182		0.00072		7.985e+00		7.164e-07		0		7.678e+00		6.872e-07
3.27702		3.01896		0.05931		0.03360		0.00133		0.00119		0.03686		0.00192		0.00074		7.778e+00		7.096e-07		0		7.563e+00		6.887e-07
3.27702		3.12764		0.10028		0.04837		0.00224		0.00201		0.04250		0.00215		0.00085		7.066e+00		6.509e-07		0		6.637e+00		6.128e-07
3.27702		3.23111		0.06649		0.03381		0.00149		0.00133		0.04199		0.00215		0.00084		7.042e+00		6.627e-07		0		6.676e+00		6.283e-07
3.29230		0.00100		0.04563		0.03271		0.00102		0.00091		0.01051		0.00055		0.00021		2.750e+01		1.993e-06		0		2.657e+01		1.952e-06
3.29230		0.01000		0.04563		0.03271		0.00102		0.00091		0.01531		0.00078		0.00031		1.881e+01		1.384e-06		0		1.826e+01		1.342e-06
3.29230		0.35000		0.04886		0.03287		0.00109		0.00098		0.01938		0.00106		0.00039		1.468e+01		1.089e-06		0		1.439e+01		1.062e-06
3.29230		0.85094		0.04071		0.01176		0.00091		0.00081		0.02253		0.00110		0.00045		1.267e+01		9.531e-07		0		1.236e+01		9.243e-07
3.29230		1.19378		0.04879		0.03287		0.00109		0.00098		0.02505		0.00131		0.00050		1.139e+01		8.739e-07		1		1.850e+01		1.406e-06
3.29230		1.46017		0.06923		0.03392		0.00155		0.00138		0.02696		0.00141		0.00054		1.088e+01		8.333e-07		0		1.040e+01		8.021e-07
3.29230		1.68645		0.05366		0.01342		0.00120		0.00107		0.02585		0.00132		0.00052		1.096e+01		8.711e-07		0		1.070e+01		8.392e-07
3.29230		1.88709		0.03419		0.01082		0.00076		0.00068		0.03137		0.00208		0.00063		8.856e+00		6.953e-07		0		8.862e+00		7.063e-07
3.29230		2.06327		0.04121		0.01190		0.00092		0.00082		0.02993		0.00170		0.00060		9.555e+00		7.727e-07		0		9.303e+00		7.533e-07
3.29230		2.22533		0.04778		0.01277		0.00107		0.00096		0.03063		0.00182		0.00061		9.388e+00		7.801e-07		1		1.510e+01		1.242e-06
3.29230		2.37868		0.04732		0.01265		0.00106		0.00095		0.03288		0.00180		0.00066		8.728e+00		7.181e-07		0		8.484e+00		7.092e-07
3.29230		2.52133		0.02344		0.00887		0.00052		0.00047		0.03417		0.00181		0.00068		8.016e+00		6.772e-07		0		8.127e+00		6.904e-07
3.29230		2.65238		0.05278		0.03328		0.00118		0.00106		0.03588		0.00176		0.00072		8.088e+00		6.950e-07		0		7.695e+00		6.659e-07
3.29230		2.77887		0.06641		0.03397		0.00148		0.00133		0.03393		0.00170		0.00068		8.598e+00		7.525e-07		0		8.265e+00		7.264e-07
3.29230		2.90157		0.10914		0.04738		0.00244		0.00218		0.03842		0.00189		0.00077		7.750e+00		6.878e-07		0		7.361e+00		6.568e-07
3.29230		3.01962		0.03736		0.01127		0.00084		0.00075		0.04145		0.00209		0.00083		6.835e+00		6.161e-07		0		6.676e+00		6.062e-07
3.30767		0.00100		0.08764		0.04827		0.00196		0.00175		0.00889		0.00051		0.00018		3.301e+01		2.402e-06		0		3.130e+01		2.297e-06
3.30767		0.01000		0.08764		0.04827		0.00196		0.00175		0.01277		0.00065		0.00026		2.284e+01		1.672e-06		0		2.181e+01		1.600e-06
3.30767		0.35000		0.05557		0.03614		0.00124		0.00111		0.01821		0.00101		0.00036		1.580e+01		1.162e-06		0		1.525e+01		1.123e-06
3.30767		0.85270		0.09992		0.04798		0.00223		0.00200		0.02359		0.00120		0.00047		1.256e+01		9.344e-07		1		1.938e+01		1.443e-06
3.30767		1.19503		0.05613		0.03328		0.00126		0.00112		0.02268		0.00124		0.00045		1.268e+01		9.591e-07		0		1.224e+01		9.292e-07
3.30767		1.46051		0.04374		0.01214		0.00098		0.00087		0.02685		0.00140		0.00054		1.061e+01		8.180e-07		0		1.040e+01		8.000e-07
3.30767		1.68674		0.03716		0.01121		0.00083		0.00074		0.02843		0.00150		0.00057		1.016e+01		7.922e-07		0		9.730e+00		7.612e-07
3.30767		1.88603		0.02433		0.00920		0.00054		0.00049		0.02963		0.00148		0.00059		9.709e+00		7.729e-07		0		9.364e+00		7.452e-07
3.30767		2.06230		0.03094		0.01032		0.00069		0.00062		0.02946		0.00151		0.00059		9.696e+00		7.712e-07		0		9.443e+00		7.629e-07
3.30767		2.22443		0.05444		0.01362		0.00122		0.00109		0.03409		0.00190		0.00068		8.394e+00		6.865e-07		1		1.355e+01		1.113e-06
3.30767		2.37847		0.06079		0.01434		0.00136		0.00122		0.03399		0.00172		0.00068		8.691e+00		7.278e-07		0		8.228e+00		6.863e-07
3.30767		2.52054		0.02741		0.00970		0.00061		0.00055		0.03434		0.00174		0.00069		8.146e+00		6.928e-07		0		8.041e+00		6.837e-07
3.30767		2.65030		0.05651		0.03349		0.00126		0.00113		0.03642		0.00190		0.00073		7.870e+00		6.768e-07		0		7.642e+00		6.585e-07
3.30767		2.77797		0.13236		0.04819		0.00296		0.00265		0.03797		0.00187		0.00076		7.918e+00		6.940e-07		0		7.399e+00		6.479e-07
3.30767		2.90105		0.10955		0.04741		0.00245		0.00219		0.03882		0.00202		0.00078		7.842e+00		6.930e-07		1		1.183e+01		1.052e-06
3.30767		3.12748		0.02457		0.00929		0.00055		0.00049		0.04337		0.00221		0.00087		6.537e+00		6.026e-07		0		6.406e+00		5.902e-07
3.30767		3.22941		0.06486		0.03532		0.00145		0.00130		0.04559		0.00243		0.00091		6.525e+00		6.101e-07		0		6.154e+00		5.748e-07
3.30767		3.30395		0.04099		0.01184		0.00092		0.00082		0.04680		0.00325		0.00094		6.012e+00		5.676e-07		0		5.954e+00		5.639e-07
3.32313		0.00100		0.21357		0.06855		0.00478		0.00427		0.01192		0.00064		0.00024		2.695e+01		1.981e-06		0		2.424e+01		1.777e-06
3.32313		0.01000		0.09985		0.05004		0.00223		0.00200		0.01272		0.00066		0.00025		2.360e+01		1.718e-06		0		2.214e+01		1.620e-06
3.32313		0.35000		0.06471		0.03560		0.00145		0.00129		0.01935		0.00104		0.00039		1.520e+01		1.122e-06		0		1.450e+01		1.064e-06
3.32313		0.85387		0.03891		0.03237		0.00087		0.00078		0.02331		0.00128		0.00047		1.224e+01		9.038e-07		0		1.193e+01		8.854e-07
3.32313		1.19587		0.02769		0.00979		0.00062		0.00055		0.02488		0.00140		0.00050		1.142e+01		8.716e-07		0		1.112e+01		8.403e-07
3.32313		1.46086		0.02030		0.00829		0.00045		0.00041		0.02742		0.00156		0.00055		1.044e+01		8.081e-07		0		1.009e+01		7.747e-07
3.32313		1.88576		0.06370		0.03416		0.00142		0.00127		0.03323		0.00172		0.00066		8.737e+00		6.960e-07		0		8.431e+00		6.691e-07
3.32313		2.06206		0.03728		0.01125		0.00083		0.00075		0.03200		0.00168		0.00064		9.036e+00		7.146e-07		1		1.446e+01		1.164e-06
3.32313		2.22443		0.07179		0.01568		0.00161		0.00144		0.03215		0.00207		0.00064		9.065e+00		7.302e-07		0		8.718e+00		7.145e-07
3.32313		2.37868		0.05085		0.01314		0.00114		0.00102		0.03797		0.00198		0.00076		7.676e+00		6.441e-07		0		7.314e+00		6.087e-07
3.32313		2.51994		0.06322		0.03382		0.00141		0.00126		0.03361		0.00173		0.00067		8.697e+00		7.291e-07		0		8.330e+00		7.046e-07
3.32313		2.64898		0.10340		0.03576		0.00231		0.00207		0.03910		0.00199		0.00078		7.695e+00		6.618e-07		0		7.224e+00		6.198e-07
3.32313		2.77779		0.11870		0.04770		0.00265		0.00237		0.03925		0.00196		0.00079		7.782e+00		6.798e-07		0		7.211e+00		6.295e-07
3.32313		2.90140		0.03075		0.01026		0.00069		0.00062		0.03757		0.00189		0.00075		7.588e+00		6.655e-07		1		1.233e+01		1.095e-06
3.32313		3.01995		0.03170		0.01058		0.00071		0.00063		0.04342		0.00216		0.00087		6.512e+00		5.799e-07		0		6.414e+00		5.787e-07
3.32313		3.12764		0.02114		0.00863		0.00047		0.00042		0.04306		0.00221		0.00086		6.564e+00		6.028e-07		0		6.417e+00		5.898e-07
3.32313		3.22926		0.07046		0.03421		0.00158		0.00141		0.04682		0.00227		0.00094		6.365e+00		5.905e-07		0		5.988e+00		5.580e-07
3.32313		3.31543		0.05911		0.03358		0.00132		0.00118		0.04956		0.00256		0.00099		5.862e+00		5.585e-07		0		5.632e+00		5.314e-07
3.33868		0.00100		0.05457		0.03512		0.00122		0.00109		0.00965		0.00047		0.00019		3.030e+01		2.253e-06		0		2.873e+01		2.096e-06
3.33868		0.01000		0.18436		0.05981		0.00412		0.00369		0.01504		0.00078		0.00030		2.091e+01		1.513e-06		0		1.896e+01		1.386e-06
3.33868		0.35000		0.05800		0.03528		0.00130		0.00116		0.02075		0.00116		0.00042		1.404e+01		1.029e-06		0		1.343e+01		9.828e-07
3.33868		0.85387		0.02040		0.00833		0.00046		0.00041		0.02620		0.00148		0.00052		1.084e+01		8.029e-07		0		1.056e+01		7.838e-07
3.33868		1.19587		0.04767		0.03449		0.00107		0.00095		0.02580		0.00149		0.00052		1.119e+01		8.414e-07		0		1.080e+01		8.153e-07
3.33868		1.46086		0.01001		0.00578		0.00022		0.00020		0.02912		0.00167		0.00058		9.763e+00		7.519e-07		0		9.517e+00		7.272e-07
3.33868		1.68852		0.08193		0.04630		0.00183		0.00164		0.03020		0.00149		0.00060		9.591e+00		7.449e-07		0		9.168e+00		7.133e-07
3.33868		2.06594		0.05118		0.01323		0.00114		0.00102		0.03087		0.00153		0.00062		9.328e+00		7.383e-07		0		8.989e+00		7.219e-07
3.33868		2.22713		0.06523		0.01497		0.00146		0.00130		0.03112		0.00159		0.00062		9.403e+00		7.715e-07		0		9.003e+00		7.349e-07
3.33868		2.37994		0.04469		0.01240		0.00100		0.00089		0.03540		0.00181		0.00071		8.252e+00		6.794e-07		0		7.879e+00		6.539e-07
3.33868		2.52192		0.04776		0.01277		0.00107		0.00096		0.03528		0.00183		0.00071		8.164e+00		6.857e-07		0		7.896e+00		6.662e-07
3.33868		2.65124		0.11690		0.03662		0.00261		0.00234		0.04133		0.00212		0.00083		7.246e+00		6.174e-07		0		6.849e+00		5.875e-07
3.33868		2.78084		0.05994		0.03715		0.00134		0.00120		0.03967		0.00214		0.00079		7.282e+00		6.343e-07		0		7.039e+00		6.140e-07
3.33868		2.90450		0.02076		0.00848		0.00046		0.00042		0.04352		0.00236		0.00087		6.386e+00		5.676e-07		0		6.351e+00		5.627e-07
3.33868		3.02276		0.04858		0.01300		0.00109		0.00097		0.04296		0.00217		0.00086		6.650e+00		5.959e-07		0		6.478e+00		5.839e-07
3.33868		3.13147		0.05315		0.03315		0.00119		0.00106		0.04409		0.00221		0.00088		6.534e+00		5.947e-07		0		6.268e+00		5.752e-07
3.33868		3.23421		0.08497		0.04619		0.00190		0.00170		0.04463		0.00222		0.00089		6.587e+00		6.137e-07		0		6.217e+00		5.778e-07
3.33868		3.32973		0.05335		0.01991		0.00119		0.00107		0.04722		0.00250		0.00094		6.041e+00		5.698e-07		0		5.856e+00		5.536e-07
3.35434		0.00100		0.02704		0.00957		0.00060		0.00054		0.01015		0.00050		0.00020		2.780e+01		2.049e-06		0		2.730e+01		1.983e-06
3.35434		0.01000		0.19639		0.05942		0.00439		0.00393		0.01669		0.00084		0.00033		1.921e+01		1.409e-06		0		1.720e+01		1.254e-06
3.35434		0.35000		0.02704		0.00957		0.00060		0.00054		0.02094		0.00107		0.00042		1.338e+01		9.736e-07		0		1.320e+01		9.635e-07
3.35434		0.85387		0.06082		0.03511		0.00136		0.00122		0.02406		0.00145		0.00048		1.208e+01		9.006e-07		0		1.162e+01		8.597e-07
3.35434		1.19629		0.00688		0.00486		0.00015		0.00014		0.02779		0.00161		0.00056		9.863e+00		7.392e-07		0		9.963e+00		7.483e-07
3.35434		1.46154		0.07150		0.04591		0.00160		0.00143		0.02604		0.00131		0.00052		1.140e+01		8.627e-07		0		1.075e+01		8.213e-07
3.35434		1.68941		0.09189		0.04666		0.00205		0.00184		0.02961		0.00151		0.00059		9.857e+00		7.641e-07		0		9.444e+00		7.333e-07
3.35434		2.06666		0.05189		0.01340		0.00116		0.00104		0.03242		0.00175		0.00065		8.789e+00		7.121e-07		0		8.530e+00		6.849e-07
3.35434		2.22870		0.06824		0.01526		0.00153		0.00136		0.03532		0.00180		0.00071		8.391e+00		6.875e-07		0		7.943e+00		6.470e-07
3.35434		2.38057		0.03457		0.01094		0.00077		0.00069		0.03796		0.00187		0.00076		7.460e+00		6.108e-07		0		7.322e+00		6.070e-07
3.35434		2.78228		0.05287		0.03681		0.00118		0.00106		0.04013		0.00209		0.00080		7.235e+00		6.278e-07		0		6.893e+00		5.988e-07
3.35434		3.02376		0.02765		0.00979		0.00062		0.00055		0.04638		0.00242		0.00093		6.106e+00		5.492e-07		0		5.973e+00		5.364e-07
3.35434		3.13291		0.07789		0.04592		0.00174		0.00156		0.04630		0.00232		0.00093		6.245e+00		5.736e-07		0		6.015e+00		5.497e-07
3.35434		3.23699		0.06212		0.03681		0.00139		0.00124		0.04451		0.00222		0.00089		6.520e+00		6.050e-07		0		6.299e+00		5.840e-07
3.35434		3.33708		0.03066		0.01023		0.00069		0.00061		0.04855		0.00244		0.00097		5.802e+00		5.490e-07		0		5.728e+00		5.406e-07
3.37011		0.00100		0.21992		0.06850		0.00492		0.00440		0.01193		0.00063		0.00024		2.729e+01		2.000e-06		1		3.741e+01		2.717e-06
3.37011		0.01000		0.05392		0.03477		0.00121		0.00108		0.01374		0.00072		0.00027		2.086e+01		1.501e-06		0		2.014e+01		1.464e-06
3.37011		0.35000		0.05392		0.03477		0.00121		0.00108		0.02135		0.00113		0.00043		1.337e+01		9.686e-07		0		1.297e+01		9.450e-07
3.37011		0.85387		0.05741		0.03494		0.00128		0.00115		0.02582		0.00135		0.00052		1.116e+01		8.149e-07		0		1.078e+01		7.963e-07
3.37011		1.19629		0.07707		0.04780		0.00172		0.00154		0.02715		0.00160		0.00054		1.069e+01		8.096e-07		0		1.028e+01		7.710e-07
3.37011		1.46188		0.11044		0.05618		0.00247		0.00221		0.02818		0.00146		0.00056		1.068e+01		8.245e-07		0		1.004e+01		7.648e-07
3.37011		1.69000		0.05923		0.03342		0.00132		0.00118		0.03520		0.00181		0.00070		8.215e+00		6.275e-07		0		7.928e+00		6.134e-07
3.37011		2.06715		0.10148		0.03601		0.00227		0.00203		0.03179		0.00158		0.00064		9.379e+00		7.454e-07		0		8.873e+00		7.089e-07
3.37011		2.22982		0.03780		0.01140		0.00085		0.00076		0.03444		0.00172		0.00069		8.246e+00		6.637e-07		0		8.041e+00		6.529e-07
3.37011		2.38183		0.03083		0.01028		0.00069		0.00062		0.03693		0.00186		0.00074		7.834e+00		6.432e-07		0		7.536e+00		6.221e-07
3.37011		2.52470		0.06889		0.03683		0.00154		0.00138		0.03777		0.00187		0.00076		7.748e+00		6.483e-07		0		7.431e+00		6.227e-07
3.37011		2.65483		0.05300		0.03682		0.00119		0.00106		0.03943		0.00202		0.00079		7.352e+00		6.311e-07		0		7.012e+00		5.977e-07
3.37011		2.78372		0.02397		0.00907		0.00054		0.00048		0.03846		0.00205		0.00077		7.378e+00		6.467e-07		0		7.217e+00		6.268e-07
3.37011		2.90759		0.03416		0.01082		0.00076		0.00068		0.04320		0.00215		0.00086		6.622e+00		5.875e-07		0		6.436e+00		5.669e-07
3.37011		3.02458		0.05247		0.03308		0.00117		0.00105		0.04313		0.00218		0.00086		6.884e+00		6.142e-07		0		6.418e+00		5.748e-07
3.37011		3.13418		0.08748		0.04855		0.00196		0.00175		0.04768		0.00237		0.00095		6.225e+00		5.648e-07		0		5.840e+00		5.317e-07
3.37011		3.23946		0.03361		0.01820		0.00075		0.00067		0.04799		0.00239		0.00096		5.968e+00		5.552e-07		0		5.795e+00		5.365e-07
3.38599		0.00100		0.04038		0.03410		0.00090		0.00081		0.01099		0.00057		0.00022		2.589e+01		1.872e-06		0		2.528e+01		1.832e-06
3.38599		0.01000		0.04038		0.03410		0.00090		0.00081		0.01245		0.00067		0.00025		2.323e+01		1.672e-06		0		2.233e+01		1.618e-06
3.38599		0.35000		0.04045		0.03411		0.00090		0.00081		0.02149		0.00118		0.00043		1.343e+01		9.891e-07		0		1.295e+01		9.396e-07
3.38599		0.85446		0.05859		0.03615		0.00131		0.00117		0.02426		0.00128		0.00049		1.204e+01		8.868e-07		0		1.150e+01		8.463e-07
3.38599		1.19712		0.08422		0.04807		0.00188		0.00168		0.02906		0.00141		0.00058		1.001e+01		7.600e-07		0		9.530e+00		7.134e-07
3.38599		1.46291		0.05253		0.03308		0.00117		0.00105		0.02988		0.00150		0.00060		9.834e+00		7.498e-07		0		9.255e+00		7.035e-07
3.38599		1.69118		0.02965		0.00989		0.00066		0.00059		0.03426		0.00176		0.00069		8.339e+00		6.451e-07		0		8.118e+00		6.258e-07
3.38599		1.89079		0.08086		0.03501		0.00181		0.00162		0.03319		0.00176		0.00066		8.724e+00		6.835e-07		0		8.367e+00		6.560e-07
3.38599		2.06763		0.06531		0.01499		0.00146		0.00131		0.03594		0.00181		0.00072		8.094e+00		6.435e-07		0		7.799e+00		6.219e-07
3.38599		2.23094		0.04107		0.01186		0.00092		0.00082		0.03363		0.00168		0.00067		8.366e+00		6.766e-07		0		8.281e+00		6.707e-07
3.38599		2.38309		0.07660		0.03723		0.00171		0.00153		0.03965		0.00202		0.00079		7.277e+00		6.071e-07		0		7.039e+00		5.798e-07
3.38599		2.52628		0.06971		0.03757		0.00156		0.00139		0.04227		0.00214		0.00085		6.832e+00		5.781e-07		0		6.634e+00		5.556e-07
3.38599		2.65727		0.02775		0.00982		0.00062		0.00056		0.03954		0.00205		0.00079		7.132e+00		6.091e-07		0		7.000e+00		5.966e-07
3.38599		2.78534		0.04027		0.01164		0.00090		0.00081		0.04456		0.00230		0.00089		6.449e+00		5.560e-07		0		6.242e+00		5.404e-07
3.38599		2.90931		0.06666		0.03699		0.00149		0.00133		0.04555		0.00235		0.00091		6.477e+00		5.749e-07		0		6.150e+00		5.422e-07
3.38599		3.02574		0.04242		0.03257		0.00095		0.00085		0.04768		0.00243		0.00095		6.062e+00		5.427e-07		0		5.846e+00		5.231e-07
3.38599		3.13562		0.02346		0.01723		0.00052		0.00047		0.04994		0.00256		0.00100		5.743e+00		5.162e-07		0		5.560e+00		5.059e-07
3.38599		3.24224		0.06201		0.03549		0.00139		0.00124		0.05015		0.00258		0.00100		5.778e+00		5.361e-07		0		5.572e+00		5.157e-07
3.38599		3.34277		0.06239		0.03553		0.00140		0.00125		0.05207		0.00260		0.00104		5.543e+00		5.327e-07		0		5.376e+00		5.052e-07
3.40199		0.00100		0.00701		0.00496		0.00016		0.00014		0.01104		0.00058		0.00022		2.518e+01		1.820e-06		0		2.505e+01		1.808e-06
3.40199		0.01000		0.00701		0.00496		0.00016		0.00014		0.01426		0.00075		0.00029		1.950e+01		1.409e-06		0		1.943e+01		1.398e-06
3.40199		0.35000		0.01372		0.00686		0.00031		0.00027		0.02371		0.00129		0.00047		1.161e+01		8.268e-07		0		1.167e+01		8.444e-07
3.40199		0.85621		0.05196		0.03584		0.00116		0.00104		0.02721		0.00143		0.00054		1.047e+01		7.748e-07		0		1.019e+01		7.477e-07
3.40199		1.19879		0.01383		0.00691		0.00031		0.00028		0.02734		0.00144		0.00055		1.018e+01		7.514e-07		0		1.012e+01		7.558e-07
3.40199		1.46496		0.02334		0.00883		0.00052		0.00047		0.03026		0.00158		0.00061		9.389e+00		7.205e-07		0		9.197e+00		6.952e-07
3.40199		1.69296		0.06295		0.03409		0.00141		0.00126		0.03106		0.00164		0.00062		9.270e+00		7.197e-07		0		9.017e+00		6.934e-07
3.40199		1.89185		0.10084		0.03595		0.00225		0.00202		0.03596		0.00184		0.00072		8.310e+00		6.514e-07		0		7.844e+00		6.124e-07
3.40199		2.06812		0.05457		0.01365		0.00122		0.00109		0.03873		0.00202		0.00077		7.492e+00		5.947e-07		0		7.162e+00		5.684e-07
3.40199		2.23229		0.11518		0.04932		0.00258		0.00230		0.03715		0.00189		0.00074		8.100e+00		6.463e-07		0		7.625e+00		6.155e-07
3.40199		2.38476		0.06986		0.03692		0.00156		0.00140		0.04069		0.00207		0.00081		7.289e+00		5.920e-07		0		6.892e+00		5.658e-07
3.40199		2.52846		0.06536		0.03570		0.00146		0.00131		0.03923		0.00203		0.00078		7.452e+00		6.202e-07		0		7.142e+00		5.957e-07
3.40199		2.66009		0.03052		0.01019		0.00068		0.00061		0.04295		0.00219		0.00086		6.648e+00		5.665e-07		0		6.481e+00		5.493e-07
3.40199		2.78731		0.06917		0.03707		0.00155		0.00138		0.04636		0.00237		0.00093		6.291e+00		5.474e-07		0		6.038e+00		5.210e-07
3.40199		2.91155		0.04949		0.03618		0.00111		0.00099		0.04322		0.00217		0.00086		6.676e+00		5.903e-07		0		6.437e+00		5.645e-07
3.40199		3.02723		0.06158		0.03887		0.00138		0.00123		0.04726		0.00236		0.00095		6.137e+00		5.422e-07		0		5.918e+00		5.276e-07
3.40199		3.13737		0.01743		0.00779		0.00039		0.00035		0.04802		0.00243		0.00096		5.816e+00		5.200e-07		0		5.772e+00		5.232e-07
3.40199		3.24424		0.05154		0.03497		0.00115		0.00103		0.04823		0.00243		0.00096		5.975e+00		5.516e-07		0		5.750e+00		5.300e-07
3.40199		3.34501		0.02456		0.00929		0.00055		0.00049		0.05291		0.00262		0.00106		5.408e+00		5.071e-07		0		5.252e+00		4.926e-07
3.41809		0.00100		0.04178		0.03536		0.00093		0.00084		0.01109		0.00056		0.00022		2.560e+01		1.829e-06		0		2.513e+01		1.796e-06
3.41809		0.01000		0.04178		0.03536		0.00093		0.00084		0.01562		0.00082		0.00031		1.811e+01		1.282e-06		0		1.787e+01		1.277e-06
3.41809		0.35000		0.04178		0.03536		0.00093		0.00084		0.02356		0.00121		0.00047		1.214e+01		8.694e-07		0		1.181e+01		8.487e-07
3.41809		0.85738		0.03850		0.03520		0.00086		0.00077		0.02659		0.00137		0.00053		1.081e+01		7.905e-07		0		1.044e+01		7.578e-07
3.41809		1.20046		0.05547		0.03566		0.00124		0.00111		0.02987		0.00164		0.00060		9.633e+00		7.154e-07		0		9.300e+00		6.855e-07
3.41809		1.46700		0.03043		0.01016		0.00068		0.00061		0.03146		0.00164		0.00063		9.036e+00		6.787e-07		0		8.845e+00		6.637e-07
3.41809		1.69502		0.08402		0.03515		0.00188		0.00168		0.03482		0.00183		0.00070		8.365e+00		6.302e-07		0		7.956e+00		6.064e-07
3.41809		1.89291		0.05119		0.01322		0.00114		0.00102		0.03513		0.00180		0.00070		8.129e+00		6.397e-07		0		7.902e+00		6.114e-07
3.41809		2.06884		0.08937		0.03490		0.00200		0.00179		0.03894		0.00203		0.00078		7.585e+00		5.977e-07		0		7.161e+00		5.637e-07
3.41809		2.23363		0.12508		0.04965		0.00280		0.00250		0.04127		0.00214		0.00083		7.475e+00		5.949e-07		0		6.848e+00		5.478e-07
3.41809		2.38623		0.06839		0.03583		0.00153		0.00137		0.04200		0.00216		0.00084		7.000e+00		5.686e-07		0		6.681e+00		5.425e-07
3.41809		2.66291		0.05748		0.03522		0.00129		0.00115		0.04091		0.00215		0.00082		7.071e+00		5.957e-07		0		6.805e+00		5.715e-07
3.41809		2.78928		0.06648		0.03697		0.00149		0.00133		0.04524		0.00229		0.00090		6.516e+00		5.533e-07		0		6.199e+00		5.296e-07
3.41809		2.91361		0.03809		0.03484		0.00085		0.00076		0.04931		0.00280		0.00099		5.798e+00		5.042e-07		0		5.629e+00		4.884e-07
3.41809		3.02855		0.04851		0.03535		0.00108		0.00097		0.04734		0.00233		0.00095		6.164e+00		5.443e-07		1		9.762e+00		8.624e-07
3.41809		3.13912		0.05452		0.03510		0.00122		0.00109		0.05070		0.00257		0.00101		5.686e+00		5.143e-07		0		5.463e+00		4.909e-07
3.41809		3.24624		0.01409		0.00705		0.00032		0.00028		0.04800		0.00239		0.00096		5.804e+00		5.348e-07		0		5.773e+00		5.273e-07
3.41809		3.34725		0.04433		0.03476		0.00099		0.00089		0.05579		0.00289		0.00112		5.130e+00		4.768e-07		0		5.002e+00		4.636e-07
3.43431		0.00100		0.03503		0.03503		0.00078		0.00070		0.01219		0.00063		0.00024		2.315e+01		1.630e-06		0		2.274e+01		1.613e-06
3.43431		0.01000		0.03503		0.03503		0.00078		0.00070		0.01457		0.00077		0.00029		1.937e+01		1.369e-06		0		1.906e+01		1.349e-06
3.43431		0.35000		0.03503		0.03503		0.00078		0.00070		0.02434		0.00138		0.00049		1.193e+01		8.518e-07		0		1.141e+01		8.101e-07
3.43431		0.85796		0.04124		0.03494		0.00092		0.00082		0.02901		0.00164		0.00058		9.805e+00		7.125e-07		0		9.593e+00		6.922e-07
3.43431		1.20212		0.06550		0.03613		0.00146		0.00131		0.03122		0.00163		0.00062		9.292e+00		6.823e-07		0		8.987e+00		6.560e-07
3.43431		1.46939		0.02780		0.00983		0.00062		0.00056		0.03295		0.00169		0.00066		8.584e+00		6.345e-07		0		8.412e+00		6.239e-07
3.43431		1.69620		0.04814		0.01287		0.00108		0.00096		0.03658		0.00187		0.00073		7.855e+00		5.981e-07		0		7.618e+00		5.744e-07
3.43431		1.89370		0.07998		0.03448		0.00179		0.00160		0.03541		0.00204		0.00071		8.210e+00		6.202e-07		0		7.837e+00		6.010e-07
3.43431		2.06981		0.08264		0.03458		0.00185		0.00165		0.03522		0.00184		0.00070		8.238e+00		6.345e-07		0		7.867e+00		6.115e-07
3.43431		2.23408		0.06531		0.01499		0.00146		0.00131		0.03986		0.00203		0.00080		7.385e+00		5.851e-07		0		7.033e+00		5.575e-07
3.43431		2.38770		0.06508		0.03567		0.00146		0.00130		0.04336		0.00225		0.00087		6.727e+00		5.413e-07		1		1.067e+01		8.599e-07
3.43431		2.53142		0.01366		0.00685		0.00031		0.00027		0.04133		0.00209		0.00083		6.740e+00		5.524e-07		0		6.705e+00		5.482e-07
3.43431		2.66404		0.07996		0.04958		0.00179		0.00160		0.03979		0.00207		0.00080		7.333e+00		6.124e-07		0		6.986e+00		5.814e-07
3.43431		2.79000		0.00686		0.00486		0.00015		0.00014		0.04754		0.00255		0.00095		5.874e+00		5.037e-07		0		5.830e+00		4.920e-07
3.43431		2.91361		0.05119		0.03545		0.00114		0.00102		0.04593		0.00247		0.00092		6.176e+00		5.325e-07		1		1.009e+01		8.670e-07
3.43431		3.02838		0.02717		0.00961		0.00061		0.00054		0.05307		0.00278		0.00106		5.282e+00		4.579e-07		0		5.206e+00		4.557e-07
3.43431		3.13881		0.01692		0.00757		0.00038		0.00034		0.04818		0.00246		0.00096		5.848e+00		5.213e-07		0		5.741e+00		5.105e-07
3.43431		3.24686		0.05239		0.03612		0.00117		0.00105		0.05327		0.00268		0.00107		5.364e+00		4.837e-07		0		5.198e+00		4.697e-07
3.43431		3.34890		0.01342		0.00671		0.00030		0.00027		0.05462		0.00313		0.00109		5.127e+00		4.720e-07		0		5.067e+00		4.650e-07
3.43431		3.42682		0.01050		0.00607		0.00023		0.00021		0.05609		0.00390		0.00112		5.099e+00		4.785e-07		0		4.934e+00		4.604e-07
3.45058		0.00100		0.03463		0.03463		0.00077		0.00069		0.01065		0.00058		0.00021		2.643e+01		1.827e-06		0		2.606e+01		1.825e-06
3.45058		0.01000		0.03463		0.03463		0.00077		0.00069		0.01523		0.00080		0.00030		1.875e+01		1.310e-06		0		1.825e+01		1.277e-06
3.45058		0.35000		0.03463		0.03463		0.00077		0.00069		0.02475		0.00134		0.00050		1.155e+01		8.148e-07		0		1.123e+01		7.903e-07
3.45058		0.85796		0.04162		0.03498		0.00093		0.00083		0.02885		0.00184		0.00058		9.821e+00		6.980e-07		0		9.642e+00		6.881e-07
3.45058		1.47143		0.03415		0.01080		0.00076		0.00068		0.03162		0.00159		0.00063		9.086e+00		6.684e-07		0		8.789e+00		6.462e-07
3.45058		1.69679		0.04071		0.01176		0.00091		0.00081		0.03531		0.00190		0.00071		8.098e+00		6.014e-07		0		7.889e+00		5.895e-07
3.45058		1.89370		0.08214		0.03453		0.00184		0.00164		0.03728		0.00232		0.00075		7.763e+00		5.870e-07		0		7.422e+00		5.636e-07
3.45058		2.07005		0.05122		0.01324		0.00115		0.00102		0.03848		0.00196		0.00077		7.567e+00		5.837e-07		0		7.203e+00		5.568e-07
3.45058		2.23363		0.08217		0.03648		0.00184		0.00164		0.03969		0.00204		0.00079		7.333e+00		5.762e-07		0		6.974e+00		5.465e-07
3.45058		2.38749		0.03132		0.01045		0.00070		0.00063		0.04209		0.00219		0.00084		6.767e+00		5.333e-07		1		1.101e+01		8.775e-07
3.45058		2.53063		0.05168		0.03499		0.00116		0.00103		0.04069		0.00208		0.00081		7.135e+00		5.764e-07		0		6.804e+00		5.522e-07
3.45058		2.66366		0.01711		0.00766		0.00038		0.00034		0.04799		0.00242		0.00096		5.818e+00		4.740e-07		0		5.770e+00		4.754e-07
3.45058		2.78928		0.04441		0.03512		0.00099		0.00089		0.05087		0.00265		0.00102		5.648e+00		4.788e-07		1		9.061e+00		7.588e-07
3.45058		2.91223		0.05793		0.03577		0.00130		0.00116		0.05064		0.00251		0.00101		5.731e+00		4.923e-07		1		9.078e+00		7.721e-07
3.45058		3.02657		0.03041		0.01015		0.00068		0.00061		0.05235		0.00254		0.00105		5.369e+00		4.639e-07		0		5.308e+00		4.602e-07
3.45058		3.13673		0.05618		0.03632		0.00126		0.00112		0.05141		0.00259		0.00103		5.576e+00		4.909e-07		0		5.407e+00		4.764e-07
3.45058		3.24594		0.04909		0.03597		0.00110		0.00098		0.05606		0.00294		0.00112		5.129e+00		4.579e-07		0		4.964e+00		4.452e-07
3.45058		3.34904		0.01750		0.00783		0.00039		0.00035		0.05932		0.00296		0.00119		4.698e+00		4.248e-07		0		4.677e+00		4.252e-07
3.45058		3.44182		0.03123		0.01042		0.00070		0.00062		0.06081		0.00311		0.00122		4.740e+00		4.350e-07		0		4.584e+00		4.227e-07
3.46691		0.00100		0.03463		0.03463		0.00077		0.00069		0.01168		0.00058		0.00023		2.427e+01		1.704e-06		0		2.379e+01		1.653e-06
3.46691		0.01000		0.03463		0.03463		0.00077		0.00069		0.01690		0.00090		0.00034		1.671e+01		1.154e-06		0		1.643e+01		1.139e-06
3.46691		0.35000		0.03823		0.03482		0.00085		0.00076		0.02681		0.00133		0.00054		1.048e+01		7.295e-07		0		1.034e+01		7.189e-07
3.46691		0.85796		0.01062		0.00613		0.00024		0.00021		0.02915		0.00176		0.00058		9.531e+00		6.789e-07		0		9.501e+00		6.706e-07
3.46691		1.20379		0.01721		0.00770		0.00038		0.00034		0.03091		0.00154		0.00062		9.067e+00		6.562e-07		0		8.955e+00		6.426e-07
3.46691		1.69768		0.04076		0.01177		0.00091		0.00082		0.03600		0.00188		0.00072		7.934e+00		5.900e-07		0		7.727e+00		5.713e-07
3.46691		1.89396		0.04426		0.01229		0.00099		0.00089		0.03626		0.00197		0.00073		8.022e+00		5.997e-07		0		7.689e+00		5.788e-07
3.46691		2.07077		0.03075		0.01026		0.00069		0.00062		0.03787		0.00202		0.00076		7.409e+00		5.673e-07		0		7.341e+00		5.615e-07
3.46691		2.23340		0.02759		0.00976		0.00062		0.00055		0.03909		0.00203		0.00078		7.157e+00		5.537e-07		0		7.081e+00		5.489e-07
3.46691		2.38686		0.05889		0.03536		0.00132		0.00118		0.04216		0.00223		0.00084		6.909e+00		5.481e-07		0		6.620e+00		5.215e-07
3.46691		2.52964		0.04440		0.03461		0.00099		0.00089		0.04415		0.00226		0.00088		6.438e+00		5.209e-07		0		6.316e+00		5.070e-07
3.46691		2.66310		0.00320		0.00320		0.00007		0.00006		0.04481		0.00231		0.00090		6.022e+00		4.887e-07		0		6.175e+00		5.029e-07
3.46691		2.78839		0.04577		0.03647		0.00102		0.00092		0.04650		0.00241		0.00093		6.181e+00		5.156e-07		1		9.887e+00		8.211e-07
3.46691		2.91052		0.02694		0.00953		0.00060		0.00054		0.04956		0.00248		0.00099		5.649e+00		4.756e-07		0		5.590e+00		4.708e-07
3.46691		3.02442		0.02349		0.00889		0.00053		0.00047		0.05320		0.00255		0.00106		5.382e+00		4.638e-07		0		5.220e+00		4.471e-07
3.46691		3.13434		0.05261		0.03614		0.00118		0.00105		0.05313		0.00260		0.00106		5.407e+00		4.750e-07		0		5.212e+00		4.534e-07
3.46691		3.24424		0.02073		0.00847		0.00046		0.00041		0.05615		0.00288		0.00112		4.995e+00		4.426e-07		0		4.925e+00		4.361e-07
3.46691		3.34845		0.03117		0.01040		0.00070		0.00062		0.05978		0.00314		0.00120		4.701e+00		4.209e-07		0		4.662e+00		4.193e-07
3.46691		3.44907		0.04075		0.01177		0.00091		0.00081		0.06146		0.00309		0.00123		4.645e+00		4.263e-07		0		4.532e+00		4.155e-07
3.48328		0.00100		0.00355		0.00355		0.00008		0.00007		0.01346		0.00069		0.00027		2.093e+01		1.417e-06		0		2.056e+01		1.413e-06
3.48328		0.01000		0.00355		0.00355		0.00008		0.00007		0.01565		0.00083		0.00031		1.750e+01		1.208e-06		0		1.760e+01		1.214e-06
3.48328		0.35000		0.00355		0.00355		0.00008		0.00007		0.02609		0.00141		0.00052		1.063e+01		7.250e-07		0		1.060e+01		7.292e-07
3.48328		0.85563		0.01043		0.00602		0.00023		0.00021		0.03040		0.00168		0.00061		9.083e+00		6.278e-07		0		9.101e+00		6.364e-07
3.48328		1.47414		0.02032		0.00830		0.00045		0.00041		0.03560		0.00189		0.00071		7.715e+00		5.564e-07		0		7.782e+00		5.604e-07
3.48328		1.69709		0.02711		0.00959		0.00061		0.00054		0.03684		0.00205		0.00074		7.650e+00		5.542e-07		0		7.504e+00		5.490e-07
3.48328		1.89317		0.03044		0.01015		0.00068		0.00061		0.03891		0.00204		0.00078		7.240e+00		5.413e-07		0		7.153e+00		5.324e-07
3.48328		2.07053		0.01373		0.00687		0.00031		0.00027		0.03939		0.00201		0.00079		7.107e+00		5.413e-07		0		7.031e+00		5.321e-07
3.48328		2.23251		0.02117		0.00865		0.00047		0.00042		0.04081		0.00205		0.00082		6.878e+00		5.194e-07		0		6.783e+00		5.209e-07
3.48328		2.38560		0.04802		0.03480		0.00107		0.00096		0.04235		0.00219		0.00085		6.882e+00		5.376e-07		0		6.581e+00		5.147e-07
3.48328		2.52806		0.00970		0.00560		0.00022		0.00019		0.04416		0.00222		0.00088		6.232e+00		4.972e-07		0		6.276e+00		4.977e-07
3.48328		2.66235		0.04581		0.03647		0.00102		0.00092		0.05061		0.00256		0.00101		5.667e+00		4.642e-07		0		5.519e+00		4.452e-07
3.48328		2.78731		0.04294		0.03636		0.00096		0.00086		0.05257		0.00273		0.00105		5.486e+00		4.503e-07		0		5.312e+00		4.350e-07
3.48328		2.90880		0.01336		0.00669		0.00030		0.00027		0.05058		0.00249		0.00101		5.595e+00		4.734e-07		0		5.467e+00		4.562e-07
3.48328		3.02227		0.05927		0.03645		0.00133		0.00119		0.05409		0.00276		0.00108		5.343e+00		4.489e-07		0		5.165e+00		4.380e-07
3.48328		3.13179		0.01727		0.00773		0.00039		0.00035		0.05352		0.00268		0.00107		5.186e+00		4.491e-07		0		5.179e+00		4.458e-07
3.48328		3.24224		0.02408		0.00910		0.00054		0.00048		0.05801		0.00285		0.00116		4.887e+00		4.351e-07		0		4.792e+00		4.202e-07
3.48328		3.34755		0.03769		0.01137		0.00084		0.00075		0.06136		0.00316		0.00123		4.577e+00		4.073e-07		0		4.508e+00		4.030e-07
3.48328		3.44893		0.04474		0.01242		0.00100		0.00089		0.06418		0.00332		0.00128		4.453e+00		4.075e-07		0		4.346e+00		3.946e-07
3.49971		0.00100		0.00355		0.00355		0.00008		0.00007		0.01380		0.00068		0.00028		2.028e+01		1.403e-06		0		2.008e+01		1.362e-06
3.49971		0.01000		0.00355		0.00355		0.00008		0.00007		0.01757		0.00089		0.00035		1.583e+01		1.068e-06		0		1.573e+01		1.071e-06
3.49971		0.35000		0.00696		0.00492		0.00016		0.00014		0.02507		0.00131		0.00050		1.094e+01		7.538e-07		0		1.103e+01		7.535e-07
3.49971		0.85329		0.00661		0.00468		0.00015		0.00013		0.03053		0.00161		0.00061		9.063e+00		6.195e-07		0		9.033e+00		6.267e-07
3.49971		1.20254		0.00341		0.00341		0.00008		0.00007		0.03290		0.00164		0.00066		8.330e+00		5.836e-07		0		8.412e+00		5.902e-07
3.49971		1.69561		0.02103		0.00859		0.00047		0.00042		0.03607		0.00197		0.00072		7.824e+00		5.711e-07		0		7.659e+00		5.560e-07
3.49971		1.89159		0.02091		0.00854		0.00047		0.00042		0.04210		0.00213		0.00084		6.705e+00		4.931e-07		0		6.566e+00		4.847e-07
3.49971		2.06981		0.01758		0.00786		0.00039		0.00035		0.03747		0.00194		0.00075		7.525e+00		5.668e-07		0		7.405e+00		5.541e-07
3.49971		2.23117		0.03172		0.01057		0.00071		0.00063		0.03851		0.00237		0.00077		7.423e+00		5.666e-07		0		7.223e+00		5.496e-07
3.49971		2.52589		0.07777		0.05062		0.00174		0.00156		0.04392		0.00224		0.00088		6.529e+00		5.164e-07		0		6.346e+00		4.991e-07
3.49971		2.66103		0.04285		0.03635		0.00096		0.00086		0.04522		0.00238		0.00090		6.273e+00		4.993e-07		0		6.170e+00		4.931e-07
3.49971		2.90656		0.04257		0.03305		0.00095		0.00085		0.04671		0.00236		0.00093		6.116e+00		5.103e-07		0		5.970e+00		4.938e-07
3.49971		3.01962		0.01406		0.00703		0.00031		0.00028		0.05502		0.00285		0.00110		5.036e+00		4.240e-07		0		5.036e+00		4.234e-07
3.49971		3.12891		0.03109		0.01037		0.00070		0.00062		0.05673		0.00289		0.00113		5.008e+00		4.279e-07		0		4.909e+00		4.193e-07
3.49971		3.23992		0.02389		0.00903		0.00053		0.00048		0.06240		0.00302		0.00125		4.503e+00		3.861e-07		0		4.452e+00		3.867e-07
3.49971		3.34606		0.01356		0.00678		0.00030		0.00027		0.06187		0.00309		0.00124		4.492e+00		3.979e-07		0		4.477e+00		3.953e-07
3.49971		3.44835		0.01052		0.00608		0.00024		0.00021		0.06488		0.00338		0.00130		4.325e+00		3.862e-07		0		4.267e+00		3.838e-07
3.51618		0.00100		0.00663		0.00469		0.00015		0.00013		0.01240		0.00064		0.00025		2.227e+01		1.467e-06		0		2.230e+01		1.502e-06
3.51618		0.01000		0.00663		0.00469		0.00015		0.00013		0.01548		0.00076		0.00031		1.784e+01		1.207e-06		0		1.788e+01		1.205e-06
3.51618		0.35000		0.01009		0.00583		0.00023		0.00020		0.02892		0.00152		0.00058		9.856e+00		6.597e-07		0		9.576e+00		6.457e-07
3.51618		0.85094		0.00690		0.00488		0.00015		0.00014		0.03304		0.00171		0.00066		8.493e+00		5.855e-07		0		8.380e+00		5.728e-07
3.51618		1.20171		0.01737		0.00777		0.00039		0.00035		0.03372		0.00169		0.00067		8.314e+00		5.676e-07		0		8.221e+00		5.721e-07
3.51618		1.47245		0.01403		0.00702		0.00031		0.00028		0.03873		0.00206		0.00077		7.268e+00		5.217e-07		0		7.166e+00		5.053e-07
3.51618		1.69414		0.02363		0.00894		0.00053		0.00047		0.04086		0.00218		0.00082		6.820e+00		4.885e-07		0		6.802e+00		4.879e-07
3.51618		1.88894		0.01069		0.00618		0.00024		0.00021		0.04003		0.00213		0.00080		7.082e+00		5.200e-07		0		6.918e+00		5.048e-07
3.51618		2.06860		0.02809		0.00993		0.00063		0.00056		0.04530		0.00263		0.00091		6.286e+00		4.685e-07		0		6.119e+00		4.532e-07
3.51618		2.23117		0.02115		0.00864		0.00047		0.00042		0.04547		0.00275		0.00091		6.151e+00		4.617e-07		0		6.077e+00		4.589e-07
3.51618		2.38351		0.04924		0.03595		0.00110		0.00098		0.04448		0.00228		0.00089		6.420e+00		4.974e-07		0		6.254e+00		4.797e-07
3.51618		2.52569		0.08133		0.05075		0.00182		0.00163		0.05015		0.00250		0.00100		5.748e+00		4.482e-07		0		5.527e+00		4.303e-07
3.51618		2.66160		0.00707		0.00500		0.00016		0.00014		0.04915		0.00248		0.00098		5.664e+00		4.561e-07		0		5.620e+00		4.463e-07
3.51618		2.78713		0.04258		0.03305		0.00095		0.00085		0.05111		0.00257		0.00102		5.702e+00		4.583e-07		0		5.461e+00		4.390e-07
3.51618		2.90691		0.01375		0.00688		0.00031		0.00028		0.05479		0.00294		0.00110		5.085e+00		4.219e-07		0		5.057e+00		4.138e-07
3.51618		3.01945		0.01734		0.00776		0.00039		0.00035		0.05373		0.00278		0.00107		5.285e+00		4.428e-07		0		5.156e+00		4.288e-07
3.51618		3.12923		0.01737		0.00777		0.00039		0.00035		0.05708		0.00281		0.00114		4.971e+00		4.156e-07		0		4.852e+00		4.105e-07
3.51618		3.24054		0.01348		0.00675		0.00030		0.00027		0.06223		0.00309		0.00124		4.476e+00		3.872e-07		0		4.442e+00		3.817e-07
3.51618		3.34755		0.01007		0.00582		0.00023		0.00020		0.06398		0.00332		0.00128		4.340e+00		3.875e-07		0		4.332e+00		3.790e-07
3.51618		3.45052		0.00343		0.00343		0.00008		0.00007		0.07042		0.00381		0.00141		3.924e+00		3.521e-07		0		3.930e+00		3.497e-07
3.53271		0.00100		0.01053		0.00608		0.00024		0.00021		0.01375		0.00070		0.00028		2.023e+01		1.355e-06		0		2.017e+01		1.341e-06
3.53271		0.01000		0.01399		0.00700		0.00031		0.00028		0.01959		0.00104		0.00039		1.425e+01		9.575e-07		0		1.413e+01		9.434e-07
3.53271		0.35000		0.01400		0.00700		0.00031		0.00028		0.02639		0.00136		0.00053		1.072e+01		7.232e-07		0		1.051e+01		7.026e-07
3.53271		0.84976		0.04477		0.03485		0.00100		0.00090		0.03396		0.00182		0.00068		8.394e+00		5.579e-07		0		8.219e+00		5.568e-07
3.53271		1.20046		0.01783		0.00798		0.00040		0.00036		0.03586		0.00187		0.00072		7.981e+00		5.501e-07		0		7.734e+00		5.327e-07
3.53271		1.47211		0.01735		0.00776		0.00039		0.00035		0.03673		0.00195		0.00073		7.696e+00		5.373e-07		0		7.551e+00		5.278e-07
3.53271		1.69384		0.03101		0.01034		0.00069		0.00062		0.03943		0.00207		0.00079		7.262e+00		5.143e-07		0		7.066e+00		5.023e-07
3.53271		1.88868		0.02072		0.00847		0.00046		0.00041		0.04071		0.00233		0.00081		6.769e+00		4.906e-07		0		6.806e+00		4.902e-07
3.53271		2.06860		0.01747		0.00781		0.00039		0.00035		0.04414		0.00255		0.00088		6.333e+00		4.642e-07		0		6.285e+00		4.609e-07
3.53271		2.23117		0.01078		0.00623		0.00024		0.00022		0.04800		0.00254		0.00096		5.863e+00		4.380e-07		0		5.757e+00		4.297e-07
3.53271		2.38309		0.05597		0.03626		0.00125		0.00112		0.04984		0.00250		0.00100		5.786e+00		4.359e-07		0		5.570e+00		4.229e-07
3.53271		2.52490		0.02745		0.00972		0.00061		0.00055		0.04533		0.00254		0.00091		6.201e+00		4.813e-07		0		6.103e+00		4.699e-07
3.53271		2.66066		0.04629		0.03326		0.00104		0.00093		0.04850		0.00253		0.00097		5.986e+00		4.664e-07		0		5.754e+00		4.504e-07
3.53271		2.78695		0.05296		0.03359		0.00118		0.00106		0.05550		0.00292		0.00111		5.134e+00		4.097e-07		0		4.970e+00		3.972e-07
3.53271		2.90691		0.01677		0.00750		0.00037		0.00034		0.05759		0.00306		0.00115		4.836e+00		3.908e-07		0		4.802e+00		3.891e-07
3.53271		3.01962		0.00684		0.00484		0.00015		0.00014		0.05726		0.00291		0.00115		4.812e+00		3.966e-07		0		4.826e+00		3.979e-07
3.53271		3.12859		0.04561		0.03575		0.00102		0.00091		0.05712		0.00302		0.00114		5.083e+00		4.270e-07		0		4.882e+00		4.083e-07
3.53271		3.23930		0.00992		0.00573		0.00022		0.00020		0.05926		0.00316		0.00119		4.748e+00		4.002e-07		0		4.680e+00		3.984e-07
3.53271		3.44922		0.04453		0.03444		0.00100		0.00089		0.06362		0.00337		0.00127		4.559e+00		4.056e-07		0		4.391e+00		3.869e-07
3.53271		3.52507		0.04163		0.03512		0.00093		0.00083		0.06894		0.00480		0.00138		4.151e+00		3.700e-07		0		4.047e+00		3.608e-07
3.54936		0.00100		0.04120		0.03466		0.00092		0.00082		0.01499		0.00087		0.00030		1.909e+01		1.234e-06		0		1.859e+01		1.225e-06
3.54936		0.01000		0.04120		0.03466		0.00092		0.00082		0.01658		0.00089		0.00033		1.694e+01		1.111e-06		0		1.679e+01		1.108e-06
3.54936		0.35000		0.04813		0.03501		0.00108		0.00096		0.02908		0.00159		0.00058		9.843e+00		6.435e-07		0		9.567e+00		6.347e-07
3.54936		0.84976		0.05854		0.03552		0.00131		0.00117		0.03367		0.00180		0.00067		8.513e+00		5.738e-07		0		8.286e+00		5.552e-07
3.54936		1.19921		0.01394		0.00698		0.00031		0.00028		0.03892		0.00201		0.00078		7.060e+00		4.811e-07		0		7.123e+00		4.845e-07
3.54936		1.47143		0.03100		0.01034		0.00069		0.00062		0.03740		0.00195		0.00075		7.485e+00		5.117e-07		0		7.437e+00		5.146e-07
3.54936		1.69325		0.08951		0.04708		0.00200		0.00179		0.04009		0.00218		0.00080		7.351e+00		5.212e-07		0		6.956e+00		4.900e-07
3.54936		1.88868		0.03055		0.01020		0.00068		0.00061		0.04285		0.00233		0.00086		6.629e+00		4.777e-07		0		6.490e+00		4.644e-07
3.54936		2.06884		0.01395		0.00698		0.00031		0.00028		0.04148		0.00211		0.00083		6.700e+00		4.809e-07		0		6.678e+00		4.854e-07
3.54936		2.23161		0.04582		0.03579		0.00102		0.00092		0.04548		0.00237		0.00091		6.267e+00		4.620e-07		0		6.143e+00		4.529e-07
3.54936		2.38330		0.03483		0.01102		0.00078		0.00070		0.04449		0.00223		0.00089		6.351e+00		4.789e-07		0		6.239e+00		4.682e-07
3.54936		2.52490		0.04818		0.01289		0.00108		0.00096		0.04905		0.00279		0.00098		5.898e+00		4.489e-07		0		5.681e+00		4.332e-07
3.54936		2.66028		0.06712		0.03433		0.00150		0.00134		0.04974		0.00254		0.00099		5.901e+00		4.549e-07		0		5.643e+00		4.375e-07
3.54936		2.78713		0.02375		0.00898		0.00053		0.00048		0.05772		0.00307		0.00115		4.918e+00		3.882e-07		0		4.816e+00		3.797e-07
3.54936		2.90725		0.01317		0.00659		0.00029		0.00026		0.05709		0.00295		0.00114		4.867e+00		3.874e-07		0		4.838e+00		3.889e-07
3.54936		3.02012		0.04915		0.03592		0.00110		0.00098		0.05936		0.00292		0.00119		4.861e+00		3.992e-07		0		4.690e+00		3.820e-07
3.54936		3.12923		0.04216		0.03558		0.00094		0.00084		0.05947		0.00299		0.00119		4.887e+00		4.058e-07		0		4.694e+00		3.882e-07
3.54936		3.23884		0.00322		0.00322		0.00007		0.00006		0.05914		0.00299		0.00118		4.582e+00		3.780e-07		0		4.674e+00		3.939e-07
3.54936		3.34516		0.04084		0.03424		0.00091		0.00082		0.06315		0.00335		0.00126		4.566e+00		3.902e-07		0		4.404e+00		3.791e-07
3.54936		3.44820		0.04420		0.03441		0.00099		0.00088		0.06726		0.00340		0.00135		4.270e+00		3.787e-07		0		4.144e+00		3.621e-07
3.54936		3.53993		0.00647		0.00458		0.00014		0.00013		0.06934		0.00357		0.00139		4.005e+00		3.519e-07		0		3.992e+00		3.537e-07
3.56614		0.00100		0.04123		0.03467		0.00092		0.00082		0.01448		0.00072		0.00029		1.974e+01		1.348e-06		0		1.926e+01		1.322e-06
3.56614		0.01000		0.04123		0.03467		0.00092		0.00082		0.01939		0.00094		0.00039		1.451e+01		9.830e-07		0		1.438e+01		9.860e-07
3.56614		0.35000		0.04472		0.03484		0.00100		0.00089		0.02959		0.00165		0.00059		9.565e+00		6.557e-07		0		9.428e+00		6.496e-07
3.56614		0.84918		0.01383		0.00692		0.00031		0.00028		0.03844		0.00197		0.00077		7.307e+00		5.148e-07		0		7.206e+00		5.031e-07
3.56614		1.19754		0.02076		0.00848		0.00046		0.00042		0.03592		0.00192		0.00072		7.804e+00		5.444e-07		0		7.687e+00		5.456e-07
3.56614		1.47041		0.08588		0.04693		0.00192		0.00172		0.03811		0.00202		0.00076		7.673e+00		5.522e-07		0		7.283e+00		5.248e-07
3.56614		1.69266		0.05825		0.03501		0.00130		0.00116		0.04091		0.00208		0.00082		6.974e+00		5.138e-07		0		6.808e+00		4.998e-07
3.56614		1.88894		0.01979		0.00808		0.00044		0.00040		0.04237		0.00217		0.00085		6.559e+00		4.838e-07		0		6.538e+00		4.870e-07
3.56614		2.06932		0.01012		0.00585		0.00023		0.00020		0.04602		0.00247		0.00092		6.117e+00		4.585e-07		0		6.015e+00		4.562e-07
3.56614		2.23273		0.02055		0.00840		0.00046		0.00041		0.04715		0.00243		0.00094		5.970e+00		4.638e-07		0		5.865e+00		4.520e-07
3.56614		2.38455		0.03825		0.01154		0.00086		0.00077		0.04723		0.00248		0.00094		5.949e+00		4.662e-07		0		5.865e+00		4.594e-07
3.56614		2.52608		0.04149		0.01199		0.00093		0.00083		0.04834		0.00247		0.00097		5.924e+00		4.746e-07		0		5.768e+00		4.574e-07
3.56614		2.66085		0.03112		0.01038		0.00070		0.00062		0.05273		0.00282		0.00105		5.325e+00		4.283e-07		0		5.275e+00		4.265e-07
3.56614		2.78839		0.03395		0.01075		0.00076		0.00068		0.05667		0.00289		0.00113		5.074e+00		4.142e-07		0		4.903e+00		4.026e-07
3.56614		2.90845		0.00665		0.00471		0.00015		0.00013		0.05697		0.00290		0.00114		4.822e+00		4.030e-07		0		4.855e+00		4.060e-07
3.56614		3.02128		0.04896		0.03590		0.00109		0.00098		0.05705		0.00295		0.00114		5.033e+00		4.251e-07		0		4.875e+00		4.144e-07
3.56614		3.13115		0.00670		0.00474		0.00015		0.00013		0.06235		0.00314		0.00125		4.512e+00		3.917e-07		0		4.435e+00		3.828e-07
3.56614		3.23977		0.00352		0.00352		0.00008		0.00007		0.06690		0.00337		0.00134		4.111e+00		3.596e-07		0		4.127e+00		3.628e-07
3.56614		3.34516		0.04767		0.03458		0.00107		0.00095		0.06607		0.00353		0.00132		4.399e+00		3.927e-07		0		4.219e+00		3.767e-07
3.56614		3.44791		0.00325		0.00325		0.00007		0.00006		0.07016		0.00350		0.00140		3.871e+00		3.579e-07		0		3.937e+00		3.578e-07
3.56614		3.54600		0.00665		0.00471		0.00015		0.00013		0.07136		0.00354		0.00143		3.836e+00		3.476e-07		0		3.879e+00		3.587e-07
3.58307		0.00100		0.01408		0.00704		0.00031		0.00028		0.01481		0.00072		0.00030		1.913e+01		1.373e-06		0		1.871e+01		1.320e-06
3.58307		0.01000		0.01059		0.00612		0.00024		0.00021		0.01935		0.00108		0.00039		1.419e+01		9.770e-07		0		1.430e+01		1.009e-06
3.58307		0.35000		0.01059		0.00612		0.00024		0.00021		0.02966		0.00156		0.00059		9.355e+00		6.641e-07		0		9.331e+00		6.610e-07
3.58307		0.84859		0.02062		0.00843		0.00046		0.00041		0.03595		0.00192		0.00072		7.736e+00		5.550e-07		0		7.691e+00		5.507e-07
3.58307		1.19587		0.05529		0.03276		0.00124		0.00111		0.03800		0.00194		0.00076		7.606e+00		5.520e-07		0		7.297e+00		5.321e-07
3.58307		1.46803		0.09586		0.04729		0.00214		0.00192		0.03980		0.00204		0.00080		7.529e+00		5.581e-07		0		7.053e+00		5.223e-07
3.58307		1.69059		0.02014		0.00823		0.00045		0.00040		0.04166		0.00212		0.00083		6.767e+00		5.050e-07		0		6.651e+00		5.003e-07
3.58307		1.88762		0.01690		0.00756		0.00038		0.00034		0.04663		0.00254		0.00093		5.967e+00		4.540e-07		0		5.931e+00		4.529e-07
3.58307		2.06836		0.02817		0.00996		0.00063		0.00056		0.04726		0.00256		0.00095		5.967e+00		4.593e-07		0		5.867e+00		4.556e-07
3.58307		2.23251		0.02830		0.01001		0.00063		0.00057		0.04515		0.00227		0.00090		6.310e+00		4.939e-07		0		6.148e+00		4.852e-07
3.58307		2.38435		0.06579		0.03624		0.00147		0.00132		0.04864		0.00244		0.00097		6.034e+00		4.826e-07		0		5.756e+00		4.628e-07
3.58307		2.52589		0.03887		0.01172		0.00087		0.00078		0.05484		0.00278		0.00110		5.152e+00		4.215e-07		0		5.063e+00		4.129e-07
3.58307		2.66085		0.05564		0.01392		0.00124		0.00111		0.05284		0.00276		0.00106		5.458e+00		4.537e-07		0		5.253e+00		4.360e-07
3.58307		2.78910		0.02716		0.00961		0.00061		0.00054		0.05552		0.00272		0.00111		5.069e+00		4.309e-07		0		4.976e+00		4.206e-07
3.58307		2.90931		0.05901		0.03637		0.00132		0.00118		0.06179		0.00314		0.00124		4.720e+00		4.023e-07		0		4.517e+00		3.870e-07
3.58307		3.02227		0.01006		0.00581		0.00022		0.00020		0.05862		0.00296		0.00117		4.695e+00		4.114e-07		0		4.728e+00		4.112e-07
3.58307		3.13291		0.00674		0.00477		0.00015		0.00013		0.06368		0.00313		0.00127		4.307e+00		3.856e-07		0		4.343e+00		3.851e-07
3.58307		3.24039		0.04759		0.03457		0.00106		0.00095		0.06642		0.00353		0.00133		4.277e+00		3.888e-07		0		4.200e+00		3.784e-07
3.58307		3.34486		0.01034		0.00597		0.00023		0.00021		0.06635		0.00343		0.00133		4.257e+00		3.953e-07		0		4.172e+00		3.830e-07
3.58307		3.44704		0.00343		0.00343		0.00008		0.00007		0.07068		0.00373		0.00141		3.841e+00		3.592e-07		0		3.909e+00		3.653e-07
3.58307		3.54515		0.07158		0.03821		0.00160		0.00143		0.07442		0.00389		0.00149		3.932e+00		3.779e-07		0		3.765e+00		3.581e-07
3.60013		0.00100		0.00720		0.00509		0.00016		0.00014		0.01490		0.00080		0.00030		1.834e+01		1.322e-06		0		1.857e+01		1.335e-06
3.60013		0.01000		0.00720		0.00509		0.00016		0.00014		0.02116		0.00115		0.00042		1.320e+01		9.521e-07		0		1.309e+01		9.393e-07
3.60013		0.35000		0.01383		0.00692		0.00031		0.00028		0.03120		0.00168		0.00062		9.102e+00		6.572e-07		0		8.855e+00		6.393e-07
3.60013		0.84741		0.03792		0.01144		0.00085		0.00076		0.03272		0.00163		0.00065		8.677e+00		6.301e-07		0		8.474e+00		6.190e-07
3.60013		1.19378		0.07581		0.04657		0.00170		0.00152		0.03924		0.00214		0.00078		7.509e+00		5.529e-07		0		7.099e+00		5.273e-07
3.60013		1.46530		0.02348		0.00888		0.00052		0.00047		0.04366		0.00234		0.00087		6.460e+00		4.814e-07		0		6.370e+00		4.787e-07
3.60013		1.68822		0.01655		0.00741		0.00037		0.00033		0.04303		0.00226		0.00086		6.603e+00		5.054e-07		0		6.419e+00		4.921e-07
3.60013		1.88603		0.03135		0.01045		0.00070		0.00063		0.04341		0.00220		0.00087		6.590e+00		5.093e-07		0		6.420e+00		4.984e-07
3.60013		2.06642		0.03513		0.01111		0.00079		0.00070		0.04712		0.00252		0.00094		6.032e+00		4.742e-07		0		5.894e+00		4.654e-07
3.60013		2.23139		0.06200		0.03605		0.00139		0.00124		0.04986		0.00269		0.00100		5.804e+00		4.731e-07		0		5.617e+00		4.510e-07
3.60013		2.38351		0.08888		0.04871		0.00199		0.00178		0.05215		0.00272		0.00104		5.686e+00		4.671e-07		0		5.343e+00		4.365e-07
3.60013		2.52490		0.04247		0.01226		0.00095		0.00085		0.05350		0.00273		0.00107		5.374e+00		4.534e-07		0		5.213e+00		4.329e-07
3.60013		2.66028		0.03463		0.01096		0.00077		0.00069		0.05865		0.00301		0.00117		4.884e+00		4.133e-07		0		4.742e+00		3.989e-07
3.60013		2.78928		0.01708		0.00764		0.00038		0.00034		0.05918		0.00300		0.00118		4.716e+00		4.107e-07		0		4.679e+00		4.016e-07
3.60013		2.90948		0.06960		0.03688		0.00156		0.00139		0.06103		0.00301		0.00122		4.793e+00		4.193e-07		0		4.601e+00		4.001e-07
3.60013		3.13402		0.00698		0.00494		0.00016		0.00014		0.06154		0.00310		0.00123		4.575e+00		4.081e-07		0		4.497e+00		4.062e-07
3.60013		3.24039		0.04619		0.03321		0.00103		0.00092		0.06780		0.00358		0.00136		4.211e+00		3.861e-07		0		4.112e+00		3.778e-07
3.60013		3.44559		0.08088		0.04769		0.00181		0.00162		0.07314		0.00365		0.00146		3.962e+00		3.774e-07		0		3.793e+00		3.606e-07
3.60013		3.54360		0.05708		0.03384		0.00128		0.00114		0.07543		0.00382		0.00151		3.813e+00		3.651e-07		0		3.690e+00		3.572e-07
3.61734		0.00100		0.02446		0.00925		0.00055		0.00049		0.01783		0.00093		0.00036		1.573e+01		1.126e-06		0		1.557e+01		1.106e-06
3.61734		0.01000		0.02446		0.00925		0.00055		0.00049		0.02066		0.00101		0.00041		1.374e+01		9.788e-07		0		1.344e+01		9.543e-07
3.61734		0.35000		0.02459		0.00930		0.00055		0.00049		0.03119		0.00168		0.00062		8.903e+00		6.362e-07		0		8.904e+00		6.340e-07
3.61734		0.84623		0.06293		0.03320		0.00141		0.00126		0.03885		0.00221		0.00078		7.543e+00		5.453e-07		0		7.205e+00		5.202e-07
3.61734		1.19126		0.02429		0.00919		0.00054		0.00049		0.04034		0.00232		0.00081		7.126e+00		5.297e-07		0		6.896e+00		5.042e-07
3.61734		1.46222		0.03068		0.01023		0.00069		0.00061		0.04274		0.00225		0.00085		6.488e+00		4.855e-07		0		6.509e+00		4.847e-07
3.61734		1.68467		0.02300		0.00872		0.00051		0.00046		0.04634		0.00231		0.00093		6.117e+00		4.630e-07		0		5.985e+00		4.530e-07
3.61734		1.88338		0.03450		0.01091		0.00077		0.00069		0.04739		0.00257		0.00095		6.059e+00		4.572e-07		0		5.863e+00		4.500e-07
3.61734		2.06352		0.02771		0.00980		0.00062		0.00055		0.04494		0.00232		0.00090		6.336e+00		4.989e-07		0		6.159e+00		4.806e-07
3.61734		2.22937		0.08472		0.04854		0.00189		0.00169		0.05112		0.00266		0.00102		5.697e+00		4.555e-07		0		5.427e+00		4.310e-07
3.61734		2.38183		0.05079		0.03399		0.00114		0.00102		0.05458		0.00284		0.00109		5.314e+00		4.273e-07		0		5.085e+00		4.106e-07
3.61734		2.52331		0.01431		0.00716		0.00032		0.00029		0.05516		0.00287		0.00110		5.065e+00		4.161e-07		0		5.020e+00		4.119e-07
3.61734		2.65915		0.05082		0.03475		0.00114		0.00102		0.05631		0.00281		0.00113		5.111e+00		4.262e-07		0		4.929e+00		4.105e-07
3.61734		2.78857		0.06076		0.03447		0.00136		0.00122		0.06114		0.00309		0.00122		4.795e+00		4.031e-07		0		4.566e+00		3.877e-07
3.61734		2.90897		0.01013		0.00585		0.00023		0.00020		0.06481		0.00341		0.00130		4.285e+00		3.691e-07		0		4.269e+00		3.684e-07
3.61734		3.02276		0.01356		0.00678		0.00030		0.00027		0.06425		0.00327		0.00128		4.335e+00		3.799e-07		0		4.313e+00		3.776e-07
3.61734		3.13514		0.04887		0.03591		0.00109		0.00098		0.06462		0.00330		0.00129		4.474e+00		4.033e-07		0		4.307e+00		3.839e-07
3.61734		3.24054		0.03908		0.03257		0.00087		0.00078		0.06954		0.00347		0.00139		4.038e+00		3.672e-07		0		3.991e+00		3.625e-07
3.61734		3.34307		0.04482		0.03468		0.00100		0.00090		0.07163		0.00371		0.00143		4.028e+00		3.682e-07		0		3.895e+00		3.590e-07
3.61734		3.44414		0.04310		0.03311		0.00096		0.00086		0.07493		0.00375		0.00150		3.832e+00		3.605e-07		0		3.724e+00		3.494e-07
3.61734		3.54219		0.01064		0.00614		0.00024		0.00021		0.07754		0.00386		0.00155		3.637e+00		3.436e-07		0		3.568e+00		3.415e-07
3.61734		3.61000		0.00704		0.00498		0.00016		0.00014		0.07499		0.00520		0.00150		3.653e+00		3.523e-07		0		3.684e+00		3.571e-07
3.63469		0.00100		0.01075		0.00621		0.00024		0.00022		0.01738		0.00086		0.00035		1.612e+01		1.130e-06		0		1.593e+01		1.115e-06
3.63469		0.01000		0.01075		0.00621		0.00024		0.00022		0.02155		0.00106		0.00043		1.276e+01		8.906e-07		0		1.283e+01		8.998e-07
3.63469		0.35000		0.01075		0.00621		0.00024		0.00022		0.03253		0.00191		0.00065		8.579e+00		6.028e-07		0		8.506e+00		5.966e-07
3.63469		0.84623		0.01401		0.00702		0.00031		0.00028		0.03473		0.00195		0.00069		8.093e+00		5.634e-07		0		7.983e+00		5.681e-07
3.63469		1.19126		0.08076		0.03844		0.00181		0.00162		0.04132		0.00247		0.00083		7.072e+00		5.070e-07		0		6.703e+00		4.857e-07
3.63469		1.46393		0.03004		0.01004		0.00067		0.00060		0.04079		0.00209		0.00082		7.028e+00		5.141e-07		0		6.819e+00		5.005e-07
3.63469		1.68585		0.01640		0.00737		0.00037		0.00033		0.04940		0.00258		0.00099		5.648e+00		4.196e-07		0		5.592e+00		4.181e-07
3.63469		1.88603		0.02720		0.00962		0.00061		0.00054		0.04785		0.00246		0.00096		5.846e+00		4.477e-07		0		5.773e+00		4.377e-07
3.63469		2.06666		0.05196		0.03558		0.00116		0.00104		0.05235		0.00269		0.00105		5.445e+00		4.201e-07		0		5.299e+00		4.091e-07
3.63469		2.23251		0.05364		0.03410		0.00120		0.00107		0.05202		0.00267		0.00104		5.505e+00		4.239e-07		0		5.317e+00		4.169e-07
3.63469		2.38476		0.03513		0.01111		0.00079		0.00070		0.05720		0.00302		0.00114		4.939e+00		3.947e-07		0		4.854e+00		3.870e-07
3.63469		2.52569		0.05839		0.03516		0.00131		0.00117		0.05730		0.00287		0.00115		4.969e+00		3.982e-07		0		4.865e+00		3.941e-07
3.63469		2.66047		0.06389		0.03461		0.00143		0.00128		0.05898		0.00297		0.00118		4.916e+00		4.060e-07		0		4.752e+00		3.911e-07
3.63469		2.90880		0.01357		0.00679		0.00030		0.00027		0.06350		0.00322		0.00127		4.425e+00		3.758e-07		0		4.355e+00		3.711e-07
3.63469		3.02293		0.04882		0.03591		0.00109		0.00098		0.06420		0.00331		0.00128		4.502e+00		3.882e-07		0		4.337e+00		3.751e-07
3.63469		3.13546		0.14248		0.06640		0.00319		0.00285		0.06808		0.00344		0.00136		4.367e+00		3.813e-07		0		4.090e+00		3.596e-07
3.63469		3.24069		0.04733		0.03477		0.00106		0.00095		0.06850		0.00336		0.00137		4.150e+00		3.718e-07		0		4.069e+00		3.639e-07
3.63469		3.34292		0.08066		0.04767		0.00180		0.00161		0.07212		0.00362		0.00144		4.057e+00		3.699e-07		0		3.848e+00		3.494e-07
3.63469		3.54205		0.00704		0.00498		0.00016		0.00014		0.07819		0.00390		0.00156		3.605e+00		3.367e-07		0		3.546e+00		3.334e-07
3.63469		3.62603		0.00696		0.00492		0.00016		0.00014		0.07995		0.00405		0.00160		3.493e+00		3.296e-07		0		3.459e+00		3.320e-07
3.65210		0.00100		0.01059		0.00612		0.00024		0.00021		0.01934		0.00100		0.00039		1.429e+01		9.734e-07		0		1.433e+01		9.885e-07
3.65210		0.01000		0.01059		0.00612		0.00024		0.00021		0.02145		0.00109		0.00043		1.290e+01		9.047e-07		0		1.289e+01		8.904e-07
3.65210		0.35000		0.01047		0.00605		0.00023		0.00021		0.03205		0.00177		0.00064		8.667e+00		5.991e-07		0		8.641e+00		5.984e-07
3.65210		0.84741		0.08499		0.03866		0.00190		0.00170		0.03843		0.00200		0.00077		7.666e+00		5.320e-07		0		7.221e+00		5.062e-07
3.65210		1.19419		0.03095		0.01033		0.00069		0.00062		0.04333		0.00223		0.00087		6.474e+00		4.613e-07		0		6.425e+00		4.581e-07
3.65210		1.46803		0.01522		0.00685		0.00034		0.00030		0.04602		0.00245		0.00092		6.085e+00		4.377e-07		0		6.023e+00		4.359e-07
3.65210		1.68970		0.04420		0.01227		0.00099		0.00088		0.04639		0.00242		0.00093		6.173e+00		4.556e-07		0		6.013e+00		4.432e-07
3.65210		2.07126		0.07092		0.03497		0.00159		0.00142		0.05362		0.00270		0.00107		5.480e+00		4.190e-07		0		5.221e+00		3.967e-07
3.65210		2.23654		0.01706		0.00763		0.00038		0.00034		0.05962		0.00301		0.00119		4.689e+00		3.648e-07		0		4.649e+00		3.591e-07
3.65210		2.38854		0.09349		0.04977		0.00209		0.00187		0.05858		0.00301		0.00117		5.088e+00		4.009e-07		0		4.784e+00		3.754e-07
3.65210		2.52905		0.05770		0.03509		0.00129		0.00115		0.05912		0.00310		0.00118		4.882e+00		3.898e-07		0		4.705e+00		3.761e-07
3.65210		2.66216		0.07529		0.04879		0.00168		0.00151		0.06214		0.00322		0.00124		4.671e+00		3.846e-07		0		4.499e+00		3.656e-07
3.65210		2.79000		0.04598		0.03608		0.00103		0.00092		0.06468		0.00332		0.00129		4.461e+00		3.719e-07		0		4.314e+00		3.565e-07
3.65210		2.90948		0.02352		0.00889		0.00053		0.00047		0.06662		0.00347		0.00133		4.185e+00		3.495e-07		0		4.167e+00		3.498e-07
3.65210		3.02359		0.17032		0.07475		0.00381		0.00341		0.06463		0.00321		0.00129		4.846e+00		4.138e-07		0		4.368e+00		3.732e-07
3.65210		3.13594		0.07079		0.04596		0.00158		0.00142		0.06679		0.00340		0.00134		4.318e+00		3.796e-07		0		4.198e+00		3.644e-07
3.65210		3.24131		0.08503		0.04885		0.00190		0.00170		0.07331		0.00364		0.00147		3.996e+00		3.530e-07		0		3.783e+00		3.340e-07
3.65210		3.34337		0.04623		0.03325		0.00103		0.00092		0.07228		0.00364		0.00145		3.928e+00		3.513e-07		0		3.863e+00		3.464e-07
3.65210		3.54275		0.00360		0.00360		0.00008		0.00007		0.07828		0.00389		0.00157		3.566e+00		3.343e-07		0		3.531e+00		3.288e-07
3.65210		3.63581		0.00322		0.00322		0.00007		0.00006		0.08775		0.00445		0.00176		3.210e+00		3.022e-07		0		3.151e+00		2.980e-07
3.66958		0.00100		0.06699		0.03782		0.00150		0.00134		0.01963		0.00102		0.00039		1.485e+01		1.008e-06		0		1.428e+01		9.726e-07
3.66958		0.01000		0.06699		0.03782		0.00150		0.00134		0.02445		0.00126		0.00049		1.196e+01		8.176e-07		0		1.147e+01		7.792e-07
3.66958		0.35000		0.06660		0.03778		0.00149		0.00133		0.03404		0.00189		0.00068		8.566e+00		5.809e-07		0		8.241e+00		5.612e-07
3.66958		0.84918		0.08131		0.03848		0.00182		0.00163		0.03711		0.00200		0.00074		8.042e+00		5.605e-07		0		7.468e+00		5.164e-07
3.66958		1.19837		0.01527		0.00687		0.00034		0.00031		0.04653		0.00245		0.00093		6.022e+00		4.245e-07		0		5.959e+00		4.173e-07
3.66958		1.69502		0.04080		0.01179		0.00091		0.00082		0.05269		0.00283		0.00105		5.440e+00		3.958e-07		0		5.281e+00		3.835e-07
3.66958		1.89528		0.02812		0.00995		0.00063		0.00056		0.04861		0.00263		0.00097		5.815e+00		4.273e-07		0		5.708e+00		4.203e-07
3.66958		2.07584		0.03048		0.01017		0.00068		0.00061		0.04777		0.00247		0.00096		5.952e+00		4.516e-07		0		5.834e+00		4.367e-07
3.66958		2.23989		0.04905		0.03591		0.00110		0.00098		0.05483		0.00283		0.00110		5.322e+00		4.068e-07		0		5.081e+00		3.869e-07
3.66958		2.39167		0.08628		0.04951		0.00193		0.00173		0.06087		0.00309		0.00122		4.831e+00		3.783e-07		0		4.561e+00		3.540e-07
3.66958		2.53182		0.06725		0.03477		0.00150		0.00135		0.06041		0.00322		0.00121		4.893e+00		3.830e-07		0		4.642e+00		3.656e-07
3.66958		2.66348		0.04953		0.03626		0.00111		0.00099		0.06383		0.00326		0.00128		4.486e+00		3.574e-07		0		4.356e+00		3.497e-07
3.66958		2.79125		0.01332		0.00666		0.00030		0.00027		0.06688		0.00343		0.00134		4.153e+00		3.352e-07		0		4.127e+00		3.364e-07
3.66958		2.91017		0.11566		0.05940		0.00259		0.00231		0.06480		0.00333		0.00130		4.680e+00		3.874e-07		0		4.364e+00		3.614e-07
3.66958		3.02442		0.10039		0.05606		0.00224		0.00201		0.06641		0.00337		0.00133		4.533e+00		3.817e-07		0		4.250e+00		3.572e-07
3.66958		3.24193		0.04421		0.03462		0.00099		0.00088		0.06968		0.00349		0.00139		4.091e+00		3.583e-07		0		4.007e+00		3.488e-07
3.66958		3.34426		0.00322		0.00322		0.00007		0.00006		0.07681		0.00391		0.00154		3.696e+00		3.205e-07		0		3.599e+00		3.178e-07
3.66958		3.44530		0.00322		0.00322		0.00007		0.00006		0.07644		0.00377		0.00153		3.579e+00		3.254e-07		0		3.617e+00		3.261e-07
3.66958		3.54346		0.02455		0.01827		0.00055		0.00049		0.08355		0.00414		0.00167		3.423e+00		3.133e-07		0		3.323e+00		3.047e-07
3.66958		3.63608		0.00996		0.00576		0.00022		0.00020		0.08591		0.00431		0.00172		3.241e+00		3.029e-07		0		3.226e+00		3.009e-07
3.68711		0.00100		0.07009		0.03794		0.00157		0.00140		0.01907		0.00099		0.00038		1.528e+01		1.024e-06		0		1.471e+01		9.775e-07
3.68711		0.01000		0.07009		0.03794		0.00157		0.00140		0.02138		0.00112		0.00043		1.355e+01		9.008e-07		0		1.312e+01		8.713e-07
3.68711		0.35000		0.06399		0.03769		0.00143		0.00128		0.03597		0.00202		0.00072		8.079e+00		5.331e-07		0		7.788e+00		5.194e-07
3.68711		0.85153		0.05823		0.03612		0.00130		0.00116		0.03806		0.00199		0.00076		7.547e+00		5.057e-07		0		7.326e+00		4.948e-07
3.68711		1.20254		0.02309		0.00877		0.00052		0.00046		0.04504		0.00243		0.00090		6.308e+00		4.273e-07		0		6.159e+00		4.232e-07
3.68711		1.47855		0.03069		0.01024		0.00069		0.00061		0.04642		0.00246		0.00093		6.129e+00		4.261e-07		0		5.988e+00		4.183e-07
3.68711		1.70003		0.06385		0.03418		0.00143		0.00128		0.04780		0.00253		0.00096		6.121e+00		4.298e-07		0		5.860e+00		4.152e-07
3.68711		1.89976		0.02376		0.00899		0.00053		0.00048		0.05024		0.00261		0.00100		5.502e+00		3.934e-07		0		5.534e+00		3.992e-07
3.68711		2.07969		0.01705		0.00763		0.00038		0.00034		0.05405		0.00278		0.00108		5.160e+00		3.818e-07		0		5.119e+00		3.757e-07
3.68711		2.39397		0.02748		0.00973		0.00061		0.00055		0.06187		0.00321		0.00124		4.538e+00		3.443e-07		0		4.472e+00		3.389e-07
3.68711		2.53399		0.10706		0.05010		0.00239		0.00214		0.06246		0.00309		0.00125		4.860e+00		3.741e-07		0		4.529e+00		3.489e-07
3.68711		2.66479		0.00687		0.00486		0.00015		0.00014		0.06471		0.00336		0.00129		4.308e+00		3.406e-07		0		4.276e+00		3.343e-07
3.68711		2.79251		0.04462		0.03514		0.00100		0.00089		0.06591		0.00335		0.00132		4.367e+00		3.451e-07		0		4.234e+00		3.366e-07
3.68711		2.91086		0.10256		0.05734		0.00229		0.00205		0.06980		0.00376		0.00140		4.313e+00		3.497e-07		0		4.041e+00		3.274e-07
3.68711		3.02524		0.01256		0.00631		0.00028		0.00025		0.06895		0.00348		0.00138		4.126e+00		3.397e-07		0		4.024e+00		3.307e-07
3.68711		3.13689		0.04418		0.03461		0.00099		0.00088		0.07244		0.00378		0.00145		3.943e+00		3.306e-07		0		3.848e+00		3.224e-07
3.68711		3.24239		0.01031		0.00596		0.00023		0.00021		0.07691		0.00394		0.00154		3.612e+00		3.108e-07		0		3.595e+00		3.067e-07
3.68711		3.34501		0.00690		0.00489		0.00015		0.00014		0.07784		0.00390		0.00156		3.481e+00		2.943e-07		0		3.552e+00		3.074e-07
3.68711		3.44588		0.02765		0.01853		0.00062		0.00055		0.08169		0.00409		0.00163		3.428e+00		2.999e-07		0		3.385e+00		2.986e-07
3.68711		3.54402		0.03445		0.01915		0.00077		0.00069		0.08177		0.00456		0.00164		3.568e+00		3.202e-07		0		3.401e+00		3.044e-07
3.68711		3.63622		0.01346		0.00673		0.00030		0.00027		0.08409		0.00443		0.00168		3.281e+00		2.982e-07		0		3.294e+00		3.001e-07
3.70469		0.00100		0.05215		0.03586		0.00117		0.00104		0.02093		0.00111		0.00042		1.350e+01		9.547e-07		0		1.325e+01		9.182e-07
3.70469		0.01000		0.04869		0.03569		0.00109		0.00097		0.02337		0.00131		0.00047		1.217e+01		8.488e-07		0		1.194e+01		8.263e-07
3.70469		0.35000		0.05215		0.03586		0.00117		0.00104		0.03688		0.00192		0.00074		7.743e+00		5.365e-07		0		7.518e+00		5.228e-07
3.70469		0.85329		0.05838		0.03614		0.00131		0.00117		0.03997		0.00206		0.00080		7.217e+00		5.080e-07		0		6.967e+00		4.910e-07
3.70469		1.20669		0.06240		0.03612		0.00140		0.00125		0.04599		0.00243		0.00092		6.354e+00		4.549e-07		0		6.084e+00		4.359e-07
3.70469		1.48192		0.10145		0.04667		0.00227		0.00203		0.04505		0.00236		0.00090		6.648e+00		4.877e-07		0		6.258e+00		4.559e-07
3.70469		1.90318		0.01017		0.00588		0.00023		0.00020		0.05292		0.00272		0.00106		5.234e+00		3.911e-07		0		5.239e+00		3.942e-07
3.70469		2.08257		0.05966		0.03643		0.00133		0.00119		0.05434		0.00287		0.00109		5.303e+00		4.022e-07		0		5.141e+00		3.934e-07
3.70469		2.24435		0.09539		0.04895		0.00213		0.00191		0.06029		0.00308		0.00121		4.935e+00		3.806e-07		0		4.658e+00		3.616e-07
3.70469		2.39564		0.06110		0.03475		0.00137		0.00122		0.06317		0.00318		0.00126		4.553e+00		3.579e-07		0		4.429e+00		3.499e-07
3.70469		2.53557		0.02416		0.00914		0.00054		0.00048		0.06375		0.00327		0.00127		4.367e+00		3.511e-07		0		4.358e+00		3.490e-07
3.70469		2.66573		0.00322		0.00322		0.00007		0.00006		0.06492		0.00330		0.00130		4.298e+00		3.480e-07		0		4.261e+00		3.472e-07
3.70469		2.79340		0.07712		0.04769		0.00172		0.00154		0.06822		0.00348		0.00136		4.324e+00		3.592e-07		0		4.090e+00		3.395e-07
3.70469		2.91120		0.00322		0.00322		0.00007		0.00006		0.06197		0.00306		0.00124		4.559e+00		3.891e-07		0		4.462e+00		3.764e-07
3.70469		3.02574		0.04750		0.03477		0.00106		0.00095		0.07308		0.00370		0.00146		3.939e+00		3.421e-07		0		3.815e+00		3.271e-07
3.70469		3.13705		0.01705		0.00763		0.00038		0.00034		0.07501		0.00365		0.00150		3.679e+00		3.171e-07		0		3.697e+00		3.227e-07
3.70469		3.34576		0.01005		0.00580		0.00022		0.00020		0.07874		0.00406		0.00157		3.607e+00		3.234e-07		0		3.518e+00		3.177e-07
3.70469		3.44632		0.03160		0.01894		0.00071		0.00063		0.08141		0.00398		0.00163		3.500e+00		3.220e-07		0		3.416e+00		3.146e-07
3.70469		3.54402		0.01706		0.00763		0.00038		0.00034		0.08474		0.00437		0.00169		3.323e+00		3.083e-07		0		3.267e+00		3.060e-07
3.70469		3.63567		0.00689		0.00487		0.00015		0.00014		0.08599		0.00453		0.00172		3.226e+00		3.060e-07		0		3.216e+00		3.061e-07
3.70469		3.70123		0.03075		0.01026		0.00069		0.00062		0.08723		0.00602		0.00174		3.211e+00		3.122e-07		0		3.186e+00		3.076e-07
3.72234		0.00100		0.04174		0.03535		0.00093		0.00083		0.01870		0.00113		0.00037		1.523e+01		1.081e-06		0		1.492e+01		1.055e-06
3.72234		0.01000		0.04174		0.03535		0.00093		0.00083		0.02463		0.00124		0.00049		1.152e+01		8.034e-07		0		1.133e+01		7.993e-07
3.72234		0.35000		0.04553		0.03555		0.00102		0.00091		0.03590		0.00193		0.00072		7.945e+00		5.657e-07		0		7.777e+00		5.513e-07
3.72234		0.85563		0.05927		0.03599		0.00133		0.00119		0.04071		0.00212		0.00081		7.116e+00		5.143e-07		0		6.854e+00		4.923e-07
3.72234		1.21083		0.12131		0.05869		0.00271		0.00243		0.04453		0.00233		0.00089		6.783e+00		4.932e-07		0		6.347e+00		4.646e-07
3.72234		1.48530		0.12696		0.05882		0.00284		0.00254		0.05326		0.00275		0.00107		5.757e+00		4.264e-07		0		5.297e+00		3.939e-07
3.72234		1.70707		0.04162		0.03266		0.00093		0.00083		0.05325		0.00282		0.00107		5.371e+00		4.068e-07		0		5.233e+00		3.948e-07
3.72234		1.90633		0.00697		0.00493		0.00016		0.00014		0.05507		0.00278		0.00110		5.020e+00		3.894e-07		0		5.021e+00		3.857e-07
3.72234		2.08521		0.09232		0.04886		0.00206		0.00185		0.05492		0.00282		0.00110		5.393e+00		4.190e-07		0		5.097e+00		3.976e-07
3.72234		2.24613		0.09281		0.04938		0.00208		0.00186		0.05869		0.00307		0.00117		5.002e+00		3.944e-07		0		4.773e+00		3.783e-07
3.72234		2.39710		0.06443		0.03491		0.00144		0.00129		0.06464		0.00353		0.00129		4.476e+00		3.589e-07		0		4.332e+00		3.499e-07
3.72234		2.53675		0.04976		0.03344		0.00111		0.00100		0.06509		0.00331		0.00130		4.359e+00		3.590e-07		0		4.274e+00		3.502e-07
3.72234		2.66648		0.02017		0.00824		0.00045		0.00040		0.06885		0.00360		0.00138		4.102e+00		3.442e-07		0		4.024e+00		3.353e-07
3.72234		2.79430		0.00701		0.00495		0.00016		0.00014		0.07050		0.00375		0.00141		3.957e+00		3.383e-07		0		3.927e+00		3.327e-07
3.72234		2.91172		0.01000		0.00578		0.00022		0.00020		0.06802		0.00362		0.00136		4.035e+00		3.420e-07		0		4.071e+00		3.502e-07
3.72234		3.02590		0.01397		0.00699		0.00031		0.00028		0.07286		0.00365		0.00146		3.840e+00		3.373e-07		0		3.805e+00		3.325e-07
3.72234		3.13689		0.00702		0.00497		0.00016		0.00014		0.07638		0.00401		0.00153		3.640e+00		3.223e-07		0		3.622e+00		3.229e-07
3.72234		3.24301		0.03860		0.03552		0.00086		0.00077		0.07619		0.00383		0.00152		3.747e+00		3.418e-07		0		3.643e+00		3.295e-07
3.72234		3.34621		0.02455		0.01827		0.00055		0.00049		0.08389		0.00413		0.00168		3.333e+00		3.068e-07		0		3.312e+00		3.053e-07
3.72234		3.44675		0.02067		0.00844		0.00046		0.00041		0.08275		0.00415		0.00166		3.383e+00		3.130e-07		0		3.346e+00		3.128e-07
3.72234		3.54416		0.00689		0.00487		0.00015		0.00014		0.08508		0.00443		0.00170		3.237e+00		3.114e-07		0		3.249e+00		3.105e-07
3.72234		3.63539		0.02411		0.00912		0.00054		0.00048		0.09085		0.00478		0.00182		3.107e+00		3.020e-07		0		3.056e+00		2.969e-07
3.72234		3.71377		0.05052		0.01996		0.00113		0.00101		0.09336		0.00476		0.00187		3.135e+00		3.108e-07		0		2.975e+00		2.937e-07
3.74004		0.00100		0.04199		0.03515		0.00094		0.00084		0.01875		0.00099		0.00037		1.546e+01		1.130e-06		0		1.488e+01		1.107e-06
3.74004		0.01000		0.04199		0.03515		0.00094		0.00084		0.02532		0.00138		0.00051		1.122e+01		8.225e-07		0		1.101e+01		8.192e-07
3.74004		0.35000		0.05229		0.03565		0.00117		0.00105		0.03702		0.00201		0.00074		7.893e+00		5.847e-07		0		7.477e+00		5.578e-07
3.74004		0.85855		0.07801		0.05053		0.00174		0.00156		0.04346		0.00222		0.00087		6.858e+00		5.128e-07		0		6.417e+00		4.857e-07
3.74004		1.21289		0.12040		0.05864		0.00269		0.00241		0.04483		0.00229		0.00090		6.822e+00		5.203e-07		0		6.313e+00		4.856e-07
3.74004		1.48798		0.05166		0.03318		0.00116		0.00103		0.05072		0.00264		0.00101		5.657e+00		4.430e-07		0		5.461e+00		4.274e-07
3.74004		1.70854		0.04963		0.03343		0.00111		0.00099		0.05400		0.00300		0.00108		5.308e+00		4.207e-07		0		5.152e+00		4.091e-07
3.74004		1.90659		0.05726		0.03386		0.00128		0.00115		0.05687		0.00298		0.00114		5.088e+00		4.092e-07		0		4.900e+00		3.957e-07
3.74004		2.08641		0.08872		0.04874		0.00198		0.00177		0.05768		0.00299		0.00115		5.074e+00		4.174e-07		0		4.829e+00		3.965e-07
3.74004		2.39773		0.06769		0.03439		0.00151		0.00135		0.06564		0.00336		0.00131		4.449e+00		3.779e-07		0		4.279e+00		3.624e-07
3.74004		2.53734		0.01389		0.00695		0.00031		0.00028		0.06602		0.00346		0.00132		4.267e+00		3.687e-07		0		4.193e+00		3.618e-07
3.74004		2.66704		0.02026		0.00828		0.00045		0.00041		0.06662		0.00341		0.00133		4.213e+00		3.750e-07		0		4.148e+00		3.645e-07
3.74004		2.79537		0.01046		0.00604		0.00023		0.00021		0.07145		0.00368		0.00143		3.915e+00		3.491e-07		0		3.875e+00		3.456e-07
3.74004		2.91309		0.04944		0.03311		0.00111		0.00099		0.07418		0.00381		0.00148		3.797e+00		3.449e-07		0		3.752e+00		3.403e-07
3.74004		3.02673		0.01408		0.00704		0.00031		0.00028		0.07731		0.00397		0.00155		3.627e+00		3.371e-07		0		3.584e+00		3.309e-07
3.74004		3.13721		0.06758		0.04784		0.00151		0.00135		0.07889		0.00393		0.00158		3.736e+00		3.500e-07		0		3.555e+00		3.337e-07
3.74004		3.24347		0.03862		0.03555		0.00086		0.00077		0.07950		0.00410		0.00159		3.620e+00		3.440e-07		0		3.491e+00		3.326e-07
3.74004		3.34680		0.01057		0.00610		0.00024		0.00021		0.08244		0.00410		0.00165		3.412e+00		3.297e-07		0		3.356e+00		3.253e-07
3.74004		3.44791		0.00696		0.00492		0.00016		0.00014		0.08375		0.00414		0.00168		3.376e+00		3.342e-07		0		3.304e+00		3.268e-07
3.74004		3.63677		0.02377		0.00899		0.00053		0.00048		0.09437		0.00475		0.00189		2.987e+00		3.009e-07		0		2.947e+00		3.013e-07
3.74004		3.72587		0.08384		0.04793		0.00187		0.00168		0.10250		0.00508		0.00205		2.860e+00		2.958e-07		0		2.699e+00		2.808e-07
3.75785		0.00100		0.08523		0.05079		0.00191		0.00170		0.02103		0.00111		0.00042		1.386e+01		1.243e-06		0		1.320e+01		1.189e-06
3.75785		0.01000		0.08171		0.05066		0.00183		0.00163		0.02254		0.00117		0.00045		1.282e+01		1.165e-06		0		1.225e+01		1.108e-06
3.75785		0.35000		0.08169		0.05066		0.00183		0.00163		0.03823		0.00209		0.00076		7.606e+00		6.924e-07		0		7.240e+00		6.555e-07
3.75785		0.86087		0.07149		0.04822		0.00160		0.00143		0.04360		0.00223		0.00087		6.665e+00		6.077e-07		0		6.429e+00		5.882e-07
3.75785		1.21454		0.05133		0.03315		0.00115		0.00103		0.04690		0.00271		0.00094		6.157e+00		5.806e-07		0		5.906e+00		5.501e-07
3.75785		1.48966		0.08502		0.04653		0.00190		0.00170		0.05214		0.00287		0.00104		5.608e+00		5.256e-07		0		5.316e+00		5.034e-07
3.75785		1.90633		0.05400		0.03370		0.00121		0.00108		0.05663		0.00283		0.00113		5.072e+00		4.973e-07		0		4.892e+00		4.782e-07
3.75785		2.08713		0.09087		0.05056		0.00203		0.00182		0.06283		0.00332		0.00126		4.647e+00		4.646e-07		0		4.445e+00		4.417e-07
3.75785		2.24858		0.11096		0.04806		0.00248		0.00222		0.06556		0.00345		0.00131		4.648e+00		4.697e-07		0		4.322e+00		4.367e-07
3.75785		2.39814		0.06414		0.03420		0.00143		0.00128		0.06500		0.00333		0.00130		4.527e+00		4.605e-07		0		4.310e+00		4.419e-07
3.75785		2.53754		0.02035		0.00832		0.00046		0.00041		0.06632		0.00336		0.00133		4.256e+00		4.481e-07		0		4.172e+00		4.355e-07
3.75785		2.66704		0.00341		0.00341		0.00008		0.00007		0.07187		0.00373		0.00144		3.848e+00		4.048e-07		0		3.852e+00		4.087e-07
3.75785		2.91446		0.06333		0.03383		0.00142		0.00127		0.07676		0.00400		0.00154		3.777e+00		4.117e-07		0		3.646e+00		4.000e-07
3.75785		3.02739		0.08130		0.04833		0.00182		0.00163		0.07774		0.00381		0.00155		3.727e+00		4.151e-07		0		3.566e+00		3.984e-07
3.75785		3.13737		0.07400		0.05015		0.00165		0.00148		0.07811		0.00404		0.00156		3.733e+00		4.234e-07		0		3.585e+00		4.068e-07
3.75785		3.24393		0.01370		0.00685		0.00031		0.00027		0.07708		0.00391		0.00154		3.633e+00		4.211e-07		0		3.593e+00		4.142e-07
3.75785		3.34740		0.00705		0.00498		0.00016		0.00014		0.08736		0.00433		0.00175		3.203e+00		3.700e-07		0		3.168e+00		3.719e-07
3.75785		3.44907		0.03409		0.03409		0.00076		0.00068		0.08806		0.00440		0.00176		3.252e+00		3.867e-07		0		3.157e+00		3.771e-07
3.75785		3.54698		0.02025		0.00828		0.00045		0.00041		0.09077		0.00466		0.00182		3.064e+00		3.794e-07		0		3.051e+00		3.715e-07
3.75785		3.63828		0.08050		0.04781		0.00180		0.00161		0.09634		0.00481		0.00193		3.017e+00		3.763e-07		0		2.880e+00		3.568e-07
3.75785		3.72721		0.11885		0.05923		0.00266		0.00238		0.09527		0.00499		0.00191		3.211e+00		4.087e-07		0		2.971e+00		3.741e-07
3.77577		0.00100		0.03633		0.03633		0.00081		0.00073		0.01921		0.00101		0.00038		1.453e+01		1.225e-06		0		1.443e+01		1.233e-06
3.77577		0.01000		0.03633		0.03633		0.00081		0.00073		0.02592		0.00136		0.00052		1.083e+01		9.440e-07		0		1.068e+01		9.112e-07
3.77577		0.35000		0.07266		0.05138		0.00162		0.00145		0.03605		0.00215		0.00072		8.101e+00		7.021e-07		0		7.760e+00		6.650e-07
3.77577		0.86145		0.04296		0.03663		0.00096		0.00086		0.04621		0.00233		0.00092		6.257e+00		5.432e-07		0		6.033e+00		5.236e-07
3.77577		1.21454		0.11465		0.05715		0.00256		0.00229		0.05086		0.00282		0.00102		6.031e+00		5.327e-07		0		5.565e+00		4.912e-07
3.77577		1.48966		0.08341		0.04740		0.00187		0.00167		0.05381		0.00286		0.00108		5.386e+00		4.841e-07		0		5.138e+00		4.614e-07
3.77577		1.70883		0.05689		0.03382		0.00127		0.00114		0.05204		0.00264		0.00104		5.541e+00		5.077e-07		0		5.346e+00		4.876e-07
3.77577		1.90476		0.09141		0.05060		0.00204		0.00183		0.05374		0.00287		0.00107		5.530e+00		5.114e-07		1		8.578e+00		7.949e-07
3.77577		2.08665		0.09621		0.04932		0.00215		0.00192		0.06102		0.00315		0.00122		4.909e+00		4.656e-07		0		4.600e+00		4.334e-07
3.77577		2.24858		0.13273		0.05753		0.00297		0.00265		0.06114		0.00329		0.00122		4.975e+00		4.758e-07		0		4.596e+00		4.407e-07
3.77577		2.39752		0.02106		0.00860		0.00047		0.00042		0.06675		0.00338		0.00134		4.213e+00		4.046e-07		0		4.141e+00		4.034e-07
3.77577		2.53695		0.02067		0.00844		0.00046		0.00041		0.06752		0.00344		0.00135		4.258e+00		4.242e-07		0		4.092e+00		4.061e-07
3.77577		2.66685		0.00677		0.00479		0.00015		0.00014		0.07159		0.00372		0.00143		3.865e+00		3.902e-07		0		3.854e+00		3.885e-07
3.77577		2.79698		0.06636		0.03397		0.00148		0.00133		0.07183		0.00374		0.00144		4.041e+00		4.123e-07		0		3.909e+00		3.993e-07
3.77577		3.02772		0.10989		0.05971		0.00246		0.00220		0.07820		0.00407		0.00156		3.839e+00		4.073e-07		0		3.621e+00		3.830e-07
3.77577		3.13721		0.04547		0.03588		0.00102		0.00091		0.08009		0.00417		0.00160		3.589e+00		3.865e-07		0		3.485e+00		3.748e-07
3.77577		3.24409		0.00704		0.00498		0.00016		0.00014		0.08161		0.00420		0.00163		3.495e+00		3.820e-07		0		3.395e+00		3.713e-07
3.77577		3.34785		0.03409		0.03409		0.00076		0.00068		0.08726		0.00442		0.00175		3.258e+00		3.656e-07		0		3.188e+00		3.543e-07
3.77577		3.45009		0.01021		0.00590		0.00023		0.00020		0.09544		0.00486		0.00191		2.938e+00		3.377e-07		0		2.902e+00		3.288e-07
3.77577		3.54727		0.02050		0.00837		0.00046		0.00041		0.09303		0.00467		0.00186		3.031e+00		3.460e-07		0		2.974e+00		3.434e-07
3.77577		3.63897		0.10868		0.05894		0.00243		0.00217		0.09806		0.00491		0.00196		3.073e+00		3.585e-07		0		2.884e+00		3.387e-07
3.77577		3.72788		0.05536		0.03578		0.00124		0.00111		0.09883		0.00506		0.00198		2.904e+00		3.427e-07		0		2.807e+00		3.356e-07
3.79379		0.85796		0.07222		0.04894		0.00161		0.00144		0.04650		0.00246		0.00093		6.267e+00		4.542e-07		0		6.034e+00		4.314e-07
3.79379		1.21165		0.11337		0.05787		0.00254		0.00227		0.04628		0.00232		0.00093		6.566e+00		4.732e-07		0		6.116e+00		4.455e-07
3.79379		1.48731		0.08748		0.04821		0.00196		0.00175		0.05307		0.00288		0.00106		5.525e+00		4.109e-07		0		5.239e+00		3.885e-07
3.79379		1.70590		0.02759		0.00976		0.00062		0.00055		0.05594		0.00293		0.00112		5.117e+00		3.841e-07		1		8.309e+00		6.248e-07
3.79379		1.90134		0.05591		0.03626		0.00125		0.00112		0.06006		0.00312		0.00120		4.740e+00		3.623e-07		0		4.623e+00		3.536e-07
3.79379		2.08449		0.11783		0.04810		0.00263		0.00236		0.06392		0.00319		0.00128		4.746e+00		3.683e-07		0		4.428e+00		3.444e-07
3.79379		2.39502		0.02424		0.00917		0.00054		0.00048		0.06672		0.00334		0.00133		4.249e+00		3.448e-07		0		4.154e+00		3.342e-07
3.79379		2.53458		0.00340		0.00340		0.00008		0.00007		0.06807		0.00347		0.00136		4.059e+00		3.278e-07		0		4.060e+00		3.316e-07
3.79379		2.66498		0.05251		0.03325		0.00117		0.00105		0.07302		0.00362		0.00146		3.892e+00		3.233e-07		0		3.789e+00		3.151e-07
3.79379		2.79591		0.02416		0.00914		0.00054		0.00048		0.07913		0.00425		0.00158		3.555e+00		2.981e-07		0		3.507e+00		2.966e-07
3.79379		2.91498		0.07083		0.04795		0.00158		0.00142		0.08224		0.00431		0.00164		3.605e+00		3.100e-07		0		3.406e+00		2.930e-07
3.79379		3.02640		0.04205		0.03571		0.00094		0.00084		0.07841		0.00396		0.00157		3.673e+00		3.191e-07		0		3.554e+00		3.102e-07
3.79379		3.13562		0.01348		0.00675		0.00030		0.00027		0.08247		0.00417		0.00165		3.386e+00		2.989e-07		0		3.357e+00		2.976e-07
3.79379		3.24301		0.03409		0.03409		0.00076		0.00068		0.08200		0.00399		0.00164		3.491e+00		3.114e-07		0		3.399e+00		3.062e-07
3.79379		3.34710		0.03409		0.03409		0.00076		0.00068		0.08366		0.00415		0.00167		3.433e+00		3.142e-07		0		3.323e+00		3.053e-07
3.79379		3.44907		0.01362		0.00681		0.00030		0.00027		0.09092		0.00461		0.00182		3.109e+00		2.921e-07		0		3.045e+00		2.850e-07
3.79379		3.63773		0.01662		0.00744		0.00037		0.00033		0.10512		0.00526		0.00210		2.673e+00		2.620e-07		0		2.630e+00		2.556e-07
3.79379		3.72654		0.05654		0.03680		0.00126		0.00113		0.09841		0.00514		0.00197		2.929e+00		2.870e-07		0		2.822e+00		2.784e-07
3.79379		3.79066		0.06987		0.03740		0.00156		0.00140		0.10452		0.00732		0.00209		2.804e+00		2.809e-07		0		2.682e+00		2.680e-07
3.81191		0.00100		0.03564		0.03564		0.00080		0.00071		0.02299		0.00122		0.00046		1.250e+01		8.408e-07		0		1.204e+01		8.002e-07
3.81191		0.01000		0.03564		0.03564		0.00080		0.00071		0.02645		0.00140		0.00053		1.081e+01		7.224e-07		0		1.049e+01		6.946e-07
3.81191		0.35000		0.06902		0.04883		0.00154		0.00138		0.03973		0.00212		0.00079		7.416e+00		4.946e-07		0		7.062e+00		4.694e-07
3.81191		0.85446		0.11217		0.05900		0.00251		0.00224		0.04749		0.00243		0.00095		6.284e+00		4.264e-07		0		5.965e+00		4.006e-07
3.81191		1.20835		0.09841		0.04862		0.00220		0.00197		0.05409		0.00286		0.00108		5.446e+00		3.731e-07		0		5.204e+00		3.562e-07
3.81191		1.48462		0.05705		0.03473		0.00128		0.00114		0.05871		0.00298		0.00117		4.868e+00		3.414e-07		1		7.838e+00		5.460e-07
3.81191		1.70297		0.03075		0.01026		0.00069		0.00061		0.05619		0.00292		0.00112		4.971e+00		3.537e-07		1		8.258e+00		5.835e-07
3.81191		1.89766		0.08973		0.04727		0.00201		0.00179		0.05912		0.00307		0.00118		5.048e+00		3.597e-07		0		4.720e+00		3.390e-07
3.81191		2.08161		0.06345		0.03385		0.00142		0.00127		0.06258		0.00311		0.00125		4.609e+00		3.349e-07		0		4.472e+00		3.272e-07
3.81191		2.24368		0.02068		0.00844		0.00046		0.00041		0.06182		0.00329		0.00124		4.564e+00		3.391e-07		0		4.474e+00		3.321e-07
3.81191		2.39188		0.01394		0.00697		0.00031		0.00028		0.06850		0.00382		0.00137		4.056e+00		3.064e-07		0		4.040e+00		3.057e-07
3.81191		2.53142		0.01703		0.00762		0.00038		0.00034		0.07098		0.00383		0.00142		3.949e+00		3.017e-07		0		3.908e+00		2.999e-07
3.81191		2.66235		0.02399		0.00907		0.00054		0.00048		0.07610		0.00393		0.00152		3.751e+00		2.921e-07		0		3.655e+00		2.847e-07
3.81191		2.79412		0.01013		0.00586		0.00023		0.00020		0.07884		0.00406		0.00158		3.520e+00		2.782e-07		0		3.517e+00		2.796e-07
3.81191		2.91378		0.07093		0.05015		0.00159		0.00142		0.08050		0.00428		0.00161		3.690e+00		2.980e-07		0		3.481e+00		2.808e-07
3.81191		3.02442		0.01348		0.00675		0.00030		0.00027		0.08209		0.00435		0.00164		3.425e+00		2.799e-07		0		3.367e+00		2.764e-07
3.81191		3.13402		0.03574		0.03574		0.00080		0.00071		0.08700		0.00455		0.00174		3.295e+00		2.712e-07		0		3.188e+00		2.658e-07
3.81191		3.24177		0.03409		0.03409		0.00076		0.00068		0.08553		0.00477		0.00171		3.310e+00		2.853e-07		0		3.246e+00		2.758e-07
3.81191		3.34651		0.00339		0.00339		0.00008		0.00007		0.08961		0.00484		0.00179		3.010e+00		2.629e-07		0		3.088e+00		2.670e-07
3.81191		3.44777		0.03163		0.01055		0.00071		0.00063		0.09430		0.00470		0.00189		3.041e+00		2.690e-07		0		2.953e+00		2.601e-07
3.81191		3.54360		0.02716		0.00961		0.00061		0.00054		0.09471		0.00487		0.00189		2.974e+00		2.675e-07		0		2.919e+00		2.615e-07
3.81191		3.63622		0.02383		0.00901		0.00053		0.00048		0.10049		0.00490		0.00201		2.842e+00		2.592e-07		0		2.767e+00		2.521e-07
3.81191		3.72493		0.05266		0.03660		0.00118		0.00105		0.10239		0.00519		0.00205		2.760e+00		2.570e-07		0		2.703e+00		2.505e-07
3.81191		3.80317		0.04059		0.01172		0.00091		0.00081		0.10892		0.00565		0.00218		2.605e+00		2.451e-07		0		2.554e+00		2.412e-07
3.83014		0.00100		0.06902		0.04883		0.00154		0.00138		0.02266		0.00118		0.00045		1.277e+01		9.343e-07		0		1.239e+01		9.031e-07
3.83014		0.01000		0.06902		0.04883		0.00154		0.00138		0.02509		0.00129		0.00050		1.156e+01		8.458e-07		0		1.117e+01		8.176e-07
3.83014		0.35000		0.06902		0.04883		0.00154		0.00138		0.04379		0.00243		0.00088		6.680e+00		4.897e-07		0		6.397e+00		4.678e-07
3.83014		0.85153		0.04090		0.03398		0.00091		0.00082		0.04703		0.00252		0.00094		6.117e+00		4.485e-07		0		5.922e+00		4.383e-07
3.83014		1.20669		0.08052		0.04762		0.00180		0.00161		0.05159		0.00282		0.00103		5.623e+00		4.266e-07		0		5.371e+00		4.059e-07
3.83014		1.48327		0.04084		0.01179		0.00091		0.00082		0.05553		0.00287		0.00111		5.124e+00		3.907e-07		1		8.361e+00		6.404e-07
3.83014		1.70267		0.04310		0.03311		0.00096		0.00086		0.05982		0.00344		0.00120		4.728e+00		3.740e-07		0		4.664e+00		3.636e-07
3.83014		1.89713		0.08571		0.04658		0.00192		0.00171		0.06039		0.00309		0.00121		4.882e+00		3.859e-07		0		4.591e+00		3.639e-07
3.83014		2.08041		0.02048		0.00836		0.00046		0.00041		0.06697		0.00352		0.00134		4.209e+00		3.440e-07		0		4.126e+00		3.327e-07
3.83014		2.39188		0.01389		0.00694		0.00031		0.00028		0.07141		0.00387		0.00143		3.904e+00		3.197e-07		0		3.876e+00		3.228e-07
3.83014		2.66385		0.06041		0.03745		0.00135		0.00121		0.07167		0.00392		0.00143		4.024e+00		3.470e-07		0		3.896e+00		3.355e-07
3.83014		2.79662		0.03875		0.03567		0.00087		0.00077		0.07476		0.00381		0.00150		3.776e+00		3.288e-07		0		3.719e+00		3.242e-07
3.83014		2.91618		0.05261		0.03634		0.00118		0.00105		0.07894		0.00407		0.00158		3.627e+00		3.270e-07		0		3.512e+00		3.123e-07
3.83014		3.02690		0.07935		0.04937		0.00177		0.00159		0.08453		0.00441		0.00169		3.457e+00		3.172e-07		0		3.295e+00		2.978e-07
3.83014		3.13689		0.03409		0.03409		0.00076		0.00068		0.08937		0.00467		0.00179		3.209e+00		2.941e-07		0		3.112e+00		2.858e-07
3.83014		3.24470		0.01004		0.00580		0.00022		0.00020		0.09139		0.00451		0.00183		3.052e+00		2.866e-07		0		3.031e+00		2.842e-07
3.83014		3.34919		0.02420		0.00915		0.00054		0.00048		0.09197		0.00462		0.00184		3.070e+00		2.932e-07		0		3.022e+00		2.879e-07
3.83014		3.44951		0.03455		0.01094		0.00077		0.00069		0.09443		0.00480		0.00189		3.006e+00		2.955e-07		0		2.943e+00		2.858e-07
3.83014		3.54529		0.04748		0.01985		0.00106		0.00095		0.10052		0.00537		0.00201		2.836e+00		2.836e-07		0		2.774e+00		2.736e-07
3.83014		3.63842		0.04598		0.03629		0.00103		0.00092		0.10264		0.00526		0.00205		2.788e+00		2.769e-07		0		2.720e+00		2.733e-07
3.83014		3.81433		0.04115		0.01189		0.00092		0.00082		0.10700		0.00572		0.00214		2.668e+00		2.789e-07		0		2.600e+00		2.713e-07
3.84848		0.00100		0.00368		0.00368		0.00008		0.00007		0.02010		0.00108		0.00040		1.375e+01		9.406e-07		0		1.375e+01		9.529e-07
3.84848		0.01000		0.00364		0.00364		0.00008		0.00007		0.02852		0.00144		0.00057		9.737e+00		6.764e-07		0		9.701e+00		6.703e-07
3.84848		0.35000		0.00732		0.00517		0.00016		0.00015		0.04120		0.00219		0.00082		6.749e+00		4.714e-07		0		6.719e+00		4.659e-07
3.84848		0.84976		0.04064		0.03395		0.00091		0.00081		0.04965		0.00270		0.00099		5.686e+00		4.003e-07		0		5.605e+00		3.943e-07
3.84848		1.20669		0.09031		0.04796		0.00202		0.00181		0.05526		0.00313		0.00111		5.349e+00		3.850e-07		0		5.047e+00		3.613e-07
3.84848		1.48294		0.01038		0.00599		0.00023		0.00021		0.05690		0.00315		0.00114		4.769e+00		3.413e-07		0		4.871e+00		3.530e-07
3.84848		1.90055		0.00692		0.00489		0.00015		0.00014		0.06536		0.00339		0.00131		4.228e+00		3.108e-07		0		4.233e+00		3.178e-07
3.84848		2.08137		0.01378		0.00689		0.00031		0.00028		0.06564		0.00346		0.00131		4.296e+00		3.295e-07		0		4.218e+00		3.220e-07
3.84848		2.24413		0.01049		0.00606		0.00023		0.00021		0.06833		0.00353		0.00137		4.086e+00		3.131e-07		0		4.055e+00		3.150e-07
3.84848		2.39502		0.00685		0.00485		0.00015		0.00014		0.07693		0.00391		0.00154		3.593e+00		2.846e-07		0		3.598e+00		2.834e-07
3.84848		2.53576		0.05703		0.03730		0.00128		0.00114		0.07246		0.00367		0.00145		4.014e+00		3.217e-07		0		3.836e+00		3.077e-07
3.84848		2.66854		0.00660		0.00467		0.00015		0.00013		0.07612		0.00405		0.00152		3.646e+00		2.946e-07		0		3.642e+00		2.964e-07
3.84848		2.80020		0.04975		0.03623		0.00111		0.00099		0.08229		0.00431		0.00165		3.490e+00		2.893e-07		0		3.382e+00		2.809e-07
3.84848		2.91978		0.07935		0.04937		0.00177		0.00159		0.08639		0.00441		0.00173		3.329e+00		2.817e-07		0		3.225e+00		2.719e-07
3.84848		3.03135		0.03896		0.03588		0.00087		0.00078		0.08457		0.00433		0.00169		3.409e+00		2.923e-07		0		3.287e+00		2.816e-07
3.84848		3.14183		0.00661		0.00468		0.00015		0.00013		0.08894		0.00457		0.00178		3.126e+00		2.750e-07		0		3.109e+00		2.715e-07
3.84848		3.24948		0.02005		0.00819		0.00045		0.00040		0.09106		0.00457		0.00182		3.081e+00		2.701e-07		0		3.043e+00		2.701e-07
3.84848		3.45183		0.04073		0.01927		0.00091		0.00081		0.10100		0.00533		0.00202		2.831e+00		2.590e-07		0		2.756e+00		2.533e-07
3.84848		3.54783		0.02043		0.00835		0.00046		0.00041		0.10802		0.00567		0.00216		2.641e+00		2.451e-07		0		2.563e+00		2.397e-07
3.84848		3.64131		0.02350		0.00889		0.00053		0.00047		0.10300		0.00527		0.00206		2.759e+00		2.686e-07		0		2.697e+00		2.573e-07
3.84848		3.73070		0.02442		0.00924		0.00055		0.00049		0.11012		0.00563		0.00220		2.593e+00		2.522e-07		0		2.520e+00		2.450e-07
3.84848		3.81800		0.02762		0.00977		0.00062		0.00055		0.11117		0.00577		0.00222		2.547e+00		2.550e-07		0		2.492e+00		2.463e-07
3.86692		0.00100		0.00368		0.00368		0.00008		0.00007		0.02171		0.00111		0.00043		1.263e+01		9.825e-07		0		1.273e+01		9.977e-07
3.86692		0.01000		0.00368		0.00368		0.00008		0.00007		0.02749		0.00140		0.00055		9.978e+00		7.808e-07		0		1.004e+01		7.875e-07
3.86692		0.35000		0.00368		0.00368		0.00008		0.00007		0.04277		0.00231		0.00086		6.379e+00		4.977e-07		0		6.463e+00		5.077e-07
3.86692		0.84741		0.10612		0.05946		0.00237		0.00212		0.05399		0.00277		0.00108		5.513e+00		4.435e-07		0		5.230e+00		4.164e-07
3.86692		1.48091		0.10381		0.05808		0.00232		0.00208		0.05576		0.00288		0.00112		5.352e+00		4.382e-07		0		5.063e+00		4.167e-07
3.86692		1.90239		0.01036		0.00598		0.00023		0.00021		0.06449		0.00331		0.00129		4.207e+00		3.626e-07		0		4.298e+00		3.657e-07
3.86692		2.08329		0.01404		0.00702		0.00031		0.00028		0.06553		0.00344		0.00131		4.283e+00		3.692e-07		0		4.220e+00		3.655e-07
3.86692		2.24635		0.01049		0.00606		0.00023		0.00021		0.07166		0.00366		0.00143		3.910e+00		3.456e-07		0		3.862e+00		3.399e-07
3.86692		2.39898		0.04647		0.03680		0.00104		0.00093		0.07420		0.00405		0.00148		3.832e+00		3.462e-07		0		3.761e+00		3.363e-07
3.86692		2.54049		0.08550		0.05127		0.00191		0.00171		0.07713		0.00416		0.00154		3.801e+00		3.463e-07		0		3.600e+00		3.273e-07
3.86692		2.67397		0.04623		0.03606		0.00103		0.00092		0.07648		0.00395		0.00153		3.743e+00		3.471e-07		0		3.647e+00		3.374e-07
3.86692		2.80412		0.05476		0.03466		0.00122		0.00110		0.08049		0.00405		0.00161		3.557e+00		3.349e-07		0		3.446e+00		3.244e-07
3.86692		2.92354		0.07948		0.04938		0.00178		0.00159		0.08310		0.00421		0.00166		3.456e+00		3.300e-07		0		3.346e+00		3.203e-07
3.86692		3.14740		0.02005		0.00819		0.00045		0.00040		0.09569		0.00479		0.00191		2.946e+00		2.974e-07		0		2.896e+00		2.868e-07
3.86692		3.25470		0.02070		0.00846		0.00046		0.00041		0.09527		0.00480		0.00191		2.946e+00		2.990e-07		0		2.904e+00		2.926e-07
3.86692		3.35680		0.04447		0.01963		0.00099		0.00089		0.09749		0.00497		0.00195		2.971e+00		3.054e-07		0		2.863e+00		2.936e-07
3.86692		3.45458		0.04076		0.01927		0.00091		0.00082		0.10041		0.00508		0.00201		2.821e+00		2.938e-07		0		2.773e+00		2.893e-07
3.86692		3.55107		0.01686		0.00755		0.00038		0.00034		0.10080		0.00539		0.00202		2.746e+00		2.904e-07		0		2.748e+00		2.915e-07
3.86692		3.64487		0.03065		0.01023		0.00069		0.00061		0.10558		0.00538		0.00211		2.663e+00		2.919e-07		0		2.637e+00		2.848e-07
3.86692		3.73472		0.02388		0.00903		0.00053		0.00048		0.10947		0.00553		0.00219		2.563e+00		2.831e-07		0		2.537e+00		2.794e-07
3.86692		3.82232		0.06123		0.02771		0.00137		0.00122		0.11003		0.00585		0.00220		2.648e+00		2.982e-07		0		2.541e+00		2.852e-07
3.88545		0.00100		0.03611		0.03611		0.00081		0.00072		0.02229		0.00128		0.00045		1.249e+01		9.969e-07		0		1.243e+01		9.820e-07
3.88545		0.01000		0.03611		0.03611		0.00081		0.00072		0.02790		0.00152		0.00056		1.033e+01		8.070e-07		0		9.944e+00		7.853e-07
3.88545		0.35000		0.06916		0.04895		0.00155		0.00138		0.04646		0.00248		0.00093		6.275e+00		4.958e-07		0		6.035e+00		4.785e-07
3.88545		0.84564		0.03305		0.03305		0.00074		0.00066		0.05201		0.00273		0.00104		5.438e+00		4.336e-07		0		5.354e+00		4.294e-07
3.88545		1.47922		0.07131		0.04811		0.00159		0.00143		0.05930		0.00301		0.00119		4.910e+00		4.037e-07		0		4.733e+00		3.928e-07
3.88545		1.70766		0.04907		0.03593		0.00110		0.00098		0.06421		0.00349		0.00128		4.409e+00		3.714e-07		0		4.327e+00		3.666e-07
3.88545		1.90502		0.02422		0.00916		0.00054		0.00048		0.06610		0.00335		0.00132		4.209e+00		3.701e-07		0		4.203e+00		3.607e-07
3.88545		2.08617		0.01383		0.00692		0.00031		0.00028		0.06836		0.00371		0.00137		4.099e+00		3.620e-07		0		4.049e+00		3.538e-07
3.88545		2.24947		0.00671		0.00475		0.00015		0.00013		0.07358		0.00402		0.00147		3.761e+00		3.341e-07		0		3.761e+00		3.333e-07
3.88545		2.40356		0.11626		0.06146		0.00260		0.00233		0.07102		0.00372		0.00142		4.260e+00		3.816e-07		0		3.986e+00		3.604e-07
3.88545		2.54560		0.01367		0.00684		0.00031		0.00027		0.07921		0.00425		0.00158		3.496e+00		3.249e-07		0		3.492e+00		3.205e-07
3.88545		2.67994		0.01798		0.00804		0.00040		0.00036		0.08008		0.00398		0.00160		3.502e+00		3.281e-07		0		3.465e+00		3.239e-07
3.88545		2.80840		0.05091		0.03445		0.00114		0.00102		0.08451		0.00425		0.00169		3.291e+00		3.119e-07		0		3.281e+00		3.122e-07
3.88545		3.15295		0.01713		0.00767		0.00038		0.00034		0.09701		0.00506		0.00194		2.903e+00		2.897e-07		0		2.853e+00		2.860e-07
3.88545		3.25931		0.01722		0.00771		0.00038		0.00034		0.10065		0.00519		0.00201		2.758e+00		2.780e-07		0		2.755e+00		2.804e-07
3.88545		3.36112		0.03029		0.01830		0.00068		0.00061		0.09997		0.00557		0.00200		2.809e+00		2.867e-07		0		2.784e+00		2.880e-07
3.88545		3.45877		0.00695		0.00492		0.00016		0.00014		0.10185		0.00516		0.00204		2.697e+00		2.815e-07		0		2.719e+00		2.866e-07
3.88545		3.55571		0.05557		0.03618		0.00124		0.00111		0.11080		0.00542		0.00222		2.611e+00		2.794e-07		0		2.506e+00		2.689e-07
3.88545		3.64967		0.02410		0.00912		0.00054		0.00048		0.10542		0.00530		0.00211		2.728e+00		2.994e-07		0		2.634e+00		2.881e-07
3.88545		3.74007		0.08757		0.04322		0.00196		0.00175		0.11238		0.00556		0.00225		2.642e+00		2.970e-07		0		2.475e+00		2.758e-07
3.88545		3.82794		0.03449		0.01092		0.00077		0.00069		0.11273		0.00589		0.00225		2.514e+00		2.820e-07		0		2.461e+00		2.796e-07
3.90409		0.00100		0.03611		0.03611		0.00081		0.00072		0.02428		0.00127		0.00049		1.146e+01		8.163e-07		0		1.142e+01		8.262e-07
3.90409		0.01000		0.03611		0.03611		0.00081		0.00072		0.03015		0.00162		0.00060		9.302e+00		6.671e-07		0		9.185e+00		6.637e-07
3.90409		0.35000		0.03611		0.03611		0.00081		0.00072		0.04471		0.00237		0.00089		6.390e+00		4.551e-07		1		1.035e+01		7.507e-07
3.90409		0.85446		0.04793		0.03499		0.00107		0.00096		0.05273		0.00303		0.00105		5.494e+00		4.030e-07		1		8.768e+00		6.450e-07
3.90409		1.21330		0.07800		0.04834		0.00174		0.00156		0.05780		0.00299		0.00116		5.090e+00		3.768e-07		0		4.821e+00		3.607e-07
3.90409		1.48294		0.03996		0.03341		0.00089		0.00080		0.05804		0.00304		0.00116		4.914e+00		3.779e-07		0		4.792e+00		3.645e-07
3.90409		1.91131		0.02088		0.00853		0.00047		0.00042		0.07107		0.00379		0.00142		3.967e+00		3.165e-07		0		3.890e+00		3.063e-07
3.90409		2.09263		0.00719		0.00508		0.00016		0.00014		0.07447		0.00376		0.00149		3.712e+00		3.004e-07		0		3.714e+00		2.972e-07
3.90409		2.25480		0.04469		0.03461		0.00100		0.00089		0.07234		0.00387		0.00145		3.963e+00		3.216e-07		0		3.854e+00		3.137e-07
3.90409		2.41021		0.08016		0.04959		0.00179		0.00160		0.07486		0.00392		0.00150		3.907e+00		3.222e-07		0		3.705e+00		3.070e-07
3.90409		2.55149		0.01751		0.00784		0.00039		0.00035		0.08282		0.00430		0.00166		3.353e+00		2.761e-07		0		3.349e+00		2.818e-07
3.90409		2.68609		0.01056		0.00610		0.00024		0.00021		0.08229		0.00428		0.00165		3.385e+00		2.913e-07		0		3.365e+00		2.879e-07
3.90409		2.81285		0.01018		0.00588		0.00023		0.00020		0.08532		0.00437		0.00171		3.259e+00		2.788e-07		1		5.460e+00		4.756e-07
3.90409		2.93259		0.00322		0.00322		0.00007		0.00006		0.08502		0.00429		0.00170		3.230e+00		2.821e-07		0		3.257e+00		2.885e-07
3.90409		3.04797		0.01353		0.00677		0.00030		0.00027		0.09394		0.00489		0.00188		2.941e+00		2.660e-07		0		2.946e+00		2.653e-07
3.90409		3.15723		0.01355		0.00678		0.00030		0.00027		0.09177		0.00481		0.00184		3.020e+00		2.788e-07		0		3.015e+00		2.763e-07
3.90409		3.26268		0.02730		0.01806		0.00061		0.00055		0.10116		0.00513		0.00202		2.768e+00		2.577e-07		0		2.733e+00		2.550e-07
3.90409		3.36424		0.01001		0.00578		0.00022		0.00020		0.10492		0.00536		0.00210		2.675e+00		2.545e-07		0		2.639e+00		2.507e-07
3.90409		3.46253		0.01026		0.00592		0.00023		0.00021		0.10384		0.00529		0.00208		2.741e+00		2.634e-07		0		2.666e+00		2.573e-07
3.90409		3.55979		0.05925		0.03636		0.00132		0.00118		0.10773		0.00536		0.00215		2.697e+00		2.709e-07		0		2.591e+00		2.546e-07
3.90409		3.65392		0.05039		0.03440		0.00113		0.00101		0.10930		0.00558		0.00219		2.633e+00		2.639e-07		0		2.540e+00		2.554e-07
3.90409		3.74448		0.09657		0.04528		0.00216		0.00193		0.11663		0.00587		0.00233		2.554e+00		2.631e-07		0		2.408e+00		2.455e-07
3.90409		3.83264		0.08992		0.04981		0.00201		0.00180		0.12259		0.00644		0.00245		2.417e+00		2.496e-07		0		2.277e+00		2.365e-07
3.90409		3.89629		0.10399		0.05030		0.00233		0.00208		0.12220		0.00845		0.00244		2.449e+00		2.559e-07		0		2.313e+00		2.434e-07
3.92284		0.00100		0.03782		0.03450		0.00085		0.00076		0.02474		0.00134		0.00049		1.149e+01		8.293e-07		1		1.872e+01		1.372e-06
3.92284		0.01000		0.03782		0.03450		0.00085		0.00076		0.02776		0.00146		0.00056		1.031e+01		7.513e-07		1		1.669e+01		1.224e-06
3.92284		0.35000		0.03782		0.03450		0.00085		0.00076		0.04663		0.00267		0.00093		6.071e+00		4.513e-07		1		9.935e+00		7.311e-07
3.92284		0.86203		0.04451		0.03482		0.00100		0.00089		0.05275		0.00286		0.00106		5.393e+00		4.036e-07		1		8.730e+00		6.520e-07
3.92284		1.21865		0.04325		0.03357		0.00097		0.00086		0.06320		0.00328		0.00126		4.557e+00		3.428e-07		0		4.410e+00		3.355e-07
3.92284		1.48630		0.07869		0.04870		0.00176		0.00157		0.06365		0.00332		0.00127		4.566e+00		3.520e-07		0		4.371e+00		3.377e-07
3.92284		1.71817		0.09921		0.04900		0.00222		0.00198		0.06533		0.00347		0.00131		4.601e+00		3.645e-07		0		4.308e+00		3.385e-07
3.92284		1.91627		0.08358		0.04741		0.00187		0.00167		0.06786		0.00361		0.00136		4.314e+00		3.457e-07		0		4.076e+00		3.251e-07
3.92284		2.09812		0.01410		0.00705		0.00032		0.00028		0.06964		0.00381		0.00139		3.981e+00		3.215e-07		0		3.978e+00		3.230e-07
3.92284		2.25945		0.07987		0.04957		0.00179		0.00160		0.07649		0.00407		0.00153		3.802e+00		3.149e-07		0		3.638e+00		2.994e-07
3.92284		2.41601		0.02428		0.00919		0.00054		0.00049		0.08126		0.00490		0.00163		3.480e+00		2.936e-07		0		3.422e+00		2.871e-07
3.92284		2.55678		0.01416		0.00709		0.00032		0.00028		0.08354		0.00433		0.00167		3.384e+00		2.916e-07		0		3.315e+00		2.827e-07
3.92284		2.69167		0.01422		0.00711		0.00032		0.00028		0.09056		0.00459		0.00181		3.066e+00		2.702e-07		1		5.148e+00		4.465e-07
3.92284		2.81693		0.01001		0.00578		0.00022		0.00020		0.08879		0.00461		0.00178		3.133e+00		2.787e-07		0		3.118e+00		2.755e-07
3.92284		2.93787		0.04271		0.03307		0.00096		0.00085		0.08835		0.00453		0.00177		3.229e+00		2.905e-07		0		3.158e+00		2.838e-07
3.92284		3.05419		0.04766		0.03461		0.00107		0.00095		0.09684		0.00491		0.00194		2.933e+00		2.690e-07		0		2.876e+00		2.633e-07
3.92284		3.26682		0.01001		0.00578		0.00022		0.00020		0.10061		0.00524		0.00201		2.775e+00		2.637e-07		0		2.759e+00		2.606e-07
3.92284		3.36810		0.00690		0.00488		0.00015		0.00014		0.10261		0.00544		0.00205		2.654e+00		2.526e-07		0		2.696e+00		2.597e-07
3.92284		3.46671		0.04878		0.03585		0.00109		0.00098		0.10226		0.00521		0.00205		2.808e+00		2.732e-07		0		2.727e+00		2.672e-07
3.92284		3.56428		0.08660		0.04979		0.00194		0.00173		0.10757		0.00573		0.00215		2.730e+00		2.670e-07		0		2.583e+00		2.581e-07
3.92284		3.65856		0.10479		0.05294		0.00234		0.00210		0.11642		0.00611		0.00233		2.570e+00		2.601e-07		0		2.429e+00		2.470e-07
3.92284		3.74901		0.01369		0.00685		0.00031		0.00027		0.11575		0.00603		0.00231		2.416e+00		2.490e-07		0		2.394e+00		2.478e-07
3.92284		3.83733		0.10399		0.05030		0.00233		0.00208		0.12141		0.00618		0.00243		2.495e+00		2.631e-07		0		2.326e+00		2.456e-07
3.92284		3.91383		0.06170		0.03589		0.00138		0.00123		0.12035		0.00619		0.00241		2.405e+00		2.597e-07		0		2.323e+00		2.496e-07
3.96066		0.85329		0.03648		0.03322		0.00082		0.00073		0.05877		0.00310		0.00118		4.847e+00		3.588e-07		0		4.711e+00		3.496e-07
3.96066		1.21371		0.03650		0.03323		0.00082		0.00073		0.06295		0.00324		0.00126		4.481e+00		3.354e-07		0		4.399e+00		3.312e-07
3.96066		1.48765		0.07850		0.04826		0.00176		0.00157		0.06521		0.00345		0.00130		4.457e+00		3.414e-07		0		4.272e+00		3.271e-07
3.96066		1.71613		0.10740		0.05809		0.00240		0.00215		0.07318		0.00388		0.00146		4.115e+00		3.191e-07		0		3.858e+00		3.013e-07
3.96066		1.91601		0.04341		0.03358		0.00097		0.00087		0.07479		0.00387		0.00150		3.855e+00		3.069e-07		0		3.731e+00		2.956e-07
3.96066		2.09669		0.01750		0.00783		0.00039		0.00035		0.07351		0.00376		0.00147		3.841e+00		3.136e-07		0		3.773e+00		3.043e-07
3.96066		2.26033		0.04761		0.03429		0.00106		0.00095		0.08020		0.00414		0.00160		3.639e+00		3.012e-07		0		3.475e+00		2.854e-07
3.96066		2.41477		0.07285		0.04679		0.00163		0.00146		0.08114		0.00443		0.00162		3.592e+00		2.964e-07		0		3.450e+00		2.883e-07
3.96066		2.55893		0.04062		0.03395		0.00091		0.00081		0.08459		0.00434		0.00169		3.368e+00		2.882e-07		1		5.490e+00		4.667e-07
3.96066		2.69557		0.01692		0.00757		0.00038		0.00034		0.09006		0.00461		0.00180		3.106e+00		2.710e-07		0		3.076e+00		2.659e-07
3.96066		2.81853		0.04665		0.03330		0.00104		0.00093		0.09376		0.00486		0.00188		3.060e+00		2.675e-07		0		2.977e+00		2.615e-07
3.96066		2.93872		0.11586		0.05924		0.00259		0.00232		0.09467		0.00481		0.00189		3.217e+00		2.854e-07		0		2.992e+00		2.674e-07
3.96066		3.05436		0.05176		0.03541		0.00116		0.00104		0.09717		0.00495		0.00194		2.977e+00		2.688e-07		0		2.853e+00		2.599e-07
3.96066		3.16387		0.04825		0.03515		0.00108		0.00096		0.09948		0.00527		0.00199		2.882e+00		2.625e-07		0		2.804e+00		2.591e-07
3.96066		3.26927		0.01710		0.00765		0.00038		0.00034		0.10539		0.00537		0.00211		2.678e+00		2.528e-07		0		2.625e+00		2.475e-07
3.96066		3.37107		0.12391		0.06204		0.00277		0.00248		0.11305		0.00562		0.00226		2.669e+00		2.530e-07		0		2.503e+00		2.401e-07
3.96066		3.46844		0.04284		0.03630		0.00096		0.00086		0.11270		0.00586		0.00225		2.539e+00		2.446e-07		0		2.478e+00		2.419e-07
3.96066		3.56470		0.05273		0.03664		0.00118		0.00105		0.11436		0.00568		0.00229		2.501e+00		2.491e-07		0		2.420e+00		2.406e-07
3.96066		3.65966		0.01014		0.00585		0.00023		0.00020		0.11778		0.00604		0.00236		2.349e+00		2.427e-07		0		2.354e+00		2.386e-07
3.96066		3.74901		0.01358		0.00680		0.00030		0.00027		0.11590		0.00587		0.00232		2.450e+00		2.531e-07		0		2.389e+00		2.463e-07
3.96066		3.83616		0.04891		0.03587		0.00109		0.00098		0.12155		0.00610		0.00243		2.351e+00		2.470e-07		0		2.292e+00		2.412e-07
3.96066		3.92379		0.07247		0.03976		0.00162		0.00145		0.12528		0.00626		0.00251		2.319e+00		2.481e-07		0		2.235e+00		2.393e-07
3.97976		0.35000		0.00364		0.00364		0.00008		0.00007		0.04515		0.00249		0.00090		6.168e+00		4.961e-07		0		6.122e+00		4.945e-07
3.97976		0.85270		0.03305		0.03305		0.00074		0.00066		0.05997		0.00312		0.00120		4.711e+00		3.859e-07		0		4.644e+00		3.798e-07
3.97976		1.21330		0.03773		0.03445		0.00084		0.00075		0.06587		0.00360		0.00132		4.290e+00		3.491e-07		0		4.207e+00		3.496e-07
3.97976		1.49034		0.10021		0.05787		0.00224		0.00200		0.06904		0.00377		0.00138		4.320e+00		3.623e-07		0		4.081e+00		3.455e-07
3.97976		1.71671		0.03648		0.03322		0.00082		0.00073		0.07223		0.00388		0.00144		3.974e+00		3.402e-07		0		3.827e+00		3.298e-07
3.97976		1.91732		0.01730		0.00774		0.00039		0.00035		0.07692		0.00379		0.00154		3.678e+00		3.241e-07		0		3.602e+00		3.155e-07
3.97976		2.09621		0.01062		0.00613		0.00024		0.00021		0.07839		0.00398		0.00157		3.578e+00		3.190e-07		0		3.533e+00		3.146e-07
3.97976		2.41435		0.04402		0.03412		0.00098		0.00088		0.08559		0.00444		0.00171		3.375e+00		3.110e-07		0		3.255e+00		3.005e-07
3.97976		2.55990		0.01026		0.00593		0.00023		0.00021		0.08455		0.00446		0.00169		3.284e+00		3.056e-07		0		3.279e+00		3.076e-07
3.97976		2.69687		0.08003		0.04762		0.00179		0.00160		0.09521		0.00518		0.00190		3.086e+00		2.917e-07		0		2.916e+00		2.789e-07
3.97976		2.93838		0.05200		0.03544		0.00116		0.00104		0.10094		0.00508		0.00202		2.852e+00		2.817e-07		0		2.746e+00		2.712e-07
3.97976		3.05387		0.04838		0.03516		0.00108		0.00097		0.09979		0.00531		0.00200		2.875e+00		2.910e-07		0		2.792e+00		2.802e-07
3.97976		3.16419		0.05645		0.03679		0.00126		0.00113		0.10331		0.00517		0.00207		2.811e+00		2.871e-07		0		2.691e+00		2.753e-07
3.97976		3.27003		0.04233		0.03577		0.00095		0.00085		0.10835		0.00540		0.00217		2.708e+00		2.803e-07		0		2.570e+00		2.679e-07
3.97976		3.37211		0.07827		0.05073		0.00175		0.00157		0.10955		0.00556		0.00219		2.667e+00		2.822e-07		0		2.548e+00		2.695e-07
3.97976		3.46888		0.00695		0.00491		0.00016		0.00014		0.11449		0.00570		0.00229		2.462e+00		2.640e-07		0		2.416e+00		2.605e-07
3.97976		3.56526		0.01004		0.00580		0.00022		0.00020		0.11516		0.00572		0.00230		2.453e+00		2.702e-07		0		2.402e+00		2.643e-07
3.97976		3.65993		0.00686		0.00485		0.00015		0.00014		0.12039		0.00596		0.00241		2.326e+00		2.645e-07		0		2.298e+00		2.568e-07
3.97976		3.74835		0.02013		0.00822		0.00045		0.00040		0.12204		0.00608		0.00244		2.270e+00		2.578e-07		0		2.264e+00		2.591e-07
3.97976		3.83485		0.01340		0.00670		0.00030		0.00027		0.12144		0.00615		0.00243		2.337e+00		2.732e-07		0		2.276e+00		2.644e-07
3.97976		3.92238		0.07298		0.03985		0.00163		0.00146		0.12380		0.00637		0.00248		2.349e+00		2.769e-07		0		2.262e+00		2.678e-07
3.99898		0.00100		0.00364		0.00364		0.00008		0.00007		0.02629		0.00134		0.00053		1.062e+01		8.342e-07		0		1.051e+01		8.208e-07
3.99898		0.01000		0.00364		0.00364		0.00008		0.00007		0.03486		0.00195		0.00070		7.982e+00		6.325e-07		0		7.930e+00		6.184e-07
3.99898		0.35000		0.00364		0.00364		0.00008		0.00007		0.04978		0.00282		0.00100		5.578e+00		4.320e-07		0		5.570e+00		4.345e-07
3.99898		0.85212		0.00689		0.00487		0.00015		0.00014		0.05954		0.00313		0.00119		4.664e+00		3.711e-07		0		4.645e+00		3.685e-07
3.99898		1.21330		0.04072		0.03441		0.00091		0.00081		0.06377		0.00349		0.00128		4.423e+00		3.572e-07		0		4.368e+00		3.521e-07
3.99898		1.49302		0.10072		0.05815		0.00225		0.00201		0.06849		0.00371		0.00137		4.422e+00		3.621e-07		0		4.117e+00		3.377e-07
3.99898		1.71729		0.04031		0.03344		0.00090		0.00081		0.07056		0.00364		0.00141		4.051e+00		3.428e-07		0		3.944e+00		3.291e-07
3.99898		1.91836		0.01732		0.00775		0.00039		0.00035		0.07824		0.00418		0.00156		3.594e+00		3.072e-07		0		3.545e+00		3.010e-07
3.99898		2.09573		0.08321		0.04717		0.00186		0.00166		0.08076		0.00418		0.00162		3.604e+00		3.135e-07		0		3.425e+00		2.957e-07
3.99898		2.26166		0.07274		0.04679		0.00163		0.00145		0.08367		0.00439		0.00167		3.505e+00		3.039e-07		0		3.349e+00		2.939e-07
3.99898		2.41394		0.04035		0.03379		0.00090		0.00081		0.08641		0.00462		0.00173		3.342e+00		3.000e-07		0		3.221e+00		2.877e-07
3.99898		2.56049		0.04093		0.03446		0.00092		0.00082		0.09013		0.00451		0.00180		3.155e+00		2.879e-07		0		3.088e+00		2.808e-07
3.99898		2.69780		0.00999		0.00577		0.00022		0.00020		0.09317		0.00482		0.00186		2.992e+00		2.719e-07		0		2.971e+00		2.749e-07
3.99898		2.81853		0.04015		0.03373		0.00090		0.00080		0.09225		0.00486		0.00185		3.133e+00		2.965e-07		0		3.010e+00		2.834e-07
3.99898		2.93753		0.04800		0.03512		0.00107		0.00096		0.09869		0.00506		0.00197		2.910e+00		2.812e-07		0		2.823e+00		2.704e-07
3.99898		3.05321		0.05161		0.03531		0.00115		0.00103		0.09841		0.00486		0.00197		2.933e+00		2.855e-07		0		2.821e+00		2.748e-07
3.99898		3.16372		0.03926		0.03598		0.00088		0.00079		0.10997		0.00550		0.00220		2.574e+00		2.574e-07		0		2.528e+00		2.497e-07
3.99898		3.27049		0.03909		0.03562		0.00087		0.00078		0.10878		0.00546		0.00218		2.628e+00		2.669e-07		0		2.553e+00		2.580e-07
3.99898		3.37270		0.00343		0.00343		0.00008		0.00007		0.11480		0.00606		0.00230		2.469e+00		2.511e-07		0		2.412e+00		2.475e-07
3.99898		3.46974		0.01383		0.00692		0.00031		0.00028		0.11081		0.00562		0.00222		2.501e+00		2.652e-07		0		2.498e+00		2.616e-07
3.99898		3.56638		0.04244		0.03577		0.00095		0.00085		0.11479		0.00581		0.00230		2.486e+00		2.645e-07		0		2.429e+00		2.583e-07
3.99898		3.66007		0.01004		0.00580		0.00022		0.00020		0.11849		0.00593		0.00237		2.352e+00		2.588e-07		0		2.339e+00		2.535e-07
3.99898		3.74768		0.02412		0.00912		0.00054		0.00048		0.12656		0.00634		0.00253		2.251e+00		2.492e-07		0		2.197e+00		2.426e-07
3.99898		3.83368		0.05165		0.03535		0.00115		0.00103		0.11871		0.00594		0.00237		2.406e+00		2.704e-07		0		2.339e+00		2.630e-07
3.99898		3.92124		0.03419		0.01081		0.00076		0.00068		0.12234		0.00691		0.00245		2.346e+00		2.663e-07		0		2.273e+00		2.604e-07
3.99898		3.99038		0.03779		0.01140		0.00085		0.00076		0.12429		0.00799		0.00249		2.257e+00		2.651e-07		0		2.230e+00		2.595e-07
4.01833		0.00100		0.00345		0.00345		0.00008		0.00007		0.02526		0.00129		0.00051		1.111e+01		9.941e-07		0		1.094e+01		9.758e-07
4.01833		0.01000		0.00345		0.00345		0.00008		0.00007		0.03385		0.00179		0.00068		8.240e+00		7.423e-07		0		8.160e+00		7.285e-07
4.01833		0.35000		0.00345		0.00345		0.00008		0.00007		0.05150		0.00297		0.00103		5.383e+00		4.800e-07		0		5.372e+00		4.812e-07
4.01833		1.21289		0.03409		0.03409		0.00076		0.00068		0.06967		0.00364		0.00139		4.148e+00		3.814e-07		0		3.995e+00		3.681e-07
4.01833		1.49235		0.06714		0.04748		0.00150		0.00134		0.06671		0.00347		0.00133		4.383e+00		4.122e-07		0		4.203e+00		3.944e-07
4.01833		1.91784		0.00679		0.00480		0.00015		0.00014		0.08096		0.00432		0.00162		3.407e+00		3.306e-07		0		3.411e+00		3.312e-07
4.01833		2.09382		0.07853		0.04609		0.00176		0.00157		0.07917		0.00402		0.00158		3.744e+00		3.696e-07		0		3.513e+00		3.466e-07
4.01833		2.41249		0.04476		0.03467		0.00100		0.00090		0.08379		0.00445		0.00168		3.453e+00		3.491e-07		0		3.328e+00		3.403e-07
4.01833		2.56010		0.05092		0.03494		0.00114		0.00102		0.09172		0.00464		0.00183		3.144e+00		3.267e-07		0		3.026e+00		3.149e-07
4.01833		2.69798		0.00343		0.00343		0.00008		0.00007		0.09353		0.00482		0.00187		2.989e+00		3.162e-07		0		2.954e+00		3.129e-07
4.01833		2.81764		0.00658		0.00465		0.00015		0.00013		0.09597		0.00494		0.00192		2.851e+00		3.070e-07		0		2.882e+00		3.102e-07
4.01833		2.93617		0.04816		0.03514		0.00108		0.00096		0.10090		0.00525		0.00202		2.857e+00		3.134e-07		0		2.763e+00		3.018e-07
4.01833		3.05223		0.04600		0.03629		0.00103		0.00092		0.10110		0.00511		0.00202		2.829e+00		3.135e-07		0		2.761e+00		3.072e-07
4.01833		3.16308		0.08207		0.05089		0.00184		0.00164		0.10412		0.00525		0.00208		2.758e+00		3.124e-07		0		2.655e+00		3.013e-07
4.01833		3.37314		0.01382		0.00691		0.00031		0.00028		0.11529		0.00589		0.00231		2.435e+00		2.841e-07		0		2.402e+00		2.818e-07
4.01833		3.47032		0.04590		0.03594		0.00103		0.00092		0.11481		0.00580		0.00230		2.498e+00		2.993e-07		0		2.433e+00		2.907e-07
4.01833		3.56737		0.00686		0.00485		0.00015		0.00014		0.11466		0.00571		0.00229		2.389e+00		2.896e-07		0		2.414e+00		2.937e-07
4.01833		3.74688		0.01722		0.00771		0.00039		0.00034		0.11896		0.00596		0.00238		2.365e+00		3.030e-07		0		2.330e+00		2.945e-07
4.01833		3.83277		0.04838		0.03519		0.00108		0.00097		0.11823		0.00617		0.00236		2.422e+00		3.108e-07		0		2.357e+00		3.032e-07
4.01833		3.92022		0.02748		0.00972		0.00061		0.00055		0.12157		0.00632		0.00243		2.380e+00		3.126e-07		0		2.274e+00		2.989e-07
4.01833		4.00126		0.02799		0.00990		0.00063		0.00056		0.12244		0.00628		0.00245		2.291e+00		3.055e-07		0		2.262e+00		3.025e-07
4.03781		0.85153		0.07465		0.05051		0.00167		0.00149		0.06105		0.00320		0.00122		4.852e+00		4.663e-07		0		4.582e+00		4.412e-07
4.03781		1.21330		0.03409		0.03409		0.00076		0.00068		0.06720		0.00349		0.00134		4.275e+00		4.157e-07		0		4.137e+00		4.046e-07
4.03781		1.49436		0.00727		0.00514		0.00016		0.00015		0.07544		0.00378		0.00151		3.737e+00		3.694e-07		0		3.672e+00		3.647e-07
4.03781		1.71788		0.01047		0.00605		0.00023		0.00021		0.07978		0.00404		0.00160		3.406e+00		3.433e-07		0		3.470e+00		3.512e-07
4.03781		1.92044		0.03927		0.03259		0.00088		0.00079		0.08165		0.00448		0.00163		3.498e+00		3.674e-07		0		3.401e+00		3.503e-07
4.03781		2.09645		0.04396		0.03399		0.00098		0.00088		0.08628		0.00437		0.00173		3.352e+00		3.506e-07		0		3.238e+00		3.383e-07
4.03781		2.26254		0.03697		0.03362		0.00083		0.00074		0.08806		0.00442		0.00176		3.167e+00		3.384e-07		1		5.257e+00		5.591e-07
4.03781		2.41352		0.08201		0.04873		0.00183		0.00164		0.09262		0.00483		0.00185		3.139e+00		3.397e-07		0		2.994e+00		3.234e-07
4.03781		2.55912		0.01002		0.00579		0.00022		0.00020		0.09375		0.00487		0.00187		2.933e+00		3.197e-07		0		2.955e+00		3.256e-07
4.03781		2.69650		0.04004		0.03372		0.00090		0.00080		0.09548		0.00506		0.00191		2.993e+00		3.362e-07		0		2.916e+00		3.273e-07
4.03781		2.81853		0.07813		0.04835		0.00175		0.00156		0.10108		0.00529		0.00202		2.841e+00		3.264e-07		0		2.756e+00		3.148e-07
4.03781		2.93770		0.00674		0.00477		0.00015		0.00013		0.10279		0.00528		0.00206		2.657e+00		3.123e-07		0		2.693e+00		3.124e-07
4.03781		3.16387		0.05359		0.03662		0.00120		0.00107		0.11237		0.00581		0.00225		2.516e+00		3.046e-07		0		2.462e+00		2.965e-07
4.03781		3.27125		0.04236		0.02021		0.00095		0.00085		0.10971		0.00562		0.00219		2.635e+00		3.206e-07		0		2.540e+00		3.111e-07
4.03781		3.37359		0.00358		0.00358		0.00008		0.00007		0.11816		0.00603		0.00236		2.286e+00		2.848e-07		1		3.947e+00		4.928e-07
4.03781		3.47190		0.04943		0.03611		0.00111		0.00099		0.11590		0.00565		0.00232		2.474e+00		3.154e-07		0		2.405e+00		3.052e-07
4.03781		3.56765		0.02729		0.00965		0.00061		0.00055		0.12021		0.00597		0.00240		2.328e+00		3.021e-07		0		2.301e+00		2.977e-07
4.03781		3.65925		0.01731		0.00775		0.00039		0.00035		0.12300		0.00621		0.00246		2.269e+00		2.955e-07		0		2.249e+00		2.967e-07
4.03781		3.83146		0.04768		0.01275		0.00107		0.00095		0.12450		0.00625		0.00249		2.336e+00		3.169e-07		0		2.240e+00		3.062e-07
4.03781		3.91843		0.03830		0.01155		0.00086		0.00077		0.12395		0.00627		0.00248		2.289e+00		3.212e-07		0		2.236e+00		3.116e-07
4.03781		3.99951		0.06596		0.03658		0.00148		0.00132		0.12634		0.00652		0.00253		2.323e+00		3.329e-07		0		2.220e+00		3.150e-07
4.05740		0.00100		0.07127		0.05040		0.00159		0.00143		0.02949		0.00151		0.00059		1.002e+01		9.145e-07		0		9.503e+00		8.527e-07
4.05740		0.01000		0.07127		0.05040		0.00159		0.00143		0.03564		0.00178		0.00071		8.017e+00		7.211e-07		0		7.858e+00		7.055e-07
4.05740		0.35000		0.07127		0.05040		0.00159		0.00143		0.05492		0.00319		0.00110		5.361e+00		4.883e-07		0		5.102e+00		4.592e-07
4.05740		0.85153		0.07849		0.05065		0.00176		0.00157		0.06384		0.00342		0.00128		4.606e+00		4.231e-07		0		4.362e+00		3.982e-07
4.05740		1.21412		0.03741		0.03425		0.00084		0.00075		0.07310		0.00391		0.00146		3.982e+00		3.688e-07		0		3.791e+00		3.511e-07
4.05740		1.71817		0.03893		0.03255		0.00087		0.00078		0.07504		0.00409		0.00150		3.786e+00		3.635e-07		0		3.695e+00		3.546e-07
4.05740		1.92096		0.03563		0.03239		0.00080		0.00071		0.08082		0.00433		0.00162		3.498e+00		3.412e-07		0		3.436e+00		3.351e-07
4.05740		2.09788		0.04388		0.03398		0.00098		0.00088		0.08561		0.00436		0.00171		3.370e+00		3.306e-07		0		3.264e+00		3.235e-07
4.05740		2.26276		0.04780		0.03477		0.00107		0.00096		0.09103		0.00470		0.00182		3.145e+00		3.165e-07		0		3.064e+00		3.095e-07
4.05740		2.41373		0.04412		0.03458		0.00099		0.00088		0.09019		0.00451		0.00180		3.182e+00		3.264e-07		0		3.093e+00		3.179e-07
4.05740		2.55697		0.03806		0.03484		0.00085		0.00076		0.09423		0.00490		0.00188		3.039e+00		3.197e-07		0		2.941e+00		3.074e-07
4.05740		2.69390		0.03682		0.03356		0.00082		0.00074		0.09612		0.00491		0.00192		2.954e+00		3.174e-07		0		2.877e+00		3.057e-07
4.05740		2.93855		0.04279		0.03633		0.00096		0.00086		0.10429		0.00516		0.00209		2.766e+00		3.037e-07		0		2.678e+00		2.947e-07
4.05740		3.05387		0.11772		0.06209		0.00263		0.00235		0.10533		0.00553		0.00211		2.923e+00		3.263e-07		0		2.685e+00		3.011e-07
4.05740		3.16387		0.08325		0.04941		0.00186		0.00166		0.11136		0.00599		0.00223		2.607e+00		2.948e-07		0		2.481e+00		2.834e-07
4.05740		3.27110		0.03900		0.01993		0.00087		0.00078		0.11586		0.00597		0.00232		2.447e+00		2.816e-07		1		3.998e+00		4.645e-07
4.05740		3.37314		0.04595		0.03595		0.00103		0.00092		0.11471		0.00580		0.00229		2.491e+00		2.969e-07		0		2.434e+00		2.881e-07
4.05740		3.56709		0.02076		0.00848		0.00046		0.00042		0.11942		0.00616		0.00239		2.344e+00		2.882e-07		0		2.315e+00		2.839e-07
4.05740		3.65747		0.02067		0.00844		0.00046		0.00041		0.11838		0.00602		0.00237		2.337e+00		2.898e-07		0		2.337e+00		2.918e-07
4.05740		3.74594		0.03077		0.01026		0.00069		0.00062		0.12061		0.00596		0.00241		2.354e+00		2.988e-07		0		2.307e+00		2.929e-07
4.05740		3.83003		0.03446		0.01090		0.00077		0.00069		0.12148		0.00612		0.00243		2.363e+00		3.056e-07		0		2.285e+00		2.964e-07
4.05740		3.91601		0.06298		0.03662		0.00141		0.00126		0.13051		0.00623		0.00261		2.230e+00		2.942e-07		0		2.145e+00		2.834e-07
4.05740		3.99701		0.02739		0.00968		0.00061		0.00055		0.12558		0.00660		0.00251		2.243e+00		2.990e-07		0		2.200e+00		2.963e-07
4.05740		4.05637		0.04702		0.02147		0.00105		0.00094		0.13026		0.00909		0.00261		2.196e+00		2.990e-07		0		2.144e+00		2.925e-07
4.07710		0.00100		0.07127		0.05040		0.00159		0.00143		0.03156		0.00163		0.00063		9.309e+00		8.140e-07		0		8.886e+00		7.698e-07
4.07710		0.01000		0.07127		0.05040		0.00159		0.00143		0.03529		0.00189		0.00071		8.324e+00		7.191e-07		0		7.934e+00		6.889e-07
4.07710		0.35000		0.07127		0.05040		0.00159		0.00143		0.05521		0.00319		0.00110		5.278e+00		4.585e-07		0		5.077e+00		4.407e-07
4.07710		0.85387		0.04477		0.03464		0.00100		0.00090		0.06782		0.00375		0.00136		4.229e+00		3.723e-07		0		4.118e+00		3.631e-07
4.07710		1.21618		0.00347		0.00347		0.00008		0.00007		0.07066		0.00372		0.00141		3.812e+00		3.334e-07		0		3.914e+00		3.514e-07
4.07710		1.49201		0.06559		0.04638		0.00147		0.00131		0.07657		0.00410		0.00153		3.770e+00		3.442e-07		0		3.659e+00		3.334e-07
4.07710		1.71875		0.03587		0.03241		0.00080		0.00072		0.07911		0.00431		0.00158		3.583e+00		3.359e-07		0		3.499e+00		3.249e-07
4.07710		1.92174		0.01744		0.00780		0.00039		0.00035		0.08837		0.00463		0.00177		3.176e+00		2.989e-07		0		3.140e+00		2.955e-07
4.07710		2.09955		0.01372		0.00687		0.00031		0.00027		0.08614		0.00456		0.00172		3.246e+00		3.149e-07		0		3.210e+00		3.082e-07
4.07710		2.26365		0.04408		0.03458		0.00099		0.00088		0.09430		0.00492		0.00189		3.047e+00		2.989e-07		0		2.957e+00		2.885e-07
4.07710		2.41435		0.03802		0.03484		0.00085		0.00076		0.09533		0.00479		0.00191		2.960e+00		2.946e-07		0		2.908e+00		2.886e-07
4.07710		2.55541		0.03339		0.03339		0.00075		0.00067		0.09737		0.00497		0.00195		2.921e+00		2.958e-07		0		2.856e+00		2.881e-07
4.07710		2.93992		0.07795		0.05062		0.00174		0.00156		0.10867		0.00569		0.00217		2.650e+00		2.824e-07		0		2.566e+00		2.726e-07
4.07710		3.05583		0.07621		0.04916		0.00170		0.00152		0.10639		0.00533		0.00213		2.775e+00		3.000e-07		0		2.623e+00		2.842e-07
4.07710		3.16545		0.06879		0.03872		0.00154		0.00138		0.11216		0.00557		0.00224		2.601e+00		2.849e-07		1		4.117e+00		4.541e-07
4.07710		3.37359		0.01378		0.00689		0.00031		0.00028		0.11978		0.00603		0.00240		2.295e+00		2.634e-07		0		2.310e+00		2.641e-07
4.07710		3.47435		0.01679		0.00751		0.00038		0.00034		0.11965		0.00610		0.00239		2.339e+00		2.715e-07		0		2.315e+00		2.696e-07
4.07710		3.65665		0.03415		0.01870		0.00076		0.00068		0.12742		0.00648		0.00255		2.232e+00		2.699e-07		0		2.181e+00		2.633e-07
4.07710		3.74608		0.04789		0.01281		0.00107		0.00096		0.12548		0.00628		0.00251		2.273e+00		2.794e-07		0		2.223e+00		2.732e-07
4.07710		3.82963		0.06957		0.03692		0.00156		0.00139		0.11931		0.00595		0.00239		2.474e+00		3.123e-07		0		2.348e+00		2.942e-07
4.07710		3.91447		0.02391		0.00904		0.00053		0.00048		0.12408		0.00623		0.00248		2.278e+00		2.887e-07		0		2.239e+00		2.859e-07
4.07710		3.99551		0.03633		0.02056		0.00081		0.00073		0.13158		0.00676		0.00263		2.143e+00		2.771e-07		1		3.521e+00		4.583e-07
4.07710		4.06794		0.09295		0.04211		0.00208		0.00186		0.12768		0.00682		0.00255		2.340e+00		3.138e-07		0		2.192e+00		2.904e-07
4.09691		0.85738		0.01056		0.00610		0.00024		0.00021		0.06965		0.00368		0.00139		3.970e+00		3.460e-07		0		3.978e+00		3.463e-07
4.09691		1.21906		0.06559		0.04638		0.00147		0.00131		0.07027		0.00388		0.00141		4.118e+00		3.634e-07		0		3.988e+00		3.535e-07
4.09691		1.49201		0.03671		0.03325		0.00082		0.00073		0.07506		0.00413		0.00150		3.752e+00		3.385e-07		0		3.684e+00		3.317e-07
4.09691		1.71991		0.00709		0.00502		0.00016		0.00014		0.08061		0.00411		0.00161		3.459e+00		3.150e-07		0		3.436e+00		3.146e-07
4.09691		1.92278		0.07456		0.04809		0.00167		0.00149		0.08255		0.00437		0.00165		3.481e+00		3.237e-07		0		3.380e+00		3.162e-07
4.09691		2.10145		0.04749		0.03474		0.00106		0.00095		0.09018		0.00463		0.00180		3.187e+00		3.014e-07		0		3.095e+00		2.937e-07
4.09691		2.26497		0.00334		0.00334		0.00007		0.00007		0.09091		0.00466		0.00182		3.074e+00		2.921e-07		0		3.041e+00		2.934e-07
4.09691		2.41539		0.03468		0.03468		0.00078		0.00069		0.10115		0.00531		0.00202		2.792e+00		2.730e-07		0		2.744e+00		2.704e-07
4.09691		2.55580		0.03339		0.03339		0.00075		0.00067		0.10153		0.00542		0.00203		2.793e+00		2.800e-07		0		2.741e+00		2.736e-07
4.09691		2.82190		0.07533		0.04879		0.00168		0.00151		0.10491		0.00552		0.00210		2.833e+00		2.922e-07		0		2.667e+00		2.757e-07
4.09691		2.94331		0.07453		0.05033		0.00167		0.00149		0.10444		0.00532		0.00209		2.822e+00		2.994e-07		0		2.674e+00		2.821e-07
4.09691		3.06008		0.03697		0.03358		0.00083		0.00074		0.11000		0.00571		0.00220		2.582e+00		2.776e-07		0		2.512e+00		2.701e-07
4.09691		3.16924		0.01731		0.00774		0.00039		0.00035		0.11362		0.00573		0.00227		2.472e+00		2.694e-07		1		4.096e+00		4.475e-07
4.09691		3.27477		0.01380		0.00690		0.00031		0.00028		0.11593		0.00603		0.00232		2.418e+00		2.679e-07		0		2.389e+00		2.657e-07
4.09691		3.37581		0.02050		0.00837		0.00046		0.00041		0.11977		0.00604		0.00240		2.311e+00		2.615e-07		0		2.309e+00		2.620e-07
4.09691		3.47694		0.03793		0.01939		0.00085		0.00076		0.11853		0.00620		0.00237		2.392e+00		2.761e-07		0		2.338e+00		2.699e-07
4.09691		3.57073		0.03038		0.01832		0.00068		0.00061		0.12542		0.00628		0.00251		2.262e+00		2.677e-07		0		2.214e+00		2.607e-07
4.09691		3.66116		0.02368		0.00896		0.00053		0.00047		0.12483		0.00641		0.00250		2.271e+00		2.743e-07		0		2.225e+00		2.668e-07
4.09691		3.75021		0.06618		0.03676		0.00148		0.00132		0.12474		0.00615		0.00249		2.348e+00		2.848e-07		0		2.249e+00		2.741e-07
4.09691		3.83329		0.05567		0.03626		0.00124		0.00111		0.12657		0.00674		0.00253		2.284e+00		2.810e-07		0		2.194e+00		2.727e-07
4.09691		3.91703		0.01367		0.00683		0.00031		0.00027		0.12249		0.00633		0.00245		2.284e+00		2.855e-07		1		3.802e+00		4.818e-07
4.09691		3.99764		0.07875		0.04150		0.00176		0.00157		0.12708		0.00627		0.00254		2.310e+00		2.951e-07		0		2.190e+00		2.824e-07
4.09691		4.07825		0.05160		0.01333		0.00115		0.00103		0.13104		0.00910		0.00262		2.209e+00		2.902e-07		0		2.115e+00		2.779e-07
4.11684		0.00100		0.01053		0.00608		0.00024		0.00021		0.03309		0.00171		0.00066		8.541e+00		7.259e-07		0		8.365e+00		7.140e-07
4.11684		0.01000		0.01053		0.00608		0.00024		0.00021		0.04007		0.00202		0.00080		6.911e+00		5.868e-07		0		6.913e+00		5.894e-07
4.11684		0.35000		0.01053		0.00608		0.00024		0.00021		0.05997		0.00345		0.00120		4.614e+00		3.966e-07		0		4.618e+00		3.948e-07
4.11684		0.86087		0.03951		0.03291		0.00088		0.00079		0.06825		0.00344		0.00137		4.183e+00		3.639e-07		0		4.074e+00		3.537e-07
4.11684		1.22192		0.04007		0.03342		0.00090		0.00080		0.07806		0.00405		0.00156		3.661e+00		3.285e-07		0		3.564e+00		3.144e-07
4.11684		1.49201		0.01419		0.00710		0.00032		0.00028		0.07490		0.00394		0.00150		3.760e+00		3.322e-07		1		6.215e+00		5.575e-07
4.11684		1.72137		0.10517		0.05883		0.00235		0.00210		0.08834		0.00447		0.00177		3.417e+00		3.107e-07		0		3.197e+00		2.923e-07
4.11684		1.92434		0.00667		0.00472		0.00015		0.00013		0.08516		0.00444		0.00170		3.299e+00		3.041e-07		0		3.247e+00		3.017e-07
4.11684		2.10383		0.01008		0.00582		0.00023		0.00020		0.08903		0.00464		0.00178		3.152e+00		2.963e-07		0		3.113e+00		2.940e-07
4.11684		2.26674		0.06992		0.04944		0.00156		0.00140		0.09517		0.00483		0.00190		3.065e+00		2.953e-07		0		2.947e+00		2.831e-07
4.11684		2.41704		0.03564		0.03564		0.00080		0.00071		0.09489		0.00490		0.00190		2.969e+00		2.918e-07		0		2.925e+00		2.858e-07
4.11684		2.55678		0.00336		0.00336		0.00008		0.00007		0.09934		0.00512		0.00199		2.786e+00		2.794e-07		0		2.785e+00		2.767e-07
4.11684		2.69186		0.07161		0.04840		0.00160		0.00143		0.10658		0.00557		0.00213		2.757e+00		2.792e-07		0		2.629e+00		2.658e-07
4.11684		2.82367		0.10608		0.05943		0.00237		0.00212		0.10661		0.00581		0.00213		2.845e+00		2.970e-07		0		2.649e+00		2.732e-07
4.11684		2.94671		0.04035		0.03375		0.00090		0.00081		0.10740		0.00568		0.00215		2.654e+00		2.809e-07		0		2.588e+00		2.718e-07
4.11684		3.06449		0.01395		0.00698		0.00031		0.00028		0.11274		0.00571		0.00225		2.493e+00		2.682e-07		0		2.457e+00		2.628e-07
4.11684		3.17303		0.01380		0.00690		0.00031		0.00028		0.11412		0.00579		0.00228		2.430e+00		2.637e-07		0		2.426e+00		2.638e-07
4.11684		3.27751		0.00686		0.00485		0.00015		0.00014		0.12179		0.00611		0.00244		2.310e+00		2.573e-07		0		2.271e+00		2.516e-07
4.11684		3.37759		0.02780		0.01849		0.00062		0.00056		0.12201		0.00622		0.00244		2.335e+00		2.630e-07		0		2.273e+00		2.560e-07
4.11684		3.47852		0.06440		0.03869		0.00144		0.00129		0.12486		0.00618		0.00250		2.341e+00		2.710e-07		0		2.246e+00		2.582e-07
4.11684		3.57325		0.03442		0.01874		0.00077		0.00069		0.11799		0.00612		0.00236		2.373e+00		2.775e-07		0		2.358e+00		2.756e-07
4.11684		3.66471		0.02390		0.00904		0.00053		0.00048		0.12002		0.00602		0.00240		2.392e+00		2.855e-07		0		2.314e+00		2.760e-07
4.11684		3.75288		0.05186		0.03606		0.00116		0.00104		0.12360		0.00627		0.00247		2.357e+00		2.854e-07		0		2.238e+00		2.724e-07
4.11684		3.91792		0.07528		0.04136		0.00168		0.00151		0.12571		0.00617		0.00251		2.344e+00		2.960e-07		1		3.654e+00		4.603e-07
4.11684		3.99789		0.04430		0.01229		0.00099		0.00089		0.12854		0.00678		0.00257		2.243e+00		2.910e-07		0		2.169e+00		2.787e-07
4.11684		4.07825		0.05185		0.01339		0.00116		0.00104		0.12837		0.00846		0.00257		2.240e+00		2.953e-07		0		2.158e+00		2.826e-07
4.13688		0.00100		0.01053		0.00608		0.00024		0.00021		0.03153		0.00165		0.00063		8.932e+00		7.413e-07		0		8.776e+00		7.322e-07
4.13688		0.01000		0.01053		0.00608		0.00024		0.00021		0.04312		0.00234		0.00086		6.471e+00		5.486e-07		0		6.413e+00		5.353e-07
4.13688		0.35000		0.01053		0.00608		0.00024		0.00021		0.06076		0.00342		0.00122		4.607e+00		3.798e-07		0		4.555e+00		3.804e-07
4.13688		0.85913		0.06559		0.04638		0.00147		0.00131		0.07101		0.00396		0.00142		4.105e+00		3.466e-07		0		3.948e+00		3.347e-07
4.13688		1.21865		0.04633		0.03326		0.00104		0.00093		0.08121		0.00466		0.00162		3.464e+00		2.957e-07		0		3.440e+00		2.958e-07
4.13688		1.48966		0.11078		0.05844		0.00248		0.00222		0.07872		0.00412		0.00157		3.859e+00		3.369e-07		0		3.594e+00		3.149e-07
4.13688		1.71846		0.07450		0.04809		0.00167		0.00149		0.08403		0.00447		0.00168		3.523e+00		3.138e-07		0		3.330e+00		2.967e-07
4.13688		1.92148		0.01674		0.00749		0.00037		0.00033		0.09010		0.00454		0.00180		3.121e+00		2.845e-07		0		3.070e+00		2.785e-07
4.13688		2.10121		0.06992		0.04944		0.00156		0.00140		0.09086		0.00483		0.00182		3.240e+00		3.017e-07		0		3.086e+00		2.848e-07
4.13688		2.26475		0.03524		0.03524		0.00079		0.00070		0.09328		0.00489		0.00187		3.017e+00		2.838e-07		0		2.978e+00		2.795e-07
4.13688		2.41560		0.07269		0.04916		0.00163		0.00145		0.09225		0.00473		0.00185		3.167e+00		3.030e-07		0		3.036e+00		2.897e-07
4.13688		2.55462		0.03488		0.03488		0.00078		0.00070		0.10114		0.00528		0.00202		2.796e+00		2.727e-07		0		2.744e+00		2.664e-07
4.13688		2.68926		0.04359		0.03390		0.00097		0.00087		0.09939		0.00517		0.00199		2.888e+00		2.878e-07		0		2.809e+00		2.776e-07
4.13688		2.82101		0.04418		0.03459		0.00099		0.00088		0.10341		0.00518		0.00207		2.792e+00		2.792e-07		0		2.703e+00		2.720e-07
4.13688		2.94298		0.01388		0.00694		0.00031		0.00028		0.10916		0.00560		0.00218		2.582e+00		2.664e-07		0		2.536e+00		2.601e-07
4.13688		3.16893		0.02863		0.01916		0.00064		0.00057		0.11530		0.00586		0.00231		2.427e+00		2.584e-07		0		2.409e+00		2.556e-07
4.13688		3.27400		0.02438		0.01817		0.00055		0.00049		0.11751		0.00586		0.00235		2.401e+00		2.586e-07		0		2.369e+00		2.560e-07
4.13688		3.37507		0.06856		0.03907		0.00153		0.00137		0.12292		0.00627		0.00246		2.366e+00		2.618e-07		0		2.280e+00		2.514e-07
4.13688		3.47550		0.09344		0.05216		0.00209		0.00187		0.12517		0.00625		0.00250		2.357e+00		2.667e-07		0		2.238e+00		2.512e-07
4.13688		3.57031		0.03380		0.01069		0.00076		0.00068		0.12395		0.00640		0.00248		2.296e+00		2.645e-07		0		2.244e+00		2.565e-07
4.13688		3.66130		0.05882		0.03639		0.00132		0.00118		0.12385		0.00606		0.00248		2.317e+00		2.739e-07		0		2.252e+00		2.626e-07
4.13688		3.74915		0.02379		0.00900		0.00053		0.00048		0.12418		0.00646		0.00248		2.262e+00		2.701e-07		0		2.239e+00		2.656e-07
4.13688		3.83264		0.00689		0.00487		0.00015		0.00014		0.12528		0.00644		0.00251		2.233e+00		2.722e-07		1		3.722e+00		4.502e-07
4.13688		3.91524		0.06667		0.03720		0.00149		0.00133		0.13159		0.00693		0.00263		2.207e+00		2.679e-07		0		2.130e+00		2.626e-07
4.13688		3.99526		0.04426		0.01228		0.00099		0.00089		0.12300		0.00635		0.00246		2.331e+00		2.953e-07		0		2.270e+00		2.850e-07
4.13688		4.07567		0.06553		0.01504		0.00147		0.00131		0.12732		0.00685		0.00255		2.299e+00		2.964e-07		0		2.202e+00		2.817e-07
4.13688		4.13378		0.04846		0.01296		0.00108		0.00097		0.13073		0.00714		0.00261		2.182e+00		2.795e-07		0		2.129e+00		2.768e-07
4.15705		0.35000		0.00364		0.00364		0.00008		0.00007		0.06354		0.00332		0.00127		4.387e+00		3.785e-07		0		4.347e+00		3.711e-07
4.15705		0.85621		0.02065		0.00843		0.00046		0.00041		0.07257		0.00398		0.00145		3.835e+00		3.270e-07		0		3.818e+00		3.297e-07
4.15705		1.21454		0.08029		0.04760		0.00180		0.00161		0.07783		0.00405		0.00156		3.772e+00		3.267e-07		0		3.569e+00		3.140e-07
4.15705		1.48698		0.10840		0.05892		0.00242		0.00217		0.08413		0.00417		0.00168		3.608e+00		3.242e-07		0		3.360e+00		3.009e-07
4.15705		1.71380		0.01327		0.00664		0.00030		0.00027		0.08632		0.00454		0.00173		3.275e+00		3.017e-07		0		3.202e+00		2.918e-07
4.15705		1.91758		0.01008		0.00582		0.00023		0.00020		0.08984		0.00474		0.00180		3.106e+00		2.854e-07		0		3.081e+00		2.854e-07
4.15705		2.09764		0.03867		0.03541		0.00086		0.00077		0.08969		0.00458		0.00179		3.147e+00		3.013e-07		0		3.090e+00		2.913e-07
4.15705		2.26188		0.07269		0.04916		0.00163		0.00145		0.09582		0.00504		0.00192		3.057e+00		2.939e-07		0		2.924e+00		2.802e-07
4.15705		2.41373		0.10625		0.05951		0.00238		0.00213		0.09669		0.00493		0.00193		3.089e+00		3.019e-07		0		2.927e+00		2.852e-07
4.15705		2.55188		0.07180		0.04841		0.00161		0.00144		0.10184		0.00553		0.00204		2.860e+00		2.827e-07		0		2.757e+00		2.728e-07
4.15705		2.68609		0.07471		0.04841		0.00167		0.00149		0.10743		0.00579		0.00215		2.693e+00		2.765e-07		0		2.607e+00		2.626e-07
4.15705		2.81711		0.04876		0.03588		0.00109		0.00098		0.10818		0.00544		0.00216		2.645e+00		2.716e-07		0		2.575e+00		2.646e-07
4.15705		2.93804		0.01362		0.00681		0.00030		0.00027		0.10914		0.00559		0.00218		2.552e+00		2.664e-07		0		2.536e+00		2.656e-07
4.15705		3.16356		0.00688		0.00486		0.00015		0.00014		0.12261		0.00633		0.00245		2.266e+00		2.423e-07		0		2.260e+00		2.446e-07
4.15705		3.26927		0.06549		0.03895		0.00146		0.00131		0.12285		0.00617		0.00246		2.400e+00		2.651e-07		0		2.280e+00		2.521e-07
4.15705		3.37166		0.06154		0.03859		0.00138		0.00123		0.11751		0.00612		0.00235		2.483e+00		2.790e-07		0		2.377e+00		2.678e-07
4.15705		3.56610		0.02373		0.00897		0.00053		0.00047		0.12020		0.00610		0.00240		2.375e+00		2.780e-07		0		2.309e+00		2.700e-07
4.15705		3.65624		0.02026		0.00827		0.00045		0.00041		0.12580		0.00627		0.00252		2.243e+00		2.665e-07		0		2.197e+00		2.618e-07
4.15705		3.74394		0.01406		0.00703		0.00031		0.00028		0.12815		0.00695		0.00256		2.190e+00		2.657e-07		0		2.162e+00		2.621e-07
4.15705		3.82872		0.09606		0.05154		0.00215		0.00192		0.12426		0.00626		0.00249		2.412e+00		2.976e-07		1		3.697e+00		4.570e-07
4.15705		3.91192		0.04421		0.01227		0.00099		0.00088		0.13041		0.00679		0.00261		2.191e+00		2.750e-07		0		2.141e+00		2.695e-07
4.15705		3.99213		0.04188		0.01210		0.00094		0.00084		0.13303		0.00671		0.00266		2.174e+00		2.821e-07		0		2.097e+00		2.684e-07
4.15705		4.07260		0.06958		0.03717		0.00156		0.00139		0.13543		0.00695		0.00271		2.134e+00		2.765e-07		0		2.069e+00		2.704e-07
4.15705		4.14742		0.07809		0.02347		0.00175		0.00156		0.13402		0.00695		0.00268		2.195e+00		2.932e-07		0		2.077e+00		2.772e-07
4.17736		0.00100		0.03564		0.03564		0.00080		0.00071		0.03349		0.00166		0.00067		8.458e+00		7.004e-07		0		8.269e+00		6.904e-07
4.17736		0.01000		0.03564		0.03564		0.00080		0.00071		0.03992		0.00217		0.00080		7.128e+00		6.003e-07		0		6.943e+00		5.795e-07
4.17736		0.35000		0.03903		0.03580		0.00087		0.00078		0.06201		0.00345		0.00124		4.624e+00		3.938e-07		0		4.472e+00		3.749e-07
4.17736		0.85329		0.04998		0.03346		0.00112		0.00100		0.07130		0.00371		0.00143		4.081e+00		3.469e-07		0		3.899e+00		3.308e-07
4.17736		1.21041		0.07865		0.04857		0.00176		0.00157		0.08225		0.00430		0.00165		3.539e+00		3.048e-07		0		3.383e+00		2.915e-07
4.17736		1.48462		0.00686		0.00485		0.00015		0.00014		0.08724		0.00453		0.00174		3.185e+00		2.790e-07		0		3.173e+00		2.777e-07
4.17736		1.70971		0.01010		0.00584		0.00023		0.00020		0.08775		0.00456		0.00176		3.201e+00		2.851e-07		0		3.158e+00		2.817e-07
4.17736		1.91418		0.03524		0.03524		0.00079		0.00070		0.09358		0.00491		0.00187		3.030e+00		2.818e-07		0		2.968e+00		2.690e-07
4.17736		2.09454		0.00343		0.00343		0.00008		0.00007		0.09543		0.00523		0.00191		2.916e+00		2.730e-07		0		2.898e+00		2.675e-07
4.17736		2.25967		0.07269		0.04916		0.00163		0.00145		0.09886		0.00521		0.00198		2.984e+00		2.798e-07		0		2.832e+00		2.663e-07
4.17736		2.41228		0.14389		0.08644		0.00322		0.00288		0.10236		0.00529		0.00205		2.959e+00		2.829e-07		0		2.720e+00		2.592e-07
4.17736		2.55267		0.07148		0.04818		0.00160		0.00143		0.10593		0.00533		0.00212		2.741e+00		2.688e-07		0		2.646e+00		2.574e-07
4.17736		2.68665		0.08296		0.04950		0.00185		0.00166		0.10150		0.00506		0.00203		2.853e+00		2.857e-07		0		2.722e+00		2.695e-07
4.17736		2.81675		0.04409		0.03426		0.00099		0.00088		0.10805		0.00571		0.00216		2.675e+00		2.707e-07		0		2.583e+00		2.603e-07
4.17736		2.93719		0.03144		0.01935		0.00070		0.00063		0.11279		0.00583		0.00226		2.489e+00		2.551e-07		0		2.469e+00		2.529e-07
4.17736		3.05256		0.01818		0.01818		0.00041		0.00036		0.11685		0.00607		0.00234		2.386e+00		2.475e-07		0		2.378e+00		2.481e-07
4.17736		3.16166		0.05139		0.03496		0.00115		0.00103		0.11373		0.00594		0.00227		2.544e+00		2.724e-07		0		2.437e+00		2.591e-07
4.17736		3.26712		0.08190		0.04870		0.00183		0.00164		0.11594		0.00612		0.00232		2.488e+00		2.690e-07		0		2.391e+00		2.591e-07
4.17736		3.37062		0.05932		0.03640		0.00133		0.00119		0.12311		0.00621		0.00246		2.343e+00		2.577e-07		0		2.269e+00		2.500e-07
4.17736		3.46974		0.03037		0.01013		0.00068		0.00061		0.12375		0.00650		0.00248		2.290e+00		2.578e-07		0		2.250e+00		2.526e-07
4.17736		3.56484		0.01367		0.00684		0.00031		0.00027		0.12504		0.00649		0.00250		2.209e+00		2.526e-07		0		2.214e+00		2.533e-07
4.17736		3.65501		0.02784		0.00985		0.00062		0.00056		0.12336		0.00622		0.00247		2.293e+00		2.691e-07		0		2.245e+00		2.619e-07
4.17736		3.74207		0.05347		0.03682		0.00120		0.00107		0.12192		0.00611		0.00244		2.360e+00		2.816e-07		0		2.270e+00		2.697e-07
4.17736		3.82820		0.04147		0.01198		0.00093		0.00083		0.12631		0.00672		0.00253		2.280e+00		2.789e-07		0		2.205e+00		2.672e-07
4.17736		3.91166		0.03450		0.01091		0.00077		0.00069		0.12977		0.00656		0.00260		2.164e+00		2.687e-07		0		2.142e+00		2.644e-07
4.17736		3.99200		0.04540		0.01260		0.00102		0.00091		0.12623		0.00685		0.00252		2.287e+00		2.879e-07		0		2.211e+00		2.782e-07
4.17736		4.07162		0.08052		0.03770		0.00180		0.00161		0.12688		0.00659		0.00254		2.344e+00		3.003e-07		0		2.187e+00		2.805e-07
4.17736		4.15019		0.04570		0.01268		0.00102		0.00091		0.13994		0.00717		0.00280		2.030e+00		2.667e-07		0		1.995e+00		2.611e-07
4.19781		0.00100		0.04968		0.03632		0.00111		0.00099		0.03401		0.00174		0.00068		8.427e+00		6.772e-07		0		8.170e+00		6.580e-07
4.19781		0.01000		0.04968		0.03632		0.00111		0.00099		0.04237		0.00219		0.00085		6.827e+00		5.537e-07		0		6.575e+00		5.286e-07
4.19781		0.35000		0.08601		0.05137		0.00192		0.00172		0.06516		0.00358		0.00130		4.481e+00		3.600e-07		0		4.263e+00		3.445e-07
4.19781		0.85621		0.07898		0.04912		0.00177		0.00158		0.07637		0.00394		0.00153		3.791e+00		3.086e-07		0		3.647e+00		2.981e-07
4.19781		1.20959		0.03958		0.03628		0.00088		0.00079		0.07856		0.00407		0.00157		3.611e+00		3.026e-07		0		3.535e+00		2.943e-07
4.19781		1.48428		0.00676		0.00478		0.00015		0.00014		0.08698		0.00480		0.00174		3.209e+00		2.744e-07		0		3.174e+00		2.688e-07
4.19781		1.70737		0.00660		0.00467		0.00015		0.00013		0.08852		0.00473		0.00177		3.125e+00		2.680e-07		0		3.123e+00		2.691e-07
4.19781		1.91236		0.00681		0.00482		0.00015		0.00014		0.09284		0.00486		0.00186		2.972e+00		2.591e-07		0		2.979e+00		2.611e-07
4.19781		2.09263		0.03369		0.03369		0.00075		0.00067		0.09383		0.00494		0.00188		3.028e+00		2.718e-07		0		2.960e+00		2.640e-07
4.19781		2.25878		0.10548		0.07901		0.00236		0.00211		0.09884		0.00511		0.00198		3.027e+00		2.765e-07		0		2.861e+00		2.599e-07
4.19781		2.41228		0.07741		0.05010		0.00173		0.00155		0.10304		0.00537		0.00206		2.806e+00		2.597e-07		0		2.705e+00		2.499e-07
4.19781		2.55521		0.07606		0.04924		0.00170		0.00152		0.10714		0.00588		0.00214		2.701e+00		2.540e-07		0		2.607e+00		2.451e-07
4.19781		2.68888		0.07231		0.04890		0.00162		0.00145		0.10946		0.00575		0.00219		2.706e+00		2.588e-07		0		2.558e+00		2.448e-07
4.19781		2.81782		0.05042		0.03455		0.00113		0.00101		0.10792		0.00565		0.00216		2.666e+00		2.583e-07		0		2.574e+00		2.506e-07
4.19781		2.93770		0.02817		0.01908		0.00063		0.00056		0.11531		0.00581		0.00231		2.469e+00		2.458e-07		0		2.405e+00		2.381e-07
4.19781		3.05288		0.00687		0.00486		0.00015		0.00014		0.12135		0.00618		0.00243		2.323e+00		2.333e-07		0		2.278e+00		2.303e-07
4.19781		3.16261		0.04457		0.03462		0.00100		0.00089		0.12025		0.00629		0.00241		2.387e+00		2.455e-07		0		2.322e+00		2.385e-07
4.19781		3.26712		0.02092		0.00854		0.00047		0.00042		0.12116		0.00607		0.00242		2.334e+00		2.421e-07		0		2.283e+00		2.389e-07
4.19781		3.37003		0.01664		0.00745		0.00037		0.00033		0.13037		0.00664		0.00261		2.129e+00		2.236e-07		0		2.123e+00		2.267e-07
4.19781		3.47003		0.03542		0.01961		0.00079		0.00071		0.12684		0.00633		0.00254		2.218e+00		2.417e-07		0		2.181e+00		2.378e-07
4.19781		3.56568		0.02738		0.00969		0.00061		0.00055		0.11941		0.00618		0.00239		2.385e+00		2.663e-07		0		2.318e+00		2.566e-07
4.19781		3.65638		0.01400		0.00700		0.00031		0.00028		0.12410		0.00641		0.00248		2.255e+00		2.576e-07		0		2.233e+00		2.521e-07
4.19781		3.74368		0.06698		0.03743		0.00150		0.00134		0.13205		0.00641		0.00264		2.222e+00		2.540e-07		0		2.123e+00		2.441e-07
4.19781		3.83107		0.02743		0.00970		0.00061		0.00055		0.12653		0.00673		0.00253		2.219e+00		2.580e-07		0		2.190e+00		2.566e-07
4.19781		3.91486		0.02477		0.00937		0.00055		0.00050		0.13234		0.00691		0.00265		2.117e+00		2.541e-07		0		2.097e+00		2.509e-07
4.19781		3.99526		0.09061		0.03815		0.00203		0.00181		0.13440		0.00660		0.00269		2.190e+00		2.684e-07		0		2.077e+00		2.532e-07
4.19781		4.07371		0.05261		0.01359		0.00118		0.00105		0.12800		0.00644		0.00256		2.242e+00		2.799e-07		0		2.162e+00		2.686e-07
4.19781		4.15128		0.02470		0.00934		0.00055		0.00049		0.12964		0.00685		0.00259		2.169e+00		2.735e-07		0		2.142e+00		2.720e-07
4.21839		0.00100		0.05005		0.03697		0.00112		0.00100		0.03571		0.00190		0.00071		8.013e+00		6.206e-07		0		7.790e+00		5.956e-07
4.21839		0.01000		0.04662		0.03681		0.00104		0.00093		0.04353		0.00239		0.00087		6.609e+00		5.011e-07		0		6.411e+00		4.909e-07
4.21839		0.35000		0.04302		0.03664		0.00096		0.00086		0.06561		0.00364		0.00131		4.399e+00		3.385e-07		0		4.254e+00		3.270e-07
4.21839		0.85971		0.07528		0.05093		0.00168		0.00151		0.07761		0.00405		0.00155		3.846e+00		2.995e-07		0		3.600e+00		2.802e-07
4.21839		1.20876		0.03964		0.03629		0.00089		0.00079		0.08194		0.00445		0.00164		3.450e+00		2.742e-07		0		3.391e+00		2.688e-07
4.21839		1.48361		0.03369		0.03369		0.00075		0.00067		0.08522		0.00454		0.00170		3.314e+00		2.630e-07		0		3.261e+00		2.623e-07
4.21839		1.70502		0.03747		0.03426		0.00084		0.00075		0.09343		0.00492		0.00187		3.048e+00		2.515e-07		0		2.960e+00		2.426e-07
4.21839		1.91078		0.00681		0.00482		0.00015		0.00014		0.09528		0.00496		0.00191		2.882e+00		2.416e-07		0		2.901e+00		2.418e-07
4.21839		2.09072		0.03788		0.03450		0.00085		0.00076		0.09883		0.00529		0.00198		2.869e+00		2.449e-07		0		2.805e+00		2.379e-07
4.21839		2.25790		0.14490		0.08695		0.00324		0.00290		0.10365		0.00547		0.00207		2.893e+00		2.504e-07		0		2.684e+00		2.315e-07
4.21839		2.41207		0.07406		0.05009		0.00166		0.00148		0.10601		0.00547		0.00212		2.785e+00		2.450e-07		0		2.640e+00		2.317e-07
4.21839		2.55795		0.03878		0.03542		0.00087		0.00078		0.11224		0.00612		0.00224		2.568e+00		2.304e-07		0		2.472e+00		2.207e-07
4.21839		2.81906		0.01678		0.00751		0.00038		0.00034		0.11099		0.00585		0.00222		2.502e+00		2.339e-07		0		2.490e+00		2.310e-07
4.21839		2.93838		0.00343		0.00343		0.00008		0.00007		0.11957		0.00618		0.00239		2.339e+00		2.184e-07		0		2.313e+00		2.183e-07
4.21839		3.16372		0.01728		0.00773		0.00039		0.00035		0.11568		0.00577		0.00231		2.467e+00		2.403e-07		0		2.399e+00		2.340e-07
4.21839		3.26728		0.02721		0.00963		0.00061		0.00054		0.11971		0.00616		0.00239		2.391e+00		2.380e-07		0		2.311e+00		2.296e-07
4.21839		3.36929		0.03189		0.01929		0.00071		0.00064		0.12828		0.00668		0.00257		2.167e+00		2.215e-07		0		2.169e+00		2.201e-07
4.21839		3.47046		0.01032		0.00596		0.00023		0.00021		0.12420		0.00639		0.00248		2.215e+00		2.301e-07		0		2.229e+00		2.305e-07
4.21839		3.56666		0.03160		0.01907		0.00071		0.00063		0.13013		0.00676		0.00260		2.192e+00		2.310e-07		0		2.139e+00		2.255e-07
4.21839		3.65802		0.05708		0.03700		0.00128		0.00114		0.12998		0.00639		0.00260		2.218e+00		2.404e-07		0		2.142e+00		2.299e-07
4.21839		3.83446		0.01773		0.00793		0.00040		0.00035		0.12835		0.00649		0.00257		2.201e+00		2.412e-07		0		2.158e+00		2.414e-07
4.21839		3.91843		0.08421		0.03788		0.00188		0.00168		0.13016		0.00659		0.00260		2.232e+00		2.555e-07		0		2.128e+00		2.421e-07
4.21839		3.99901		0.04554		0.01264		0.00102		0.00091		0.12668		0.00617		0.00253		2.256e+00		2.621e-07		0		2.205e+00		2.557e-07
4.21839		4.15284		0.03513		0.01111		0.00079		0.00070		0.13592		0.00745		0.00272		2.088e+00		2.520e-07		0		2.043e+00		2.460e-07
4.21839		4.21000		0.09187		0.03321		0.00205		0.00184		0.13230		0.00831		0.00265		2.227e+00		2.697e-07		0		2.114e+00		2.590e-07
4.23912		0.00100		0.03575		0.03575		0.00080		0.00071		0.03667		0.00199		0.00073		7.718e+00		5.433e-07		0		7.567e+00		5.351e-07
4.23912		0.01000		0.07208		0.05097		0.00161		0.00144		0.04558		0.00247		0.00091		6.429e+00		4.543e-07		0		6.144e+00		4.346e-07
4.23912		0.35000		0.03575		0.03575		0.00080		0.00071		0.07157		0.00379		0.00143		4.047e+00		2.917e-07		0		3.866e+00		2.747e-07
4.23912		0.86319		0.07186		0.05081		0.00161		0.00144		0.07615		0.00391		0.00152		3.819e+00		2.722e-07		0		3.678e+00		2.646e-07
4.23912		1.21165		0.07172		0.04835		0.00160		0.00143		0.08254		0.00424		0.00165		3.518e+00		2.578e-07		0		3.389e+00		2.480e-07
4.23912		1.48597		0.03409		0.03409		0.00076		0.00068		0.09089		0.00458		0.00182		3.093e+00		2.298e-07		0		3.057e+00		2.275e-07
4.23912		1.70707		0.00338		0.00338		0.00008		0.00007		0.09105		0.00474		0.00182		3.104e+00		2.359e-07		0		3.040e+00		2.297e-07
4.23912		2.09072		0.14122		0.08671		0.00316		0.00282		0.10139		0.00546		0.00203		2.966e+00		2.330e-07		0		2.752e+00		2.154e-07
4.23912		2.25790		0.07389		0.04997		0.00165		0.00148		0.10559		0.00548		0.00211		2.744e+00		2.200e-07		0		2.647e+00		2.114e-07
4.23912		2.41104		0.03878		0.03542		0.00087		0.00078		0.10565		0.00568		0.00211		2.692e+00		2.185e-07		1		4.392e+00		3.562e-07
4.23912		2.55462		0.03373		0.03373		0.00075		0.00067		0.10943		0.00589		0.00219		2.622e+00		2.179e-07		0		2.539e+00		2.099e-07
4.23912		2.68758		0.02045		0.00835		0.00046		0.00041		0.11349		0.00579		0.00227		2.493e+00		2.093e-07		0		2.437e+00		2.052e-07
4.23912		2.81640		0.04086		0.03443		0.00091		0.00082		0.11540		0.00604		0.00231		2.492e+00		2.128e-07		0		2.415e+00		2.066e-07
4.23912		2.93583		0.00678		0.00480		0.00015		0.00014		0.12020		0.00656		0.00240		2.318e+00		1.983e-07		0		2.302e+00		2.003e-07
4.23912		3.16055		0.02724		0.00964		0.00061		0.00054		0.13003		0.00650		0.00260		2.159e+00		1.962e-07		0		2.127e+00		1.921e-07
4.23912		3.26376		0.01726		0.00772		0.00039		0.00035		0.11921		0.00586		0.00238		2.322e+00		2.139e-07		0		2.327e+00		2.137e-07
4.23912		3.36468		0.03543		0.01961		0.00079		0.00071		0.12450		0.00632		0.00249		2.292e+00		2.119e-07		0		2.224e+00		2.091e-07
4.23912		3.46527		0.02809		0.01874		0.00063		0.00056		0.12052		0.00603		0.00241		2.373e+00		2.277e-07		0		2.301e+00		2.197e-07
4.23912		3.56204		0.04216		0.02002		0.00094		0.00084		0.12714		0.00645		0.00254		2.240e+00		2.188e-07		0		2.194e+00		2.136e-07
4.23912		3.65378		0.02076		0.00847		0.00046		0.00042		0.12838		0.00636		0.00257		2.165e+00		2.112e-07		0		2.157e+00		2.134e-07
4.23912		3.74220		0.04465		0.03463		0.00100		0.00089		0.12893		0.00646		0.00258		2.201e+00		2.216e-07		0		2.165e+00		2.190e-07
4.23912		3.83016		0.04935		0.02090		0.00110		0.00099		0.12924		0.00658		0.00258		2.232e+00		2.275e-07		0		2.150e+00		2.222e-07
4.23912		3.91422		0.04153		0.01200		0.00093		0.00083		0.12844		0.00654		0.00257		2.231e+00		2.351e-07		0		2.166e+00		2.282e-07
4.23912		3.99488		0.02819		0.00997		0.00063		0.00056		0.12587		0.00655		0.00252		2.240e+00		2.378e-07		0		2.202e+00		2.364e-07
4.23912		4.07187		0.03902		0.01985		0.00087		0.00078		0.12893		0.00681		0.00258		2.197e+00		2.398e-07		0		2.152e+00		2.355e-07
4.23912		4.14802		0.04925		0.02089		0.00110		0.00099		0.13333		0.00699		0.00267		2.165e+00		2.433e-07		0		2.089e+00		2.331e-07
4.23912		4.22470		0.05285		0.02119		0.00118		0.00106		0.12719		0.00663		0.00254		2.284e+00		2.603e-07		0		2.178e+00		2.477e-07
4.25997		0.00100		0.07186		0.05081		0.00161		0.00144		0.03693		0.00192		0.00074		7.812e+00		5.269e-07		0		7.586e+00		5.162e-07
4.25997		0.01000		0.07186		0.05081		0.00161		0.00144		0.04562		0.00244		0.00091		6.374e+00		4.289e-07		0		6.139e+00		4.174e-07
4.25997		0.35000		0.07186		0.05081		0.00161		0.00144		0.06983		0.00396		0.00140		4.225e+00		2.862e-07		0		4.013e+00		2.734e-07
4.25997		0.86666		0.04136		0.03484		0.00092		0.00083		0.07979		0.00426		0.00160		3.557e+00		2.455e-07		0		3.492e+00		2.415e-07
4.25997		1.21495		0.06819		0.04822		0.00152		0.00136		0.08655		0.00452		0.00173		3.373e+00		2.377e-07		0		3.243e+00		2.279e-07
4.25997		1.48866		0.03409		0.03409		0.00076		0.00068		0.09376		0.00483		0.00188		3.008e+00		2.128e-07		0		2.962e+00		2.121e-07
4.25997		1.91105		0.07107		0.05026		0.00159		0.00142		0.09869		0.00489		0.00197		2.988e+00		2.190e-07		0		2.841e+00		2.101e-07
4.25997		2.09167		0.10593		0.06120		0.00237		0.00212		0.10457		0.00556		0.00209		2.902e+00		2.167e-07		0		2.701e+00		2.036e-07
4.25997		2.25878		0.03524		0.03524		0.00079		0.00070		0.10271		0.00553		0.00205		2.716e+00		2.097e-07		0		2.704e+00		2.073e-07
4.25997		2.41083		0.06920		0.04894		0.00155		0.00138		0.11136		0.00606		0.00223		2.649e+00		2.067e-07		1		4.135e+00		3.230e-07
4.25997		2.55149		0.04371		0.03387		0.00098		0.00087		0.11040		0.00588		0.00221		2.592e+00		2.041e-07		0		2.527e+00		2.006e-07
4.25997		2.68423		0.04433		0.03460		0.00099		0.00089		0.11710		0.00612		0.00234		2.469e+00		1.994e-07		0		2.382e+00		1.928e-07
4.25997		2.93396		0.01009		0.00583		0.00023		0.00020		0.12179		0.00624		0.00244		2.281e+00		1.888e-07		0		2.275e+00		1.907e-07
4.25997		3.04912		0.01370		0.00686		0.00031		0.00027		0.12031		0.00600		0.00241		2.311e+00		1.968e-07		0		2.300e+00		1.962e-07
4.25997		3.15802		0.02020		0.00825		0.00045		0.00040		0.12047		0.00618		0.00241		2.335e+00		2.022e-07		0		2.299e+00		1.998e-07
4.25997		3.26069		0.02837		0.01897		0.00063		0.00057		0.12598		0.00655		0.00252		2.246e+00		1.995e-07		0		2.201e+00		1.946e-07
4.25997		3.36052		0.01341		0.00671		0.00030		0.00027		0.12733		0.00667		0.00255		2.197e+00		1.989e-07		0		2.172e+00		1.957e-07
4.25997		3.46036		0.03854		0.01969		0.00086		0.00077		0.13005		0.00663		0.00260		2.165e+00		1.989e-07		0		2.135e+00		1.957e-07
4.25997		3.55754		0.01747		0.00782		0.00039		0.00035		0.12666		0.00646		0.00253		2.191e+00		2.069e-07		0		2.188e+00		2.048e-07
4.25997		3.64967		0.02051		0.00838		0.00046		0.00041		0.13260		0.00677		0.00265		2.127e+00		2.035e-07		0		2.087e+00		1.992e-07
4.25997		3.73793		0.06959		0.03938		0.00156		0.00139		0.13003		0.00647		0.00260		2.232e+00		2.191e-07		0		2.159e+00		2.094e-07
4.25997		3.82558		0.06286		0.02197		0.00141		0.00126		0.13247		0.00667		0.00265		2.187e+00		2.158e-07		0		2.116e+00		2.094e-07
4.25997		3.90974		0.04191		0.01211		0.00094		0.00084		0.13430		0.00661		0.00269		2.114e+00		2.150e-07		0		2.076e+00		2.098e-07
4.25997		3.99050		0.02151		0.01824		0.00048		0.00043		0.13290		0.00694		0.00266		2.121e+00		2.172e-07		0		2.084e+00		2.149e-07
4.25997		4.14284		0.05321		0.02125		0.00119		0.00106		0.13604		0.00703		0.00272		2.113e+00		2.256e-07		0		2.032e+00		2.181e-07
4.25997		4.21949		0.06350		0.02218		0.00142		0.00127		0.13239		0.00704		0.00265		2.159e+00		2.371e-07		0		2.115e+00		2.318e-07
4.28095		0.35000		0.03450		0.03450		0.00077		0.00069		0.06889		0.00391		0.00138		4.132e+00		2.804e-07		0		4.029e+00		2.779e-07
4.28095		0.86781		0.06819		0.04822		0.00152		0.00136		0.08349		0.00452		0.00167		3.512e+00		2.468e-07		0		3.360e+00		2.348e-07
4.28095		1.21659		0.03769		0.03428		0.00084		0.00075		0.08405		0.00451		0.00168		3.432e+00		2.446e-07		0		3.295e+00		2.343e-07
4.28095		1.48966		0.03428		0.03428		0.00077		0.00069		0.09218		0.00495		0.00184		3.082e+00		2.242e-07		0		3.018e+00		2.177e-07
4.28095		1.71117		0.03534		0.03534		0.00079		0.00071		0.09653		0.00507		0.00193		2.988e+00		2.186e-07		0		2.872e+00		2.112e-07
4.28095		1.91026		0.06937		0.04907		0.00155		0.00139		0.10097		0.00517		0.00202		2.878e+00		2.137e-07		0		2.777e+00		2.076e-07
4.28095		2.25790		0.07272		0.04906		0.00163		0.00145		0.10451		0.00546		0.00209		2.807e+00		2.160e-07		1		4.403e+00		3.415e-07
4.28095		2.40896		0.04028		0.03370		0.00090		0.00081		0.10704		0.00574		0.00214		2.661e+00		2.084e-07		0		2.597e+00		2.051e-07
4.28095		2.54698		0.01022		0.00590		0.00023		0.00020		0.11309		0.00586		0.00226		2.417e+00		1.954e-07		0		2.450e+00		1.967e-07
4.28095		2.67957		0.04442		0.03461		0.00099		0.00089		0.11794		0.00607		0.00236		2.470e+00		2.024e-07		0		2.365e+00		1.931e-07
4.28095		2.81160		0.01030		0.00596		0.00023		0.00021		0.11508		0.00615		0.00230		2.420e+00		1.993e-07		0		2.407e+00		1.996e-07
4.28095		2.93123		0.04203		0.03559		0.00094		0.00084		0.12138		0.00620		0.00243		2.373e+00		2.003e-07		0		2.297e+00		1.945e-07
4.28095		3.04419		0.02022		0.00826		0.00045		0.00040		0.12976		0.00672		0.00260		2.160e+00		1.851e-07		0		2.134e+00		1.839e-07
4.28095		3.15311		0.04092		0.03432		0.00091		0.00082		0.12416		0.00643		0.00248		2.338e+00		2.029e-07		0		2.244e+00		1.966e-07
4.28095		3.25578		0.02424		0.00917		0.00054		0.00048		0.12247		0.00633		0.00245		2.315e+00		2.080e-07		0		2.266e+00		2.026e-07
4.28095		3.35561		0.03849		0.01968		0.00086		0.00077		0.12435		0.00630		0.00249		2.288e+00		2.096e-07		0		2.231e+00		2.030e-07
4.28095		3.45472		0.02422		0.00916		0.00054		0.00048		0.12576		0.00652		0.00252		2.237e+00		2.077e-07		0		2.211e+00		2.052e-07
4.28095		3.55093		0.03435		0.01087		0.00077		0.00069		0.12610		0.00656		0.00252		2.281e+00		2.100e-07		0		2.202e+00		2.083e-07
4.28095		3.64350		0.05138		0.03496		0.00115		0.00103		0.12839		0.00656		0.00257		2.211e+00		2.116e-07		0		2.161e+00		2.081e-07
4.28095		3.90360		0.03152		0.01052		0.00070		0.00063		0.13258		0.00658		0.00265		2.149e+00		2.211e-07		0		2.097e+00		2.145e-07
4.28095		3.98461		0.06328		0.03998		0.00141		0.00127		0.12916		0.00669		0.00258		2.266e+00		2.351e-07		0		2.168e+00		2.260e-07
4.28095		4.06117		0.04506		0.01251		0.00101		0.00090		0.12679		0.00620		0.00254		2.267e+00		2.405e-07		0		2.202e+00		2.337e-07
4.28095		4.13619		0.05974		0.01450		0.00134		0.00119		0.13867		0.00738		0.00277		2.119e+00		2.299e-07		0		2.012e+00		2.181e-07
4.28095		4.21285		0.07093		0.02280		0.00159		0.00142		0.13122		0.00684		0.00262		2.248e+00		2.516e-07		1		3.510e+00		3.885e-07
4.28095		4.27236		0.08359		0.03725		0.00187		0.00167		0.13828		0.00730		0.00277		2.140e+00		2.419e-07		0		2.001e+00		2.253e-07
4.30205		0.00100		0.03450		0.03450		0.00077		0.00069		0.04031		0.00210		0.00081		7.204e+00		5.062e-07		0		6.888e+00		4.829e-07
4.30205		0.01000		0.03450		0.03450		0.00077		0.00069		0.05187		0.00274		0.00104		5.479e+00		3.879e-07		0		5.353e+00		3.745e-07
4.30205		0.35000		0.03450		0.03450		0.00077		0.00069		0.06864		0.00369		0.00137		4.116e+00		2.867e-07		0		4.046e+00		2.844e-07
4.30205		0.86839		0.00711		0.00503		0.00016		0.00014		0.08242		0.00451		0.00165		3.362e+00		2.377e-07		0		3.354e+00		2.394e-07
4.30205		1.21741		0.00340		0.00340		0.00008		0.00007		0.08655		0.00458		0.00173		3.259e+00		2.354e-07		0		3.198e+00		2.315e-07
4.30205		1.49034		0.06962		0.04923		0.00156		0.00139		0.09297		0.00499		0.00186		3.178e+00		2.341e-07		0		3.015e+00		2.225e-07
4.30205		1.71234		0.06937		0.04907		0.00155		0.00139		0.09552		0.00527		0.00191		3.049e+00		2.271e-07		0		2.933e+00		2.200e-07
4.30205		1.90895		0.03697		0.03380		0.00083		0.00074		0.10019		0.00520		0.00200		2.854e+00		2.172e-07		0		2.760e+00		2.104e-07
4.30205		2.09048		0.03880		0.03542		0.00087		0.00078		0.10315		0.00564		0.00206		2.746e+00		2.145e-07		1		4.491e+00		3.489e-07
4.30205		2.25679		0.10634		0.05949		0.00238		0.00213		0.11114		0.00577		0.00222		2.711e+00		2.140e-07		0		2.543e+00		2.009e-07
4.30205		2.40668		0.00336		0.00336		0.00008		0.00007		0.10851		0.00544		0.00217		2.561e+00		2.070e-07		0		2.549e+00		2.051e-07
4.30205		2.67826		0.01048		0.00605		0.00023		0.00021		0.12027		0.00591		0.00241		2.346e+00		1.958e-07		0		2.300e+00		1.912e-07
4.30205		2.81142		0.04222		0.03561		0.00094		0.00084		0.11874		0.00638		0.00237		2.417e+00		2.031e-07		0		2.350e+00		1.990e-07
4.30205		2.93089		0.01012		0.00585		0.00023		0.00020		0.12075		0.00628		0.00241		2.340e+00		2.005e-07		0		2.293e+00		1.981e-07
4.30205		3.04173		0.07431		0.04807		0.00166		0.00149		0.12225		0.00634		0.00245		2.402e+00		2.106e-07		0		2.287e+00		2.014e-07
4.30205		3.15073		0.08685		0.04756		0.00194		0.00174		0.11931		0.00597		0.00239		2.481e+00		2.256e-07		0		2.327e+00		2.086e-07
4.30205		3.25424		0.02432		0.00920		0.00054		0.00049		0.12512		0.00767		0.00250		2.214e+00		2.011e-07		0		2.221e+00		2.024e-07
4.30205		3.35486		0.03148		0.01905		0.00070		0.00063		0.12427		0.00636		0.00249		2.313e+00		2.120e-07		0		2.242e+00		2.080e-07
4.30205		3.54755		0.03417		0.01081		0.00076		0.00068		0.12511		0.00653		0.00250		2.281e+00		2.228e-07		0		2.220e+00		2.138e-07
4.30205		3.64021		0.10896		0.05345		0.00244		0.00218		0.12562		0.00640		0.00251		2.400e+00		2.372e-07		0		2.251e+00		2.211e-07
4.30205		3.72815		0.02733		0.00967		0.00061		0.00055		0.13121		0.00676		0.00262		2.112e+00		2.141e-07		0		2.107e+00		2.111e-07
4.30205		3.81551		0.03144		0.01048		0.00070		0.00063		0.13173		0.00658		0.00263		2.136e+00		2.190e-07		0		2.115e+00		2.162e-07
4.30205		3.90001		0.01030		0.00595		0.00023		0.00021		0.13041		0.00669		0.00261		2.113e+00		2.227e-07		0		2.124e+00		2.211e-07
4.30205		3.98109		0.06314		0.03664		0.00141		0.00126		0.13137		0.00663		0.00263		2.209e+00		2.329e-07		0		2.133e+00		2.266e-07
4.30205		4.05784		0.04920		0.01316		0.00110		0.00098		0.13628		0.00692		0.00273		2.139e+00		2.344e-07		0		2.045e+00		2.211e-07
4.30205		4.13220		0.08799		0.03790		0.00197		0.00176		0.13614		0.00700		0.00272		2.170e+00		2.400e-07		1		3.393e+00		3.746e-07
4.30205		4.28230		0.09928		0.04214		0.00222		0.00199		0.13157		0.00712		0.00263		2.263e+00		2.632e-07		0		2.142e+00		2.465e-07
4.32329		0.00100		0.00368		0.00368		0.00008		0.00007		0.03857		0.00209		0.00077		7.298e+00		4.939e-07		0		7.171e+00		4.879e-07
4.32329		0.01000		0.00368		0.00368		0.00008		0.00007		0.05202		0.00269		0.00104		5.303e+00		3.630e-07		0		5.303e+00		3.618e-07
4.32329		0.35000		0.00368		0.00368		0.00008		0.00007		0.07114		0.00396		0.00142		3.898e+00		2.731e-07		0		3.887e+00		2.653e-07
4.32329		0.87012		0.00714		0.00505		0.00016		0.00014		0.08903		0.00471		0.00178		3.115e+00		2.134e-07		0		3.107e+00		2.158e-07
4.32329		1.21947		0.03757		0.03444		0.00084		0.00075		0.09158		0.00500		0.00183		3.088e+00		2.223e-07		0		3.025e+00		2.129e-07
4.32329		1.49101		0.03534		0.03534		0.00079		0.00071		0.09442		0.00492		0.00189		3.008e+00		2.172e-07		0		2.937e+00		2.113e-07
4.32329		1.71321		0.03363		0.03363		0.00075		0.00067		0.09886		0.00539		0.00198		2.859e+00		2.095e-07		0		2.815e+00		2.054e-07
4.32329		2.09024		0.07301		0.04927		0.00163		0.00146		0.10444		0.00567		0.00209		2.803e+00		2.122e-07		1		4.399e+00		3.327e-07
4.32329		2.25612		0.06886		0.04872		0.00154		0.00138		0.10228		0.00530		0.00205		2.871e+00		2.197e-07		0		2.746e+00		2.104e-07
4.32329		2.67882		0.04222		0.03561		0.00094		0.00084		0.12354		0.00651		0.00247		2.305e+00		1.846e-07		0		2.258e+00		1.826e-07
4.32329		2.81267		0.00345		0.00345		0.00008		0.00007		0.11572		0.00595		0.00231		2.354e+00		1.923e-07		0		2.391e+00		1.969e-07
4.32329		3.03959		0.11377		0.05809		0.00254		0.00228		0.12749		0.00716		0.00255		2.358e+00		2.010e-07		0		2.222e+00		1.901e-07
4.32329		3.14867		0.01739		0.00778		0.00039		0.00035		0.12791		0.00664		0.00256		2.210e+00		1.878e-07		0		2.165e+00		1.886e-07
4.32329		3.25301		0.01763		0.00788		0.00039		0.00035		0.12644		0.00726		0.00253		2.228e+00		1.958e-07		0		2.191e+00		1.947e-07
4.32329		3.35427		0.02077		0.00848		0.00046		0.00042		0.13189		0.00694		0.00264		2.134e+00		1.937e-07		0		2.095e+00		1.894e-07
4.32329		3.45125		0.02732		0.00967		0.00061		0.00055		0.12995		0.00672		0.00260		2.184e+00		2.018e-07		0		2.130e+00		1.959e-07
4.32329		3.54501		0.02387		0.00902		0.00053		0.00048		0.12714		0.00676		0.00254		2.236e+00		2.100e-07		0		2.187e+00		2.052e-07
4.32329		3.63773		0.07125		0.04101		0.00159		0.00143		0.13077		0.00667		0.00262		2.259e+00		2.162e-07		0		2.143e+00		2.050e-07
4.32329		3.72560		0.03439		0.01088		0.00077		0.00069		0.13117		0.00682		0.00262		2.162e+00		2.074e-07		0		2.117e+00		2.064e-07
4.32329		3.81262		0.03864		0.01166		0.00086		0.00077		0.12871		0.00654		0.00257		2.219e+00		2.214e-07		0		2.157e+00		2.143e-07
4.32329		3.89694		0.05630		0.03632		0.00126		0.00113		0.13187		0.00677		0.00264		2.206e+00		2.221e-07		0		2.109e+00		2.139e-07
4.32329		3.97795		0.02108		0.00861		0.00047		0.00042		0.13217		0.00674		0.00264		2.110e+00		2.211e-07		0		2.090e+00		2.166e-07
4.32329		4.05476		0.10625		0.03877		0.00238		0.00212		0.12998		0.00717		0.00260		2.314e+00		2.433e-07		0		2.174e+00		2.296e-07
4.32329		4.12869		0.04579		0.01270		0.00102		0.00092		0.13414		0.00712		0.00268		2.145e+00		2.317e-07		1		3.440e+00		3.703e-07
4.32329		4.20489		0.05319		0.03683		0.00119		0.00106		0.13381		0.00707		0.00268		2.119e+00		2.338e-07		0		2.067e+00		2.269e-07
4.32329		4.27856		0.08153		0.03817		0.00182		0.00163		0.13644		0.00729		0.00273		2.135e+00		2.391e-07		0		2.031e+00		2.282e-07
4.34465		0.00100		0.00368		0.00368		0.00008		0.00007		0.03965		0.00224		0.00079		6.914e+00		4.935e-07		0		6.956e+00		4.994e-07
4.34465		0.01000		0.00368		0.00368		0.00008		0.00007		0.05147		0.00266		0.00103		5.370e+00		3.832e-07		0		5.368e+00		3.847e-07
4.34465		0.35000		0.00368		0.00368		0.00008		0.00007		0.07465		0.00416		0.00149		3.683e+00		2.675e-07		0		3.705e+00		2.658e-07
4.34465		0.87527		0.10284		0.05937		0.00230		0.00206		0.08656		0.00457		0.00173		3.451e+00		2.516e-07		0		3.260e+00		2.377e-07
4.34465		1.22315		0.03428		0.03428		0.00077		0.00069		0.09445		0.00501		0.00189		2.951e+00		2.178e-07		0		2.945e+00		2.182e-07
4.34465		1.49469		0.03363		0.03363		0.00075		0.00067		0.09857		0.00552		0.00197		2.859e+00		2.122e-07		0		2.816e+00		2.130e-07
4.34465		1.91418		0.03369		0.03369		0.00075		0.00067		0.10539		0.00550		0.00211		2.669e+00		2.088e-07		0		2.637e+00		2.062e-07
4.34465		2.09478		0.04243		0.03586		0.00095		0.00085		0.10611		0.00566		0.00212		2.740e+00		2.183e-07		0		2.628e+00		2.089e-07
4.34465		2.41021		0.00353		0.00353		0.00008		0.00007		0.11326		0.00604		0.00227		2.468e+00		2.039e-07		0		2.438e+00		2.008e-07
4.34465		2.55188		0.03611		0.03611		0.00081		0.00072		0.11920		0.00643		0.00238		2.394e+00		2.003e-07		0		2.327e+00		1.947e-07
4.34465		2.68423		0.03870		0.03543		0.00087		0.00077		0.11933		0.00633		0.00239		2.358e+00		1.992e-07		0		2.326e+00		1.984e-07
4.34465		2.81640		0.00695		0.00492		0.00016		0.00014		0.12125		0.00635		0.00242		2.266e+00		1.919e-07		0		2.283e+00		1.983e-07
4.34465		2.93242		0.12026		0.05994		0.00269		0.00241		0.12580		0.00677		0.00252		2.391e+00		2.111e-07		0		2.249e+00		1.991e-07
4.34465		3.04386		0.05309		0.03331		0.00119		0.00106		0.12546		0.00658		0.00251		2.310e+00		2.089e-07		0		2.201e+00		1.986e-07
4.34465		3.25685		0.00697		0.00493		0.00016		0.00014		0.13142		0.00676		0.00263		2.104e+00		1.938e-07		0		2.102e+00		1.968e-07
4.34465		3.35859		0.06950		0.03671		0.00155		0.00139		0.13145		0.00679		0.00263		2.227e+00		2.123e-07		0		2.137e+00		2.033e-07
4.34465		3.45646		0.02366		0.00895		0.00053		0.00047		0.12687		0.00676		0.00254		2.214e+00		2.162e-07		0		2.188e+00		2.123e-07
4.34465		3.55037		0.05653		0.03694		0.00126		0.00113		0.13018		0.00683		0.00260		2.198e+00		2.141e-07		0		2.135e+00		2.113e-07
4.34465		3.64282		0.03813		0.01150		0.00085		0.00076		0.12908		0.00657		0.00258		2.230e+00		2.250e-07		0		2.147e+00		2.164e-07
4.34465		3.73043		0.03502		0.01108		0.00078		0.00070		0.12409		0.00646		0.00248		2.329e+00		2.376e-07		0		2.235e+00		2.301e-07
4.34465		3.81695		0.02411		0.00912		0.00054		0.00048		0.12674		0.00641		0.00253		2.228e+00		2.327e-07		0		2.192e+00		2.301e-07
4.34465		3.90040		0.04244		0.01226		0.00095		0.00085		0.12996		0.00669		0.00260		2.220e+00		2.384e-07		0		2.147e+00		2.297e-07
4.34465		3.98072		0.07083		0.03711		0.00158		0.00142		0.13049		0.00650		0.00261		2.266e+00		2.492e-07		0		2.148e+00		2.346e-07
4.34465		4.05723		0.07062		0.03709		0.00158		0.00141		0.13610		0.00725		0.00272		2.138e+00		2.385e-07		1		3.376e+00		3.762e-07
4.34465		4.13232		0.03516		0.01112		0.00079		0.00070		0.13354		0.00693		0.00267		2.129e+00		2.448e-07		0		2.076e+00		2.360e-07
4.34465		4.20869		0.06718		0.03749		0.00150		0.00134		0.12976		0.00675		0.00260		2.239e+00		2.600e-07		0		2.161e+00		2.507e-07
4.34465		4.28265		0.09596		0.04887		0.00215		0.00192		0.14038		0.00821		0.00281		2.127e+00		2.511e-07		0		2.000e+00		2.371e-07
4.34465		4.33752		0.07295		0.01593		0.00163		0.00146		0.13458		0.00930		0.00269		2.176e+00		2.622e-07		0		2.081e+00		2.504e-07
4.36613		0.00100		0.03428		0.03428		0.00077		0.00069		0.03854		0.00205		0.00077		7.377e+00		5.398e-07		0		7.219e+00		5.304e-07
4.36613		0.01000		0.03428		0.03428		0.00077		0.00069		0.04879		0.00270		0.00098		5.823e+00		4.343e-07		0		5.708e+00		4.190e-07
4.36613		0.35000		0.06988		0.04942		0.00156		0.00140		0.07592		0.00407		0.00152		3.859e+00		2.799e-07		0		3.689e+00		2.722e-07
4.36613		0.87641		0.06988		0.04942		0.00156		0.00140		0.08800		0.00481		0.00176		3.350e+00		2.499e-07		0		3.183e+00		2.384e-07
4.36613		1.22397		0.00350		0.00350		0.00008		0.00007		0.09628		0.00522		0.00193		2.932e+00		2.251e-07		0		2.871e+00		2.187e-07
4.36613		1.71875		0.06896		0.04877		0.00154		0.00138		0.10405		0.00556		0.00208		2.809e+00		2.229e-07		0		2.694e+00		2.122e-07
4.36613		1.91758		0.03553		0.03553		0.00079		0.00071		0.10363		0.00536		0.00207		2.706e+00		2.155e-07		0		2.676e+00		2.145e-07
4.36613		2.26387		0.00353		0.00353		0.00008		0.00007		0.11231		0.00574		0.00225		2.564e+00		2.146e-07		0		2.465e+00		2.046e-07
4.36613		2.41394		0.07494		0.05060		0.00168		0.00150		0.11445		0.00598		0.00229		2.546e+00		2.111e-07		0		2.441e+00		2.065e-07
4.36613		2.55775		0.04309		0.03645		0.00096		0.00086		0.11766		0.00615		0.00235		2.427e+00		2.080e-07		0		2.369e+00		2.042e-07
4.36613		2.69093		0.01033		0.00597		0.00023		0.00021		0.12071		0.00623		0.00241		2.333e+00		2.025e-07		0		2.293e+00		2.008e-07
4.36613		2.82119		0.07931		0.04914		0.00177		0.00159		0.12018		0.00626		0.00240		2.464e+00		2.192e-07		0		2.313e+00		2.069e-07
4.36613		2.93566		0.09064		0.04777		0.00203		0.00181		0.12376		0.00617		0.00248		2.398e+00		2.187e-07		0		2.255e+00		2.051e-07
4.36613		3.04944		0.08581		0.05141		0.00192		0.00172		0.13035		0.00749		0.00261		2.259e+00		2.092e-07		0		2.131e+00		1.972e-07
4.36613		3.15691		0.03062		0.01021		0.00068		0.00061		0.12964		0.00674		0.00259		2.181e+00		2.048e-07		0		2.145e+00		2.021e-07
4.36613		3.26192		0.04542		0.03556		0.00102		0.00091		0.12698		0.00668		0.00254		2.305e+00		2.191e-07		0		2.198e+00		2.109e-07
4.36613		3.36394		0.02050		0.00838		0.00046		0.00041		0.13265		0.00672		0.00265		2.142e+00		2.123e-07		0		2.090e+00		2.044e-07
4.36613		3.46253		0.01723		0.00771		0.00039		0.00034		0.12677		0.00693		0.00254		2.200e+00		2.207e-07		0		2.185e+00		2.181e-07
4.36613		3.55670		0.02770		0.00980		0.00062		0.00055		0.13185		0.00681		0.00264		2.137e+00		2.153e-07		0		2.101e+00		2.137e-07
4.36613		3.64899		0.04182		0.01208		0.00094		0.00084		0.12897		0.00694		0.00258		2.189e+00		2.298e-07		0		2.159e+00		2.242e-07
4.36613		3.73672		0.05242		0.03557		0.00117		0.00105		0.13929		0.00713		0.00279		2.072e+00		2.196e-07		0		1.990e+00		2.099e-07
4.36613		3.82271		0.03511		0.01111		0.00079		0.00070		0.12865		0.00647		0.00257		2.185e+00		2.324e-07		0		2.157e+00		2.330e-07
4.36613		3.90539		0.01788		0.00800		0.00040		0.00036		0.12960		0.00652		0.00259		2.154e+00		2.377e-07		0		2.140e+00		2.359e-07
4.36613		4.06117		0.03879		0.01170		0.00087		0.00078		0.13120		0.00687		0.00262		2.173e+00		2.472e-07		0		2.115e+00		2.421e-07
4.36613		4.13752		0.04146		0.01197		0.00093		0.00083		0.13260		0.00697		0.00265		2.187e+00		2.527e-07		0		2.101e+00		2.456e-07
4.36613		4.21392		0.05818		0.03485		0.00130		0.00116		0.13650		0.00694		0.00273		2.114e+00		2.535e-07		0		2.043e+00		2.438e-07
4.36613		4.28802		0.08278		0.03607		0.00185		0.00166		0.13504		0.00739		0.00270		2.179e+00		2.635e-07		0		2.045e+00		2.504e-07
4.36613		4.35639		0.14678		0.04233		0.00328		0.00294		0.13614		0.00716		0.00272		2.211e+00		2.740e-07		0		2.035e+00		2.534e-07
4.38774		0.00100		0.10772		0.06025		0.00241		0.00215		0.04269		0.00214		0.00085		6.978e+00		5.201e-07		0		6.617e+00		4.949e-07
4.38774		0.01000		0.10772		0.06025		0.00241		0.00215		0.04855		0.00265		0.00097		6.204e+00		4.694e-07		0		5.816e+00		4.351e-07
4.38774		0.35000		0.10772		0.06025		0.00241		0.00215		0.07945		0.00443		0.00159		3.810e+00		2.851e-07		0		3.564e+00		2.667e-07
4.38774		1.49235		0.07252		0.04890		0.00162		0.00145		0.10117		0.00525		0.00202		2.899e+00		2.317e-07		0		2.766e+00		2.174e-07
4.38774		1.71788		0.03369		0.03369		0.00075		0.00067		0.10510		0.00566		0.00210		2.716e+00		2.197e-07		0		2.643e+00		2.122e-07
4.38774		2.26519		0.03879		0.03544		0.00087		0.00078		0.11226		0.00614		0.00225		2.542e+00		2.141e-07		0		2.472e+00		2.087e-07
4.38774		2.41601		0.04307		0.03645		0.00096		0.00086		0.11566		0.00602		0.00231		2.487e+00		2.114e-07		0		2.408e+00		2.076e-07
4.38774		2.55951		0.00688		0.00487		0.00015		0.00014		0.12068		0.00620		0.00241		2.302e+00		2.013e-07		0		2.290e+00		2.004e-07
4.38774		2.69353		0.05237		0.03608		0.00117		0.00105		0.12063		0.00684		0.00241		2.417e+00		2.144e-07		0		2.295e+00		2.045e-07
4.38774		2.82260		0.04451		0.03459		0.00100		0.00089		0.12840		0.00671		0.00257		2.260e+00		2.043e-07		0		2.170e+00		1.974e-07
4.38774		2.93583		0.11302		0.06148		0.00253		0.00226		0.12056		0.00641		0.00241		2.532e+00		2.349e-07		0		2.347e+00		2.170e-07
4.38774		3.05075		0.06975		0.03732		0.00156		0.00140		0.12600		0.00721		0.00252		2.296e+00		2.159e-07		0		2.228e+00		2.094e-07
4.38774		3.15786		0.02071		0.00846		0.00046		0.00041		0.12329		0.00658		0.00247		2.264e+00		2.171e-07		0		2.243e+00		2.150e-07
4.38774		3.26284		0.09469		0.05092		0.00212		0.00189		0.13124		0.00672		0.00262		2.293e+00		2.252e-07		0		2.137e+00		2.087e-07
4.38774		3.36558		0.01727		0.00773		0.00039		0.00035		0.13346		0.00705		0.00267		2.067e+00		2.046e-07		0		2.073e+00		2.070e-07
4.38774		3.46498		0.02081		0.00850		0.00047		0.00042		0.13295		0.00670		0.00266		2.098e+00		2.149e-07		0		2.082e+00		2.110e-07
4.38774		3.56007		0.05554		0.03555		0.00124		0.00111		0.12612		0.00649		0.00252		2.277e+00		2.359e-07		0		2.199e+00		2.281e-07
4.38774		3.65227		0.06264		0.03606		0.00140		0.00125		0.13542		0.00701		0.00271		2.129e+00		2.236e-07		0		2.069e+00		2.181e-07
4.38774		3.74020		0.03159		0.01053		0.00071		0.00063		0.13451		0.00697		0.00269		2.107e+00		2.271e-07		0		2.071e+00		2.229e-07
4.38774		3.82585		0.01789		0.00800		0.00040		0.00036		0.13271		0.00672		0.00265		2.112e+00		2.306e-07		0		2.089e+00		2.294e-07
4.38774		3.90782		0.03207		0.01069		0.00072		0.00064		0.13806		0.00706		0.00276		2.055e+00		2.300e-07		0		2.015e+00		2.259e-07
4.38774		3.98749		0.03144		0.01048		0.00070		0.00063		0.13446		0.00677		0.00269		2.118e+00		2.403e-07		0		2.068e+00		2.370e-07
4.38774		4.06437		0.03489		0.01104		0.00078		0.00070		0.13871		0.00708		0.00277		2.060e+00		2.421e-07		0		2.002e+00		2.337e-07
4.38774		4.14187		0.09228		0.04191		0.00206		0.00185		0.13822		0.00693		0.00276		2.158e+00		2.579e-07		0		2.023e+00		2.413e-07
4.38774		4.21819		0.07589		0.03574		0.00170		0.00152		0.13666		0.00716		0.00273		2.170e+00		2.640e-07		0		2.046e+00		2.490e-07
4.38774		4.29245		0.14291		0.04215		0.00320		0.00286		0.13537		0.00742		0.00271		2.195e+00		2.709e-07		0		2.054e+00		2.557e-07
4.38774		4.36338		0.12724		0.04298		0.00285		0.00254		0.13277		0.00705		0.00266		2.307e+00		2.905e-07		0		2.126e+00		2.703e-07
4.40947		0.00100		0.03784		0.03446		0.00085		0.00076		0.04453		0.00249		0.00089		6.403e+00		4.646e-07		0		6.219e+00		4.593e-07
4.40947		0.01000		0.07344		0.04955		0.00164		0.00147		0.05254		0.00267		0.00105		5.553e+00		4.017e-07		0		5.332e+00		3.927e-07
4.40947		0.35000		0.00356		0.00356		0.00008		0.00007		0.07725		0.00436		0.00154		3.568e+00		2.628e-07		0		3.582e+00		2.650e-07
4.40947		0.87069		0.07240		0.04883		0.00162		0.00145		0.09438		0.00494		0.00189		3.089e+00		2.332e-07		0		2.964e+00		2.229e-07
4.40947		1.21947		0.00356		0.00356		0.00008		0.00007		0.09868		0.00525		0.00197		2.781e+00		2.114e-07		0		2.801e+00		2.141e-07
4.40947		1.49034		0.06896		0.04877		0.00154		0.00138		0.10306		0.00560		0.00206		2.798e+00		2.175e-07		0		2.722e+00		2.113e-07
4.40947		2.09931		0.03526		0.03526		0.00079		0.00071		0.11234		0.00574		0.00225		2.538e+00		2.118e-07		0		2.469e+00		2.023e-07
4.40947		2.26674		0.14714		0.07052		0.00329		0.00294		0.11530		0.00584		0.00231		2.667e+00		2.227e-07		0		2.401e+00		2.002e-07
4.40947		2.41808		0.00697		0.00493		0.00016		0.00014		0.11986		0.00615		0.00240		2.335e+00		1.950e-07		0		2.308e+00		1.962e-07
4.40947		2.56068		0.02057		0.00840		0.00046		0.00041		0.11981		0.00639		0.00240		2.352e+00		2.008e-07		0		2.307e+00		1.997e-07
4.40947		2.69557		0.08730		0.05025		0.00195		0.00175		0.12020		0.00667		0.00240		2.474e+00		2.177e-07		0		2.314e+00		2.039e-07
4.40947		2.82331		0.15034		0.07037		0.00336		0.00301		0.12513		0.00656		0.00250		2.429e+00		2.190e-07		0		2.215e+00		1.989e-07
4.40947		2.93770		0.14865		0.07112		0.00332		0.00297		0.12639		0.00681		0.00253		2.389e+00		2.183e-07		0		2.188e+00		1.999e-07
4.40947		3.05206		0.03437		0.01088		0.00077		0.00069		0.13197		0.00698		0.00264		2.134e+00		1.961e-07		0		2.104e+00		1.959e-07
4.40947		3.15881		0.06227		0.03635		0.00139		0.00125		0.12611		0.00666		0.00252		2.307e+00		2.169e-07		0		2.218e+00		2.102e-07
4.40947		3.26345		0.05330		0.03667		0.00119		0.00107		0.12826		0.00681		0.00257		2.225e+00		2.154e-07		0		2.159e+00		2.081e-07
4.40947		3.36691		0.02071		0.00846		0.00046		0.00041		0.12854		0.00671		0.00257		2.168e+00		2.118e-07		0		2.151e+00		2.115e-07
4.40947		3.46700		0.05914		0.03574		0.00132		0.00118		0.13411		0.00692		0.00268		2.129e+00		2.123e-07		0		2.082e+00		2.091e-07
4.40947		3.56316		0.08301		0.04940		0.00186		0.00166		0.12832		0.00664		0.00257		2.302e+00		2.352e-07		0		2.153e+00		2.208e-07
4.40947		3.65556		0.02436		0.00921		0.00054		0.00049		0.13055		0.00695		0.00261		2.185e+00		2.311e-07		0		2.128e+00		2.224e-07
4.40947		3.74368		0.02822		0.00998		0.00063		0.00056		0.12804		0.00672		0.00256		2.223e+00		2.378e-07		0		2.165e+00		2.309e-07
4.40947		3.82898		0.02790		0.00987		0.00062		0.00056		0.12945		0.00639		0.00259		2.193e+00		2.407e-07		0		2.139e+00		2.327e-07
4.40947		3.91013		0.03185		0.01062		0.00071		0.00064		0.13613		0.00675		0.00272		2.112e+00		2.369e-07		0		2.046e+00		2.268e-07
4.40947		3.98950		0.03490		0.01104		0.00078		0.00070		0.13552		0.00729		0.00271		2.097e+00		2.416e-07		0		2.049e+00		2.320e-07
4.40947		4.06744		0.11403		0.04581		0.00255		0.00228		0.13290		0.00689		0.00266		2.279e+00		2.639e-07		0		2.130e+00		2.461e-07
4.40947		4.14513		0.06653		0.03905		0.00149		0.00133		0.13855		0.00720		0.00277		2.115e+00		2.485e-07		0		2.025e+00		2.387e-07
4.40947		4.22150		0.09871		0.02927		0.00221		0.00197		0.13246		0.00692		0.00265		2.256e+00		2.713e-07		0		2.125e+00		2.565e-07
4.40947		4.29594		0.10243		0.03879		0.00229		0.00205		0.13673		0.00727		0.00273		2.215e+00		2.736e-07		0		2.063e+00		2.544e-07
4.40947		4.36705		0.09225		0.02414		0.00206		0.00185		0.13227		0.00716		0.00265		2.252e+00		2.873e-07		0		2.115e+00		2.668e-07
4.43133		0.35000		0.03540		0.03540		0.00079		0.00071		0.07670		0.00436		0.00153		3.751e+00		2.915e-07		0		3.616e+00		2.776e-07
4.43133		0.86724		0.03897		0.03558		0.00087		0.00078		0.09353		0.00509		0.00187		3.017e+00		2.330e-07		0		2.967e+00		2.309e-07
4.43133		1.21700		0.07252		0.04890		0.00162		0.00145		0.09709		0.00536		0.00194		3.036e+00		2.404e-07		0		2.884e+00		2.284e-07
4.43133		1.71555		0.03529		0.03529		0.00079		0.00071		0.10706		0.00575		0.00214		2.647e+00		2.181e-07		0		2.596e+00		2.126e-07
4.43133		1.91836		0.00345		0.00345		0.00008		0.00007		0.11150		0.00588		0.00223		2.487e+00		2.060e-07		0		2.484e+00		2.071e-07
4.43133		2.09740		0.11102		0.06057		0.00248		0.00222		0.11488		0.00586		0.00230		2.645e+00		2.233e-07		0		2.463e+00		2.093e-07
4.43133		2.26497		0.07468		0.04834		0.00167		0.00149		0.11615		0.00600		0.00232		2.524e+00		2.176e-07		0		2.409e+00		2.083e-07
4.43133		2.41787		0.04074		0.03441		0.00091		0.00081		0.11833		0.00621		0.00237		2.422e+00		2.099e-07		0		2.356e+00		2.076e-07
4.43133		2.55990		0.08238		0.04907		0.00184		0.00165		0.12331		0.00651		0.00247		2.353e+00		2.145e-07		0		2.242e+00		2.016e-07
4.43133		2.69501		0.03749		0.03423		0.00084		0.00075		0.12895		0.00668		0.00258		2.182e+00		1.985e-07		0		2.149e+00		1.960e-07
4.43133		2.82172		0.14856		0.07111		0.00332		0.00297		0.12752		0.00665		0.00255		2.446e+00		2.269e-07		0		2.172e+00		2.019e-07
4.43133		2.93736		0.04952		0.03640		0.00111		0.00099		0.12275		0.00641		0.00246		2.390e+00		2.294e-07		0		2.265e+00		2.147e-07
4.43133		3.05174		0.01723		0.00771		0.00039		0.00034		0.12902		0.00677		0.00258		2.217e+00		2.118e-07		0		2.147e+00		2.073e-07
4.43133		3.15881		0.05945		0.03692		0.00133		0.00119		0.13043		0.00703		0.00261		2.206e+00		2.171e-07		0		2.141e+00		2.105e-07
4.43133		3.26299		0.01057		0.00611		0.00024		0.00021		0.13539		0.00696		0.00271		2.062e+00		2.068e-07		0		2.043e+00		2.047e-07
4.43133		3.36617		0.01389		0.00695		0.00031		0.00028		0.12991		0.00683		0.00260		2.154e+00		2.213e-07		0		2.134e+00		2.179e-07
4.43133		3.46599		0.06920		0.03620		0.00155		0.00138		0.13066		0.00677		0.00261		2.254e+00		2.338e-07		0		2.144e+00		2.240e-07
4.43133		3.56218		0.05924		0.03590		0.00132		0.00118		0.13027		0.00688		0.00261		2.214e+00		2.354e-07		0		2.143e+00		2.277e-07
4.43133		3.65433		0.02470		0.00934		0.00055		0.00049		0.12878		0.00675		0.00258		2.174e+00		2.380e-07		0		2.155e+00		2.340e-07
4.43133		3.74220		0.01391		0.00696		0.00031		0.00028		0.13126		0.00683		0.00263		2.123e+00		2.308e-07		0		2.108e+00		2.332e-07
4.43133		3.98774		0.08533		0.02866		0.00191		0.00171		0.13135		0.00660		0.00263		2.230e+00		2.625e-07		0		2.109e+00		2.480e-07
4.43133		4.06597		0.12134		0.05459		0.00271		0.00243		0.13674		0.00697		0.00273		2.237e+00		2.635e-07		0		2.068e+00		2.481e-07
4.43133		4.14344		0.07809		0.02826		0.00175		0.00156		0.13691		0.00704		0.00274		2.145e+00		2.630e-07		0		2.034e+00		2.499e-07
4.43133		4.21961		0.09170		0.02422		0.00205		0.00183		0.13287		0.00694		0.00266		2.189e+00		2.751e-07		0		2.104e+00		2.636e-07
4.43133		4.29384		0.13833		0.05499		0.00309		0.00277		0.13494		0.00702		0.00270		2.231e+00		2.848e-07		0		2.073e+00		2.657e-07
4.43133		4.36510		0.11930		0.03865		0.00267		0.00239		0.13320		0.00726		0.00266		2.290e+00		2.994e-07		0		2.126e+00		2.782e-07
4.43133		4.42245		0.14945		0.03267		0.00334		0.00299		0.13124		0.00694		0.00262		2.296e+00		3.060e-07		1		3.456e+00		4.610e-07
4.45333		0.00100		0.03540		0.03540		0.00079		0.00071		0.04337		0.00228		0.00087		6.500e+00		4.717e-07		0		6.408e+00		4.643e-07
4.45333		0.01000		0.03540		0.03540		0.00079		0.00071		0.05945		0.00295		0.00119		4.791e+00		3.467e-07		0		4.668e+00		3.386e-07
4.45333		0.35000		0.03540		0.03540		0.00079		0.00071		0.08354		0.00442		0.00167		3.337e+00		2.401e-07		0		3.322e+00		2.414e-07
4.45333		0.86319		0.03920		0.03581		0.00088		0.00078		0.09420		0.00502		0.00188		3.015e+00		2.249e-07		0		2.946e+00		2.178e-07
4.45333		1.21412		0.03565		0.03239		0.00080		0.00071		0.09895		0.00522		0.00198		2.838e+00		2.100e-07		0		2.804e+00		2.103e-07
4.45333		1.48563		0.07267		0.04916		0.00162		0.00145		0.10432		0.00564		0.00209		2.810e+00		2.133e-07		0		2.681e+00		2.052e-07
4.45333		1.71234		0.00345		0.00345		0.00008		0.00007		0.11245		0.00592		0.00225		2.473e+00		1.921e-07		0		2.460e+00		1.915e-07
4.45333		1.91314		0.06991		0.04947		0.00156		0.00140		0.11250		0.00583		0.00225		2.600e+00		2.064e-07		0		2.494e+00		1.971e-07
4.45333		2.09287		0.10796		0.05884		0.00241		0.00216		0.12052		0.00659		0.00241		2.520e+00		2.008e-07		0		2.346e+00		1.893e-07
4.45333		2.26011		0.10039		0.05798		0.00224		0.00201		0.12294		0.00649		0.00246		2.457e+00		2.005e-07		0		2.293e+00		1.883e-07
4.45333		2.41497		0.05057		0.03457		0.00113		0.00101		0.11414		0.00593		0.00228		2.464e+00		2.060e-07		0		2.434e+00		2.033e-07
4.45333		2.55678		0.04168		0.03529		0.00093		0.00083		0.12462		0.00669		0.00249		2.307e+00		1.967e-07		0		2.235e+00		1.904e-07
4.45333		2.69056		0.04078		0.03442		0.00091		0.00082		0.12677		0.00650		0.00254		2.286e+00		1.955e-07		0		2.197e+00		1.907e-07
4.45333		2.81658		0.03574		0.03574		0.00080		0.00071		0.12821		0.00649		0.00256		2.213e+00		1.960e-07		0		2.165e+00		1.913e-07
4.45333		2.93328		0.01068		0.00616		0.00024		0.00021		0.12330		0.00630		0.00247		2.228e+00		2.002e-07		0		2.244e+00		2.017e-07
4.45333		3.15660		0.00358		0.00358		0.00008		0.00007		0.12627		0.00647		0.00253		2.214e+00		2.059e-07		0		2.189e+00		2.043e-07
4.45333		3.25992		0.01390		0.00695		0.00031		0.00028		0.13015		0.00687		0.00260		2.162e+00		2.056e-07		0		2.125e+00		2.023e-07
4.45333		3.36156		0.09843		0.05047		0.00220		0.00197		0.12532		0.00650		0.00251		2.408e+00		2.312e-07		0		2.246e+00		2.178e-07
4.45333		3.46007		0.03475		0.01099		0.00078		0.00069		0.13003		0.00709		0.00260		2.228e+00		2.199e-07		0		2.135e+00		2.110e-07
4.45333		3.55515		0.02138		0.00873		0.00048		0.00043		0.13333		0.00682		0.00267		2.120e+00		2.138e-07		0		2.076e+00		2.093e-07
4.45333		3.64679		0.03267		0.01987		0.00073		0.00065		0.13581		0.00694		0.00272		2.063e+00		2.114e-07		0		2.050e+00		2.106e-07
4.45333		3.73405		0.03470		0.01098		0.00078		0.00069		0.13256		0.00696		0.00265		2.150e+00		2.249e-07		0		2.099e+00		2.196e-07
4.45333		3.82009		0.05996		0.02162		0.00134		0.00120		0.13593		0.00721		0.00272		2.132e+00		2.279e-07		0		2.055e+00		2.201e-07
4.45333		3.90155		0.03492		0.01105		0.00078		0.00070		0.13371		0.00720		0.00267		2.110e+00		2.310e-07		0		2.077e+00		2.269e-07
4.45333		3.98109		0.11427		0.04583		0.00256		0.00229		0.13493		0.00703		0.00270		2.226e+00		2.469e-07		0		2.099e+00		2.341e-07
4.45333		4.05895		0.07538		0.04080		0.00169		0.00151		0.13186		0.00677		0.00264		2.198e+00		2.515e-07		0		2.117e+00		2.411e-07
4.45333		4.13619		0.11266		0.04218		0.00252		0.00225		0.13794		0.00716		0.00276		2.213e+00		2.571e-07		0		2.051e+00		2.390e-07
4.45333		4.21202		0.09166		0.03828		0.00205		0.00183		0.13894		0.00732		0.00278		2.111e+00		2.539e-07		0		2.013e+00		2.393e-07
4.45333		4.28580		0.14552		0.05508		0.00325		0.00291		0.14043		0.00700		0.00281		2.151e+00		2.602e-07		0		1.971e+00		2.402e-07
4.45333		4.35719		0.12288		0.03882		0.00275		0.00246		0.13228		0.00691		0.00265		2.288e+00		2.845e-07		0		2.135e+00		2.659e-07
4.45333		4.42551		0.23761		0.06556		0.00531		0.00475		0.13812		0.00733		0.00276		2.400e+00		3.049e-07		1		3.252e+00		4.136e-07
4.47549		0.00100		0.03564		0.03564		0.00080		0.00071		0.04438		0.00246		0.00089		6.456e+00		4.623e-07		0		6.237e+00		4.441e-07
4.47549		0.01000		0.03564		0.03564		0.00080		0.00071		0.06128		0.00378		0.00123		4.663e+00		3.311e-07		0		4.518e+00		3.222e-07
4.47549		0.35000		0.03564		0.03564		0.00080		0.00071		0.08918		0.00481		0.00178		3.179e+00		2.278e-07		0		3.113e+00		2.220e-07
4.47549		0.86029		0.06784		0.04803		0.00152		0.00136		0.10376		0.00531		0.00208		2.760e+00		2.004e-07		0		2.705e+00		1.959e-07
4.47549		1.21206		0.03220		0.03220		0.00072		0.00064		0.10550		0.00550		0.00211		2.707e+00		1.999e-07		0		2.644e+00		1.946e-07
4.47549		1.48395		0.17394		0.07637		0.00389		0.00348		0.10235		0.00530		0.00205		3.083e+00		2.314e-07		0		2.768e+00		2.076e-07
4.47549		1.90817		0.11044		0.06023		0.00247		0.00221		0.11278		0.00595		0.00226		2.705e+00		2.113e-07		0		2.508e+00		1.948e-07
4.47549		2.08856		0.06973		0.04702		0.00156		0.00139		0.11419		0.00592		0.00228		2.539e+00		2.001e-07		0		2.452e+00		1.942e-07
4.47549		2.25546		0.04089		0.03443		0.00091		0.00082		0.12139		0.00602		0.00243		2.355e+00		1.914e-07		0		2.292e+00		1.846e-07
4.47549		2.41228		0.07894		0.04895		0.00177		0.00158		0.12025		0.00617		0.00240		2.404e+00		1.953e-07		0		2.313e+00		1.896e-07
4.47549		2.55443		0.03846		0.03539		0.00086		0.00077		0.12832		0.00671		0.00257		2.226e+00		1.879e-07		0		2.161e+00		1.806e-07
4.47549		2.68665		0.03756		0.03427		0.00084		0.00075		0.12148		0.00642		0.00243		2.322e+00		1.974e-07		0		2.279e+00		1.936e-07
4.47549		2.81196		0.00352		0.00352		0.00008		0.00007		0.12426		0.00645		0.00249		2.206e+00		1.916e-07		0		2.223e+00		1.927e-07
4.47549		2.93072		0.01351		0.00676		0.00030		0.00027		0.12463		0.00663		0.00249		2.234e+00		1.959e-07		0		2.221e+00		1.958e-07
4.47549		3.04633		0.04591		0.03622		0.00103		0.00092		0.13229		0.00690		0.00265		2.205e+00		1.974e-07		0		2.109e+00		1.899e-07
4.47549		3.15565		0.00341		0.00341		0.00008		0.00007		0.13309		0.00703		0.00266		2.070e+00		1.874e-07		0		2.080e+00		1.902e-07
4.47549		3.25885		0.04631		0.03598		0.00104		0.00093		0.13091		0.00670		0.00262		2.208e+00		2.054e-07		0		2.132e+00		1.988e-07
4.47549		3.35933		0.10462		0.05029		0.00234		0.00209		0.13265		0.00689		0.00265		2.296e+00		2.158e-07		0		2.130e+00		2.026e-07
4.47549		3.45660		0.02855		0.01010		0.00064		0.00057		0.13067		0.00659		0.00261		2.173e+00		2.102e-07		0		2.122e+00		2.061e-07
4.47549		3.55065		0.06806		0.04058		0.00152		0.00136		0.13006		0.00675		0.00260		2.255e+00		2.221e-07		0		2.157e+00		2.133e-07
4.47549		3.64199		0.01720		0.00769		0.00038		0.00034		0.13642		0.00698		0.00273		2.041e+00		2.075e-07		0		2.027e+00		2.054e-07
4.47549		3.72855		0.05977		0.02159		0.00134		0.00120		0.13553		0.00688		0.00271		2.166e+00		2.257e-07		0		2.058e+00		2.121e-07
4.47549		3.81512		0.07060		0.02758		0.00158		0.00141		0.13568		0.00694		0.00271		2.161e+00		2.273e-07		0		2.066e+00		2.173e-07
4.47549		3.89694		0.03948		0.02011		0.00088		0.00079		0.13469		0.00688		0.00269		2.109e+00		2.259e-07		0		2.060e+00		2.213e-07
4.47549		3.97657		0.07058		0.03697		0.00158		0.00141		0.13646		0.00720		0.00273		2.134e+00		2.311e-07		0		2.056e+00		2.250e-07
4.47549		4.05427		0.09261		0.04166		0.00207		0.00185		0.13198		0.00691		0.00264		2.259e+00		2.522e-07		0		2.121e+00		2.372e-07
4.47549		4.13111		0.03528		0.01116		0.00079		0.00071		0.13527		0.00710		0.00271		2.106e+00		2.429e-07		0		2.053e+00		2.339e-07
4.47549		4.20644		0.15887		0.06297		0.00355		0.00318		0.13463		0.00732		0.00269		2.271e+00		2.648e-07		0		2.078e+00		2.424e-07
4.47549		4.27973		0.10190		0.03786		0.00228		0.00204		0.13508		0.00719		0.00270		2.229e+00		2.671e-07		1		3.379e+00		4.035e-07
4.47549		4.35076		0.15145		0.04787		0.00339		0.00303		0.13255		0.00682		0.00265		2.281e+00		2.804e-07		1		3.425e+00		4.181e-07
4.47549		4.41895		0.26416		0.07209		0.00591		0.00528		0.13386		0.00691		0.00268		2.471e+00		3.070e-07		0		2.158e+00		2.695e-07
4.47549		4.47181		0.20350		0.05628		0.00455		0.00407		0.13011		0.00664		0.00260		2.461e+00		3.131e-07		0		2.213e+00		2.815e-07
4.49781		0.00100		0.03564		0.03564		0.00080		0.00071		0.04677		0.00237		0.00094		6.051e+00		4.171e-07		0		5.928e+00		4.123e-07
4.49781		0.01000		0.03564		0.03564		0.00080		0.00071		0.05862		0.00315		0.00117		4.858e+00		3.373e-07		0		4.718e+00		3.294e-07
4.49781		0.35000		0.06784		0.04803		0.00152		0.00136		0.08322		0.00490		0.00166		3.495e+00		2.452e-07		0		3.371e+00		2.351e-07
4.49781		0.86087		0.03220		0.03220		0.00072		0.00064		0.09665		0.00524		0.00193		2.989e+00		2.130e-07		0		2.876e+00		2.039e-07
4.49781		1.21206		0.14028		0.06852		0.00314		0.00281		0.10586		0.00604		0.00212		2.830e+00		2.050e-07		0		2.634e+00		1.899e-07
4.49781		1.48361		0.10460		0.05854		0.00234		0.00209		0.10694		0.00571		0.00214		2.816e+00		2.069e-07		0		2.642e+00		1.938e-07
4.49781		1.70766		0.07101		0.05022		0.00159		0.00142		0.11587		0.00618		0.00232		2.548e+00		1.903e-07		0		2.420e+00		1.803e-07
4.49781		1.90476		0.11129		0.05863		0.00249		0.00223		0.11359		0.00604		0.00227		2.675e+00		2.037e-07		0		2.494e+00		1.891e-07
4.49781		2.08545		0.03765		0.03428		0.00084		0.00075		0.11611		0.00626		0.00232		2.436e+00		1.884e-07		0		2.382e+00		1.844e-07
4.49781		2.24991		0.06783		0.04796		0.00152		0.00136		0.11584		0.00625		0.00232		2.535e+00		2.005e-07		0		2.420e+00		1.909e-07
4.49781		2.40896		0.00696		0.00492		0.00016		0.00014		0.12220		0.00658		0.00244		2.263e+00		1.820e-07		0		2.264e+00		1.820e-07
4.49781		2.55188		0.04193		0.03556		0.00094		0.00084		0.12616		0.00657		0.00252		2.294e+00		1.865e-07		0		2.215e+00		1.804e-07
4.49781		2.80697		0.00352		0.00352		0.00008		0.00007		0.12912		0.00689		0.00258		2.159e+00		1.823e-07		0		2.142e+00		1.815e-07
4.49781		3.04419		0.00343		0.00343		0.00008		0.00007		0.12768		0.00665		0.00255		2.154e+00		1.871e-07		0		2.169e+00		1.902e-07
4.49781		3.15422		0.00339		0.00339		0.00008		0.00007		0.13146		0.00693		0.00263		2.136e+00		1.963e-07		0		2.107e+00		1.886e-07
4.49781		3.25854		0.09058		0.04979		0.00203		0.00181		0.12859		0.00666		0.00257		2.296e+00		2.107e-07		0		2.171e+00		1.986e-07
4.49781		3.35829		0.01429		0.00715		0.00032		0.00029		0.12895		0.00702		0.00258		2.176e+00		2.046e-07		0		2.150e+00		2.003e-07
4.49781		3.45429		0.01773		0.00793		0.00040		0.00035		0.13255		0.00699		0.00265		2.126e+00		2.026e-07		0		2.091e+00		1.989e-07
4.49781		3.54769		0.07146		0.04073		0.00160		0.00143		0.13620		0.00704		0.00272		2.123e+00		2.062e-07		0		2.058e+00		1.992e-07
4.49781		3.63883		0.04226		0.01220		0.00094		0.00085		0.13239		0.00689		0.00265		2.130e+00		2.120e-07		0		2.108e+00		2.081e-07
4.49781		3.72453		0.07436		0.02783		0.00166		0.00149		0.13839		0.00698		0.00277		2.121e+00		2.147e-07		0		2.021e+00		2.035e-07
4.49781		3.81157		0.01387		0.00693		0.00031		0.00028		0.13465		0.00692		0.00269		2.036e+00		2.125e-07		0		2.054e+00		2.116e-07
4.49781		3.89373		0.04174		0.01205		0.00093		0.00083		0.13285		0.00711		0.00266		2.157e+00		2.251e-07		0		2.098e+00		2.202e-07
4.49781		3.97355		0.12855		0.05470		0.00287		0.00257		0.13732		0.00707		0.00275		2.172e+00		2.368e-07		0		2.055e+00		2.202e-07
4.49781		4.05143		0.10265		0.03864		0.00230		0.00205		0.13658		0.00715		0.00273		2.185e+00		2.376e-07		0		2.065e+00		2.260e-07
4.49781		4.12784		0.08517		0.03811		0.00190		0.00170		0.13632		0.00676		0.00273		2.158e+00		2.413e-07		0		2.033e+00		2.273e-07
4.49781		4.20263		0.14862		0.05280		0.00332		0.00297		0.13779		0.00710		0.00276		2.224e+00		2.528e-07		1		3.289e+00		3.761e-07
4.49781		4.27517		0.04984		0.01332		0.00111		0.00100		0.13086		0.00652		0.00262		2.214e+00		2.597e-07		1		3.541e+00		4.134e-07
4.49781		4.34558		0.16804		0.05665		0.00376		0.00336		0.13028		0.00705		0.00261		2.382e+00		2.827e-07		0		2.164e+00		2.587e-07
4.49781		4.41363		0.21206		0.05722		0.00474		0.00424		0.13106		0.00691		0.00262		2.440e+00		2.997e-07		0		2.204e+00		2.693e-07
4.49781		4.47974		0.20243		0.04507		0.00453		0.00405		0.13417		0.00680		0.00268		2.383e+00		3.000e-07		0		2.145e+00		2.683e-07
4.52029		0.00100		0.03220		0.03220		0.00072		0.00064		0.05011		0.00268		0.00100		5.680e+00		3.624e-07		0		5.554e+00		3.610e-07
4.52029		0.01000		0.03220		0.03220		0.00072		0.00064		0.05826		0.00310		0.00117		4.898e+00		3.216e-07		0		4.771e+00		3.109e-07
4.52029		0.35000		0.03220		0.03220		0.00072		0.00064		0.08195		0.00452		0.00164		3.466e+00		2.284e-07		0		3.397e+00		2.216e-07
4.52029		0.86087		0.11708		0.06197		0.00262		0.00234		0.09970		0.00565		0.00199		3.061e+00		2.040e-07		0		2.835e+00		1.881e-07
4.52029		1.21206		0.13335		0.06672		0.00298		0.00267		0.10678		0.00565		0.00214		2.841e+00		1.891e-07		0		2.629e+00		1.772e-07
4.52029		1.48226		0.07642		0.04943		0.00171		0.00153		0.10620		0.00596		0.00212		2.757e+00		1.861e-07		0		2.629e+00		1.806e-07
4.52029		1.90055		0.07318		0.04715		0.00164		0.00146		0.11738		0.00637		0.00235		2.483e+00		1.762e-07		0		2.385e+00		1.694e-07
4.52029		2.08185		0.04104		0.03444		0.00092		0.00082		0.11935		0.00608		0.00239		2.387e+00		1.731e-07		0		2.335e+00		1.688e-07
4.52029		2.40460		0.03524		0.03524		0.00079		0.00070		0.12285		0.00654		0.00246		2.318e+00		1.709e-07		0		2.256e+00		1.691e-07
4.52029		2.54835		0.00322		0.00322		0.00007		0.00006		0.12671		0.00656		0.00253		2.190e+00		1.664e-07		0		2.185e+00		1.667e-07
4.52029		2.80073		0.02466		0.01851		0.00055		0.00049		0.12557		0.00668		0.00251		2.219e+00		1.767e-07		0		2.214e+00		1.750e-07
4.52029		2.92388		0.08002		0.04974		0.00179		0.00160		0.12874		0.00691		0.00257		2.288e+00		1.845e-07		0		2.156e+00		1.741e-07
4.52029		3.04123		0.00702		0.00497		0.00016		0.00014		0.12581		0.00676		0.00252		2.213e+00		1.815e-07		0		2.197e+00		1.808e-07
4.52029		3.15184		0.15594		0.06961		0.00349		0.00312		0.13802		0.00721		0.00276		2.206e+00		1.837e-07		0		2.020e+00		1.696e-07
4.52029		3.25732		0.01071		0.00619		0.00024		0.00021		0.13326		0.00717		0.00267		2.089e+00		1.786e-07		0		2.075e+00		1.776e-07
4.52029		3.35650		0.01786		0.00799		0.00040		0.00036		0.13120		0.00715		0.00262		2.152e+00		1.879e-07		0		2.111e+00		1.842e-07
4.52029		3.45125		0.05291		0.03625		0.00118		0.00106		0.13355		0.00685		0.00267		2.165e+00		1.922e-07		0		2.070e+00		1.840e-07
4.52029		3.54416		0.03556		0.01125		0.00080		0.00071		0.13204		0.00679		0.00264		2.126e+00		1.905e-07		0		2.095e+00		1.904e-07
4.52029		3.63512		0.05630		0.01408		0.00126		0.00113		0.13270		0.00684		0.00265		2.176e+00		2.002e-07		0		2.095e+00		1.936e-07
4.52029		3.72063		0.04922		0.02071		0.00110		0.00098		0.13589		0.00742		0.00272		2.106e+00		1.972e-07		0		2.051e+00		1.930e-07
4.52029		3.80803		0.03145		0.01049		0.00070		0.00063		0.13656		0.00703		0.00273		2.075e+00		1.995e-07		0		2.038e+00		1.961e-07
4.52029		3.89039		0.09215		0.03829		0.00206		0.00184		0.13751		0.00705		0.00275		2.140e+00		2.111e-07		0		2.034e+00		1.998e-07
4.52029		3.97028		0.12044		0.05192		0.00269		0.00241		0.13923		0.00713		0.00278		2.195e+00		2.187e-07		0		2.033e+00		2.040e-07
4.52029		4.12433		0.18410		0.06375		0.00412		0.00368		0.13380		0.00729		0.00268		2.379e+00		2.494e-07		1		3.407e+00		3.566e-07
4.52029		4.19858		0.05303		0.01370		0.00119		0.00106		0.13460		0.00686		0.00269		2.133e+00		2.274e-07		2		4.712e+00		5.043e-07
4.52029		4.27049		0.17236		0.05712		0.00385		0.00345		0.12985		0.00651		0.00260		2.408e+00		2.647e-07		0		2.178e+00		2.387e-07
4.52029		4.34029		0.14575		0.04382		0.00326		0.00292		0.13221		0.00692		0.00264		2.311e+00		2.558e-07		0		2.095e+00		2.345e-07
4.52029		4.40819		0.13860		0.03238		0.00310		0.00277		0.13532		0.00700		0.00271		2.229e+00		2.541e-07		0		2.066e+00		2.365e-07
4.52029		4.47416		0.18811		0.04132		0.00421		0.00376		0.13332		0.00720		0.00267		2.390e+00		2.810e-07		0		2.145e+00		2.510e-07
4.54293		0.00100		0.07155		0.05060		0.00160		0.00143		0.04449		0.00253		0.00089		6.603e+00		4.268e-07		0		6.298e+00		4.093e-07
4.54293		0.01000		0.07155		0.05060		0.00160		0.00143		0.06000		0.00345		0.00120		4.951e+00		3.227e-07		0		4.676e+00		3.036e-07
4.54293		0.35000		0.07507		0.05072		0.00168		0.00150		0.08681		0.00501		0.00174		3.379e+00		2.213e-07		0		3.223e+00		2.098e-07
4.54293		0.85971		0.18285		0.07752		0.00409		0.00366		0.09769		0.00531		0.00195		3.239e+00		2.136e-07		0		2.917e+00		1.930e-07
4.54293		1.21083		0.03925		0.03259		0.00088		0.00078		0.10655		0.00567		0.00213		2.704e+00		1.819e-07		0		2.607e+00		1.753e-07
4.54293		1.48294		0.08174		0.04848		0.00183		0.00163		0.10699		0.00559		0.00214		2.757e+00		1.894e-07		0		2.584e+00		1.773e-07
4.54293		1.70737		0.01043		0.00602		0.00023		0.00021		0.11474		0.00605		0.00229		2.405e+00		1.662e-07		0		2.416e+00		1.684e-07
4.54293		1.90292		0.00343		0.00343		0.00008		0.00007		0.11254		0.00616		0.00225		2.462e+00		1.752e-07		0		2.457e+00		1.740e-07
4.54293		2.08281		0.06877		0.04863		0.00154		0.00138		0.12030		0.00622		0.00241		2.440e+00		1.781e-07		0		2.334e+00		1.683e-07
4.54293		2.24613		0.03713		0.03387		0.00083		0.00074		0.12143		0.00635		0.00243		2.333e+00		1.729e-07		0		2.279e+00		1.672e-07
4.54293		2.40522		0.03406		0.03406		0.00076		0.00068		0.12710		0.00666		0.00254		2.261e+00		1.697e-07		0		2.186e+00		1.639e-07
4.54293		2.67845		0.02146		0.01823		0.00048		0.00043		0.12411		0.00650		0.00248		2.225e+00		1.730e-07		0		2.232e+00		1.736e-07
4.54293		2.92508		0.07790		0.05034		0.00174		0.00156		0.13128		0.00702		0.00263		2.250e+00		1.799e-07		0		2.122e+00		1.713e-07
4.54293		3.04255		0.08656		0.04941		0.00194		0.00173		0.12929		0.00702		0.00259		2.267e+00		1.884e-07		0		2.149e+00		1.765e-07
4.54293		3.15343		0.04830		0.03465		0.00108		0.00097		0.12313		0.00669		0.00246		2.356e+00		1.965e-07		0		2.264e+00		1.897e-07
4.54293		3.25701		0.00708		0.00501		0.00016		0.00014		0.13211		0.00701		0.00264		2.116e+00		1.813e-07		0		2.098e+00		1.792e-07
4.54293		3.35620		0.08897		0.05106		0.00199		0.00178		0.13008		0.00831		0.00260		2.270e+00		1.984e-07		0		2.144e+00		1.867e-07
4.54293		3.45168		0.04288		0.01238		0.00096		0.00086		0.13555		0.00724		0.00271		2.128e+00		1.887e-07		0		2.058e+00		1.827e-07
4.54293		3.54473		0.05668		0.01417		0.00127		0.00113		0.13658		0.00700		0.00273		2.120e+00		1.930e-07		0		2.035e+00		1.846e-07
4.54293		3.63581		0.06349		0.02190		0.00142		0.00127		0.12772		0.00674		0.00255		2.275e+00		2.101e-07		0		2.194e+00		2.027e-07
4.54293		3.72144		0.01784		0.00798		0.00040		0.00036		0.13422		0.00698		0.00268		2.124e+00		2.007e-07		0		2.067e+00		1.947e-07
4.54293		3.80816		0.05944		0.01442		0.00133		0.00119		0.14132		0.00720		0.00283		2.056e+00		1.986e-07		0		1.976e+00		1.901e-07
4.54293		3.89013		0.13492		0.05266		0.00302		0.00270		0.13725		0.00710		0.00275		2.195e+00		2.171e-07		0		2.043e+00		2.009e-07
4.54293		3.96952		0.10782		0.03767		0.00241		0.00216		0.13533		0.00718		0.00271		2.225e+00		2.237e-07		0		2.087e+00		2.098e-07
4.54293		4.04649		0.08542		0.03813		0.00191		0.00171		0.13904		0.00717		0.00278		2.091e+00		2.130e-07		0		1.995e+00		2.045e-07
4.54293		4.12142		0.08081		0.01686		0.00181		0.00162		0.13158		0.00715		0.00263		2.239e+00		2.326e-07		1		3.501e+00		3.667e-07
4.54293		4.19525		0.03522		0.01114		0.00079		0.00070		0.13255		0.00679		0.00265		2.164e+00		2.316e-07		1		3.503e+00		3.752e-07
4.54293		4.26792		0.22456		0.07213		0.00502		0.00449		0.13530		0.00704		0.00271		2.386e+00		2.581e-07		0		2.140e+00		2.342e-07
4.54293		4.33787		0.11431		0.03088		0.00256		0.00229		0.12830		0.00681		0.00257		2.366e+00		2.663e-07		0		2.205e+00		2.470e-07
4.54293		4.40580		0.24381		0.06046		0.00545		0.00488		0.13564		0.00708		0.00271		2.410e+00		2.761e-07		0		2.137e+00		2.451e-07
4.54293		4.47148		0.29824		0.06579		0.00667		0.00596		0.13662		0.00949		0.00273		2.432e+00		2.853e-07		0		2.082e+00		2.438e-07
4.54293		4.53322		0.27940		0.06104		0.00625		0.00559		0.12817		0.00667		0.00256		2.603e+00		3.149e-07		0		2.239e+00		2.687e-07
4.56567		0.00100		0.07493		0.05071		0.00168		0.00150		0.05313		0.00310		0.00106		5.449e+00		3.683e-07		0		5.269e+00		3.581e-07
4.56567		0.01000		0.07493		0.05071		0.00168		0.00150		0.06000		0.00333		0.00120		4.898e+00		3.349e-07		0		4.661e+00		3.165e-07
4.56567		0.35000		0.07493		0.05071		0.00168		0.00150		0.08538		0.00485		0.00171		3.496e+00		2.376e-07		0		3.270e+00		2.231e-07
4.56567		0.85855		0.03220		0.03220		0.00072		0.00064		0.10122		0.00548		0.00202		2.852e+00		1.972e-07		0		2.750e+00		1.899e-07
4.56567		1.20959		0.03661		0.03334		0.00082		0.00073		0.10544		0.00602		0.00211		2.709e+00		1.930e-07		0		2.620e+00		1.846e-07
4.56567		1.48327		0.00697		0.00493		0.00016		0.00014		0.11401		0.00576		0.00228		2.451e+00		1.727e-07		0		2.429e+00		1.737e-07
4.56567		1.70912		0.04812		0.03481		0.00108		0.00096		0.11857		0.00630		0.00237		2.402e+00		1.752e-07		0		2.357e+00		1.713e-07
4.56567		1.90502		0.10653		0.05963		0.00238		0.00213		0.11994		0.00636		0.00240		2.515e+00		1.872e-07		0		2.358e+00		1.748e-07
4.56567		2.08353		0.07084		0.04777		0.00158		0.00142		0.12018		0.00659		0.00240		2.386e+00		1.794e-07		0		2.333e+00		1.761e-07
4.56567		2.24813		0.10149		0.05859		0.00227		0.00203		0.11672		0.00590		0.00233		2.569e+00		1.974e-07		0		2.415e+00		1.855e-07
4.56567		2.40564		0.00322		0.00322		0.00007		0.00006		0.12244		0.00642		0.00245		2.259e+00		1.731e-07		0		2.261e+00		1.767e-07
4.56567		2.54914		0.02146		0.01823		0.00048		0.00043		0.12786		0.00672		0.00256		2.181e+00		1.729e-07		0		2.166e+00		1.728e-07
4.56567		2.68032		0.06241		0.03896		0.00140		0.00125		0.12544		0.00666		0.00251		2.341e+00		1.913e-07		0		2.235e+00		1.812e-07
4.56567		2.80537		0.08131		0.05045		0.00182		0.00163		0.13078		0.00693		0.00262		2.214e+00		1.828e-07		0		2.122e+00		1.755e-07
4.56567		2.92696		0.04441		0.03431		0.00099		0.00089		0.13114		0.00721		0.00262		2.164e+00		1.836e-07		0		2.127e+00		1.796e-07
4.56567		3.15549		0.01788		0.00800		0.00040		0.00036		0.12560		0.00646		0.00251		2.237e+00		1.935e-07		0		2.208e+00		1.937e-07
4.56567		3.25732		0.04659		0.03647		0.00104		0.00093		0.13673		0.00749		0.00273		2.101e+00		1.890e-07		0		2.039e+00		1.827e-07
4.56567		3.35650		0.06475		0.03737		0.00145		0.00129		0.13253		0.00761		0.00265		2.222e+00		2.020e-07		0		2.114e+00		1.925e-07
4.56567		3.54614		0.11158		0.05034		0.00250		0.00223		0.13364		0.00735		0.00267		2.253e+00		2.146e-07		0		2.116e+00		2.008e-07
4.56567		3.63732		0.02458		0.00929		0.00055		0.00049		0.13371		0.00690		0.00267		2.094e+00		1.993e-07		0		2.078e+00		2.009e-07
4.56567		3.72372		0.03843		0.01159		0.00086		0.00077		0.13318		0.00675		0.00266		2.118e+00		2.095e-07		0		2.082e+00		2.057e-07
4.56567		3.80987		0.17618		0.06281		0.00394		0.00352		0.13654		0.00696		0.00273		2.313e+00		2.315e-07		0		2.078e+00		2.097e-07
4.56567		3.89180		0.08316		0.03650		0.00186		0.00166		0.13706		0.00721		0.00274		2.129e+00		2.168e-07		0		2.017e+00		2.076e-07
4.56567		4.04674		0.05252		0.01357		0.00117		0.00105		0.13398		0.00686		0.00268		2.126e+00		2.275e-07		0		2.066e+00		2.223e-07
4.56567		4.12069		0.03137		0.01046		0.00070		0.00063		0.13927		0.00704		0.00279		2.059e+00		2.260e-07		1		3.327e+00		3.651e-07
4.56567		4.19525		0.17291		0.06132		0.00387		0.00346		0.13336		0.00690		0.00267		2.334e+00		2.603e-07		0		2.122e+00		2.382e-07
4.56567		4.26850		0.14495		0.04585		0.00324		0.00290		0.13686		0.00712		0.00274		2.191e+00		2.536e-07		0		2.030e+00		2.327e-07
4.56567		4.33844		0.22523		0.06290		0.00504		0.00450		0.13446		0.00707		0.00269		2.409e+00		2.788e-07		0		2.155e+00		2.528e-07
4.56567		4.40626		0.13884		0.03191		0.00310		0.00278		0.13288		0.00663		0.00266		2.294e+00		2.755e-07		0		2.104e+00		2.527e-07
4.56567		4.47148		0.25195		0.06036		0.00563		0.00504		0.12971		0.00901		0.00259		2.502e+00		3.048e-07		0		2.232e+00		2.748e-07
4.56567		4.53554		0.27713		0.06442		0.00620		0.00554		0.13122		0.00679		0.00262		2.583e+00		3.274e-07		0		2.194e+00		2.760e-07
4.58852		0.00100		0.03220		0.03220		0.00072		0.00064		0.05223		0.00283		0.00104		5.421e+00		3.633e-07		0		5.326e+00		3.570e-07
4.58852		0.01000		0.03220		0.03220		0.00072		0.00064		0.06105		0.00337		0.00122		4.733e+00		3.191e-07		0		4.562e+00		3.060e-07
4.58852		0.35000		0.03220		0.03220		0.00072		0.00064		0.09003		0.00505		0.00180		3.128e+00		2.080e-07		0		3.087e+00		2.081e-07
4.58852		0.85913		0.03316		0.03316		0.00074		0.00066		0.10155		0.00560		0.00203		2.804e+00		1.924e-07		0		2.741e+00		1.873e-07
4.58852		1.20959		0.03625		0.03625		0.00081		0.00073		0.10916		0.00592		0.00218		2.596e+00		1.798e-07		0		2.535e+00		1.762e-07
4.58852		1.48462		0.04828		0.03482		0.00108		0.00097		0.11412		0.00658		0.00228		2.577e+00		1.853e-07		0		2.439e+00		1.730e-07
4.58852		1.71175		0.10653		0.05963		0.00238		0.00213		0.11377		0.00615		0.00228		2.637e+00		1.901e-07		0		2.484e+00		1.788e-07
4.58852		1.90817		0.14001		0.06837		0.00313		0.00280		0.12487		0.00662		0.00250		2.424e+00		1.770e-07		0		2.235e+00		1.638e-07
4.58852		2.08521		0.07128		0.04804		0.00159		0.00143		0.12616		0.00689		0.00252		2.333e+00		1.758e-07		0		2.222e+00		1.658e-07
4.58852		2.25147		0.10149		0.05859		0.00227		0.00203		0.12269		0.00631		0.00245		2.427e+00		1.863e-07		0		2.299e+00		1.747e-07
4.58852		2.40772		0.00677		0.00479		0.00015		0.00014		0.12579		0.00664		0.00252		2.219e+00		1.710e-07		0		2.196e+00		1.703e-07
4.58852		2.55110		0.02487		0.01855		0.00056		0.00050		0.13053		0.00695		0.00261		2.135e+00		1.691e-07		0		2.130e+00		1.678e-07
4.58852		2.68423		0.07628		0.04938		0.00171		0.00153		0.12616		0.00693		0.00252		2.304e+00		1.851e-07		0		2.215e+00		1.776e-07
4.58852		2.80982		0.05710		0.03652		0.00128		0.00114		0.12825		0.00646		0.00257		2.236e+00		1.811e-07		0		2.169e+00		1.778e-07
4.58852		2.93055		0.08626		0.04939		0.00193		0.00173		0.13183		0.00690		0.00264		2.248e+00		1.906e-07		0		2.106e+00		1.758e-07
4.58852		3.04764		0.01424		0.00712		0.00032		0.00028		0.13721		0.00720		0.00274		2.026e+00		1.743e-07		0		2.019e+00		1.723e-07
4.58852		3.15755		0.01076		0.00621		0.00024		0.00022		0.13715		0.00762		0.00274		2.028e+00		1.748e-07		0		2.014e+00		1.753e-07
4.58852		3.35784		0.04264		0.01231		0.00095		0.00085		0.13365		0.00719		0.00267		2.126e+00		1.930e-07		0		2.088e+00		1.882e-07
4.58852		3.45429		0.09374		0.04971		0.00210		0.00187		0.13337		0.00700		0.00267		2.248e+00		2.079e-07		0		2.101e+00		1.934e-07
4.58852		3.54839		0.03841		0.01159		0.00086		0.00077		0.13468		0.00691		0.00269		2.120e+00		1.992e-07		0		2.061e+00		1.934e-07
4.58852		3.63952		0.03208		0.01070		0.00072		0.00064		0.13474		0.00704		0.00269		2.112e+00		2.014e-07		0		2.062e+00		1.982e-07
4.58852		3.72654		0.16854		0.06258		0.00377		0.00337		0.13462		0.00686		0.00269		2.314e+00		2.260e-07		0		2.097e+00		2.051e-07
4.58852		3.81197		0.11228		0.05092		0.00251		0.00225		0.14127		0.00722		0.00283		2.165e+00		2.159e-07		0		2.005e+00		2.003e-07
4.58852		3.89385		0.06009		0.01458		0.00134		0.00120		0.13779		0.00746		0.00276		2.095e+00		2.146e-07		0		2.025e+00		2.072e-07
4.58852		3.97229		0.06380		0.03728		0.00143		0.00128		0.13857		0.00718		0.00277		2.127e+00		2.210e-07		0		2.023e+00		2.106e-07
4.58852		4.04785		0.04979		0.02129		0.00111		0.00100		0.13819		0.00721		0.00276		2.085e+00		2.209e-07		0		2.013e+00		2.144e-07
4.58852		4.12069		0.12667		0.05172		0.00283		0.00253		0.13677		0.00733		0.00274		2.234e+00		2.433e-07		0		2.061e+00		2.244e-07
4.58852		4.19596		0.15927		0.05302		0.00356		0.00319		0.13533		0.00693		0.00271		2.262e+00		2.493e-07		0		2.068e+00		2.299e-07
4.58852		4.26920		0.22604		0.06300		0.00505		0.00452		0.13147		0.00669		0.00263		2.490e+00		2.862e-07		0		2.203e+00		2.508e-07
4.58852		4.33925		0.14368		0.04270		0.00321		0.00287		0.13134		0.00675		0.00263		2.321e+00		2.694e-07		0		2.116e+00		2.467e-07
4.58852		4.40705		0.29642		0.06131		0.00663		0.00593		0.13512		0.00713		0.00270		2.472e+00		2.947e-07		0		2.106e+00		2.516e-07
4.58852		4.53565		0.39236		0.08280		0.00877		0.00785		0.13140		0.00769		0.00263		2.634e+00		3.274e-07		0		2.186e+00		2.730e-07
4.58852		4.58717		0.32414		0.06187		0.00725		0.00648		0.12842		0.00727		0.00257		2.590e+00		3.303e-07		1		3.466e+00		4.420e-07
4.61146		0.00100		0.03564		0.03564		0.00080		0.00071		0.05278		0.00274		0.00106		5.297e+00		3.529e-07		0		5.253e+00		3.490e-07
4.61146		0.01000		0.03564		0.03564		0.00080		0.00071		0.05682		0.00318		0.00114		5.064e+00		3.348e-07		0		4.882e+00		3.246e-07
4.61146		0.35000		0.03564		0.03564		0.00080		0.00071		0.09070		0.00501		0.00181		3.058e+00		2.028e-07		0		3.056e+00		2.040e-07
4.61146		0.86029		0.03625		0.03625		0.00081		0.00073		0.10924		0.00616		0.00218		2.637e+00		1.761e-07		0		2.537e+00		1.716e-07
4.61146		1.20959		0.04473		0.03464		0.00100		0.00089		0.11360		0.00608		0.00227		2.510e+00		1.717e-07		0		2.458e+00		1.690e-07
4.61146		1.48496		0.10489		0.06057		0.00235		0.00210		0.11481		0.00595		0.00230		2.599e+00		1.824e-07		0		2.459e+00		1.726e-07
4.61146		1.91026		0.10500		0.05869		0.00235		0.00210		0.12272		0.00629		0.00245		2.443e+00		1.770e-07		0		2.304e+00		1.673e-07
4.61146		2.08665		0.10149		0.05859		0.00227		0.00203		0.12872		0.00683		0.00257		2.297e+00		1.700e-07		0		2.190e+00		1.620e-07
4.61146		2.25457		0.04046		0.03403		0.00090		0.00081		0.12462		0.00658		0.00249		2.314e+00		1.731e-07		0		2.233e+00		1.683e-07
4.61146		2.40938		0.01396		0.00699		0.00031		0.00028		0.12323		0.00672		0.00246		2.268e+00		1.714e-07		0		2.246e+00		1.725e-07
4.61146		2.55325		0.00693		0.00490		0.00015		0.00014		0.13042		0.00695		0.00261		2.136e+00		1.682e-07		0		2.119e+00		1.659e-07
4.61146		2.68833		0.08168		0.05048		0.00183		0.00163		0.12895		0.00673		0.00258		2.230e+00		1.766e-07		0		2.150e+00		1.713e-07
4.61146		2.93464		0.01391		0.00696		0.00031		0.00028		0.13314		0.00713		0.00266		2.093e+00		1.728e-07		0		2.081e+00		1.725e-07
4.61146		3.05141		0.01071		0.00618		0.00024		0.00021		0.12744		0.00657		0.00255		2.164e+00		1.850e-07		0		2.168e+00		1.834e-07
4.61146		3.15929		0.09117		0.05009		0.00204		0.00182		0.13663		0.00795		0.00273		2.136e+00		1.843e-07		0		2.047e+00		1.760e-07
4.61146		3.26054		0.03197		0.01066		0.00071		0.00064		0.13381		0.00695		0.00268		2.121e+00		1.873e-07		0		2.078e+00		1.825e-07
4.61146		3.35993		0.01761		0.00788		0.00039		0.00035		0.13531		0.00719		0.00271		2.081e+00		1.867e-07		0		2.051e+00		1.831e-07
4.61146		3.45660		0.09004		0.04957		0.00201		0.00180		0.13453		0.00705		0.00269		2.182e+00		1.975e-07		0		2.074e+00		1.895e-07
4.61146		3.55149		0.02107		0.00861		0.00047		0.00042		0.13570		0.00729		0.00271		2.063e+00		1.917e-07		0		2.038e+00		1.901e-07
4.61146		3.64323		0.07446		0.03742		0.00166		0.00149		0.13428		0.00719		0.00269		2.174e+00		2.060e-07		0		2.085e+00		1.980e-07
4.61146		3.81564		0.07627		0.03618		0.00171		0.00153		0.13646		0.00689		0.00273		2.176e+00		2.167e-07		0		2.045e+00		2.028e-07
4.61146		3.89758		0.06785		0.03750		0.00152		0.00136		0.13407		0.00720		0.00268		2.164e+00		2.201e-07		0		2.093e+00		2.116e-07
4.61146		3.97594		0.07085		0.02297		0.00158		0.00142		0.13413		0.00724		0.00268		2.226e+00		2.279e-07		0		2.091e+00		2.164e-07
4.61146		4.05082		0.04234		0.01223		0.00095		0.00085		0.13504		0.00699		0.00270		2.092e+00		2.181e-07		0		2.064e+00		2.184e-07
4.61146		4.12287		0.13708		0.04977		0.00307		0.00274		0.13433		0.00710		0.00269		2.280e+00		2.471e-07		0		2.087e+00		2.252e-07
4.61146		4.19894		0.15534		0.04624		0.00347		0.00311		0.13502		0.00745		0.00270		2.271e+00		2.501e-07		0		2.065e+00		2.279e-07
4.61146		4.27213		0.20947		0.06649		0.00468		0.00419		0.13428		0.00713		0.00269		2.396e+00		2.676e-07		0		2.150e+00		2.430e-07
4.61146		4.34202		0.22745		0.05437		0.00509		0.00455		0.13050		0.00695		0.00261		2.486e+00		2.852e-07		0		2.221e+00		2.572e-07
4.61146		4.40966		0.16539		0.03767		0.00370		0.00331		0.12783		0.00677		0.00256		2.432e+00		2.879e-07		0		2.201e+00		2.611e-07
4.61146		4.47449		0.30791		0.07510		0.00689		0.00616		0.12989		0.00676		0.00260		2.566e+00		3.150e-07		0		2.174e+00		2.648e-07
4.61146		4.53774		0.29115		0.05642		0.00651		0.00582		0.13522		0.00754		0.00270		2.470e+00		3.066e-07		1		3.325e+00		4.136e-07
4.61146		4.60055		0.36033		0.07777		0.00806		0.00721		0.12842		0.00673		0.00257		2.646e+00		3.378e-07		0		2.195e+00		2.799e-07
4.63450		0.00100		0.03625		0.03625		0.00081		0.00073		0.05379		0.00289		0.00108		5.223e+00		3.441e-07		0		5.154e+00		3.399e-07
4.63450		0.01000		0.03625		0.03625		0.00081		0.00073		0.06099		0.00344		0.00122		4.735e+00		3.116e-07		0		4.540e+00		3.000e-07
4.63450		0.35000		0.03625		0.03625		0.00081		0.00073		0.09120		0.00544		0.00182		3.122e+00		2.057e-07		0		3.032e+00		2.009e-07
4.63450		0.85971		0.07183		0.05079		0.00161		0.00144		0.10269		0.00546		0.00205		2.865e+00		1.935e-07		0		2.728e+00		1.832e-07
4.63450		1.21083		0.10790		0.06035		0.00241		0.00216		0.11148		0.00614		0.00223		2.742e+00		1.877e-07		0		2.534e+00		1.736e-07
4.63450		1.48597		0.10763		0.06025		0.00241		0.00215		0.11320		0.00590		0.00226		2.686e+00		1.890e-07		0		2.497e+00		1.740e-07
4.63450		1.91183		0.10900		0.05904		0.00244		0.00218		0.11849		0.00644		0.00237		2.554e+00		1.842e-07		0		2.388e+00		1.722e-07
4.63450		2.08761		0.03369		0.03369		0.00075		0.00067		0.12139		0.00626		0.00243		2.304e+00		1.676e-07		0		2.292e+00		1.684e-07
4.63450		2.25635		0.01381		0.00691		0.00031		0.00028		0.12615		0.00662		0.00252		2.233e+00		1.674e-07		0		2.195e+00		1.643e-07
4.63450		2.55384		0.03999		0.03651		0.00089		0.00080		0.12589		0.00688		0.00252		2.274e+00		1.777e-07		0		2.211e+00		1.719e-07
4.63450		2.68926		0.09234		0.05102		0.00206		0.00185		0.13018		0.00660		0.00260		2.263e+00		1.797e-07		0		2.149e+00		1.704e-07
4.63450		2.93498		0.01785		0.00798		0.00040		0.00036		0.13462		0.00705		0.00269		2.075e+00		1.691e-07		0		2.059e+00		1.696e-07
4.63450		3.05075		0.02155		0.00880		0.00048		0.00043		0.13162		0.00674		0.00263		2.144e+00		1.858e-07		0		2.102e+00		1.766e-07
4.63450		3.15723		0.05507		0.03486		0.00123		0.00110		0.13470		0.00746		0.00269		2.133e+00		1.844e-07		0		2.059e+00		1.763e-07
4.63450		3.25870		0.03527		0.01116		0.00079		0.00071		0.12840		0.00690		0.00257		2.198e+00		1.905e-07		0		2.163e+00		1.887e-07
4.63450		3.35844		0.08673		0.04946		0.00194		0.00173		0.13537		0.00758		0.00271		2.203e+00		1.952e-07		0		2.055e+00		1.826e-07
4.63450		3.45458		0.01735		0.00776		0.00039		0.00035		0.13248		0.00690		0.00265		2.119e+00		1.928e-07		0		2.092e+00		1.900e-07
4.63450		3.54910		0.02831		0.01001		0.00063		0.00057		0.13231		0.00692		0.00265		2.144e+00		1.966e-07		0		2.095e+00		1.939e-07
4.63450		3.64089		0.10806		0.05046		0.00242		0.00216		0.13721		0.00750		0.00274		2.184e+00		2.074e-07		0		2.060e+00		1.949e-07
4.63450		3.72909		0.03147		0.01049		0.00070		0.00063		0.13699		0.00730		0.00274		2.070e+00		1.991e-07		0		2.031e+00		1.963e-07
4.63450		3.81380		0.03921		0.01182		0.00088		0.00078		0.13756		0.00762		0.00275		2.046e+00		2.003e-07		0		2.018e+00		1.992e-07
4.63450		3.89578		0.08466		0.03824		0.00189		0.00169		0.13406		0.00718		0.00268		2.170e+00		2.181e-07		1		3.434e+00		3.466e-07
4.63450		3.97456		0.06110		0.02227		0.00137		0.00122		0.13711		0.00725		0.00274		2.096e+00		2.155e-07		0		2.039e+00		2.101e-07
4.63450		4.04958		0.08719		0.03714		0.00195		0.00174		0.13325		0.00700		0.00266		2.190e+00		2.290e-07		0		2.084e+00		2.194e-07
4.63450		4.12142		0.09401		0.03704		0.00210		0.00188		0.13731		0.00715		0.00275		2.169e+00		2.315e-07		0		2.043e+00		2.196e-07
4.63450		4.19727		0.20504		0.05671		0.00458		0.00410		0.13878		0.00695		0.00278		2.328e+00		2.579e-07		0		2.080e+00		2.284e-07
4.63450		4.27084		0.10738		0.03038		0.00240		0.00215		0.13084		0.00692		0.00262		2.308e+00		2.600e-07		0		2.159e+00		2.435e-07
4.63450		4.34040		0.22400		0.05438		0.00501		0.00448		0.13027		0.00652		0.00261		2.497e+00		2.875e-07		0		2.224e+00		2.569e-07
4.63450		4.40773		0.22974		0.06294		0.00514		0.00459		0.12926		0.00675		0.00259		2.548e+00		2.978e-07		0		2.242e+00		2.647e-07
4.63450		4.47226		0.38311		0.06636		0.00857		0.00766		0.12950		0.00653		0.00259		2.655e+00		3.186e-07		1		3.363e+00		4.071e-07
4.63450		4.53554		0.29906		0.06683		0.00669		0.00598		0.12739		0.00692		0.00255		2.583e+00		3.198e-07		0		2.231e+00		2.765e-07
4.63450		4.59849		0.44796		0.08225		0.01002		0.00896		0.13134		0.00690		0.00263		2.780e+00		3.537e-07		0		2.249e+00		2.859e-07
4.65764		0.00100		0.03625		0.03625		0.00081		0.00073		0.05180		0.00292		0.00104		5.539e+00		3.627e-07		0		5.362e+00		3.503e-07
4.65764		0.01000		0.03625		0.03625		0.00081		0.00073		0.06862		0.00353		0.00137		4.120e+00		2.702e-07		0		4.034e+00		2.646e-07
4.65764		0.35000		0.07183		0.05079		0.00161		0.00144		0.09818		0.00559		0.00196		2.966e+00		1.949e-07		0		2.852e+00		1.875e-07
4.65764		0.85738		0.07515		0.05082		0.00168		0.00150		0.10299		0.00539		0.00206		2.844e+00		1.902e-07		0		2.714e+00		1.811e-07
4.65764		1.21206		0.10917		0.06109		0.00244		0.00218		0.11650		0.00634		0.00233		2.555e+00		1.743e-07		0		2.426e+00		1.650e-07
4.65764		1.48698		0.10570		0.05915		0.00236		0.00211		0.11532		0.00643		0.00231		2.633e+00		1.787e-07		0		2.449e+00		1.695e-07
4.65764		1.91183		0.03728		0.03388		0.00083		0.00075		0.11534		0.00628		0.00231		2.440e+00		1.757e-07		1		4.010e+00		2.876e-07
4.65764		2.08785		0.00334		0.00334		0.00007		0.00007		0.12763		0.00663		0.00255		2.186e+00		1.557e-07		0		2.169e+00		1.580e-07
4.65764		2.25679		0.01733		0.00776		0.00039		0.00035		0.12560		0.00652		0.00251		2.255e+00		1.680e-07		0		2.209e+00		1.638e-07
4.65764		2.55286		0.08170		0.05065		0.00183		0.00163		0.12406		0.00641		0.00248		2.356e+00		1.842e-07		0		2.233e+00		1.726e-07
4.65764		2.68740		0.02115		0.00864		0.00047		0.00042		0.13385		0.00724		0.00268		2.136e+00		1.671e-07		2		4.761e+00		3.748e-07
4.65764		2.81249		0.01795		0.00803		0.00040		0.00036		0.13549		0.00728		0.00271		2.062e+00		1.627e-07		0		2.047e+00		1.645e-07
4.65764		2.93225		0.02802		0.00992		0.00063		0.00056		0.13070		0.00694		0.00261		2.143e+00		1.765e-07		0		2.120e+00		1.736e-07
4.65764		3.04682		0.04436		0.03431		0.00099		0.00089		0.12814		0.00670		0.00256		2.249e+00		1.871e-07		0		2.178e+00		1.815e-07
4.65764		3.25424		0.01443		0.00721		0.00032		0.00029		0.13415		0.00745		0.00268		2.069e+00		1.798e-07		0		2.063e+00		1.791e-07
4.65764		3.35456		0.02774		0.00981		0.00062		0.00055		0.13856		0.00730		0.00277		2.024e+00		1.789e-07		0		1.999e+00		1.767e-07
4.65764		3.44965		0.01782		0.00797		0.00040		0.00036		0.13341		0.00703		0.00267		2.109e+00		1.900e-07		0		2.079e+00		1.877e-07
4.65764		3.54332		0.01085		0.00626		0.00024		0.00022		0.13765		0.00712		0.00275		2.002e+00		1.830e-07		0		2.009e+00		1.849e-07
4.65764		3.63498		0.03523		0.01115		0.00079		0.00070		0.13544		0.00720		0.00271		2.102e+00		1.959e-07		0		2.052e+00		1.927e-07
4.65764		3.72278		0.05474		0.03494		0.00122		0.00109		0.13657		0.00716		0.00273		2.115e+00		2.077e-07		0		2.031e+00		1.949e-07
4.65764		3.80777		0.07446		0.03779		0.00166		0.00149		0.13805		0.00716		0.00276		2.091e+00		2.080e-07		2		4.582e+00		4.490e-07
4.65764		3.88987		0.05024		0.02137		0.00112		0.00100		0.13462		0.00727		0.00269		2.116e+00		2.116e-07		0		2.066e+00		2.072e-07
4.65764		3.96952		0.04582		0.01271		0.00102		0.00092		0.13793		0.00697		0.00276		2.077e+00		2.101e-07		0		2.021e+00		2.070e-07
4.65764		4.04538		0.09570		0.03865		0.00214		0.00191		0.13827		0.00710		0.00277		2.143e+00		2.239e-07		0		2.031e+00		2.126e-07
4.65764		4.11681		0.08146		0.01699		0.00182		0.00163		0.13591		0.00679		0.00272		2.163e+00		2.298e-07		0		2.041e+00		2.183e-07
4.65764		4.19167		0.11922		0.03849		0.00267		0.00238		0.13031		0.00686		0.00261		2.339e+00		2.545e-07		0		2.170e+00		2.376e-07
4.65764		4.26604		0.24115		0.06437		0.00539		0.00482		0.13371		0.00700		0.00267		2.432e+00		2.724e-07		0		2.171e+00		2.430e-07
4.65764		4.33579		0.20336		0.05411		0.00455		0.00407		0.13686		0.00733		0.00274		2.349e+00		2.694e-07		0		2.104e+00		2.417e-07
4.65764		4.40274		0.30870		0.07868		0.00690		0.00617		0.12648		0.00638		0.00253		2.638e+00		3.107e-07		0		2.229e+00		2.618e-07
4.65764		4.46689		0.32733		0.06013		0.00732		0.00655		0.13666		0.00699		0.00273		2.447e+00		2.962e-07		0		2.032e+00		2.448e-07
4.65764		4.59414		0.39809		0.07783		0.00890		0.00796		0.13054		0.00817		0.00261		2.671e+00		3.353e-07		0		2.207e+00		2.794e-07
4.65764		4.64834		0.44713		0.08305		0.01000		0.00894		0.12649		0.00709		0.00253		2.867e+00		3.691e-07		1		3.494e+00		4.527e-07
4.68087		0.00100		0.03558		0.03558		0.00080		0.00071		0.05409		0.00287		0.00108		5.168e+00		3.317e-07		0		5.125e+00		3.340e-07
4.68087		0.01000		0.03558		0.03558		0.00080		0.00071		0.06488		0.00339		0.00130		4.322e+00		2.789e-07		0		4.277e+00		2.785e-07
4.68087		0.35000		0.03558		0.03558		0.00080		0.00071		0.09108		0.00527		0.00182		3.067e+00		1.978e-07		0		3.040e+00		1.987e-07
4.68087		0.85855		0.07366		0.04978		0.00165		0.00147		0.10297		0.00534		0.00206		2.837e+00		1.894e-07		0		2.708e+00		1.800e-07
4.68087		1.21618		0.03540		0.03540		0.00079		0.00071		0.12001		0.00631		0.00240		2.392e+00		1.625e-07		0		2.313e+00		1.559e-07
4.68087		1.49067		0.10409		0.06011		0.00233		0.00208		0.11684		0.00661		0.00234		2.576e+00		1.783e-07		0		2.417e+00		1.660e-07
4.68087		1.71788		0.00359		0.00359		0.00008		0.00007		0.11621		0.00643		0.00232		2.374e+00		1.665e-07		1		4.010e+00		2.808e-07
4.68087		1.91392		0.03682		0.03356		0.00082		0.00074		0.12595		0.00681		0.00252		2.250e+00		1.618e-07		0		2.198e+00		1.564e-07
4.68087		2.09048		0.01040		0.00601		0.00023		0.00021		0.12636		0.00656		0.00253		2.218e+00		1.594e-07		0		2.193e+00		1.589e-07
4.68087		2.25812		0.03686		0.03357		0.00082		0.00074		0.12721		0.00695		0.00254		2.205e+00		1.626e-07		0		2.171e+00		1.608e-07
4.68087		2.41124		0.04330		0.03666		0.00097		0.00087		0.12798		0.00716		0.00256		2.228e+00		1.674e-07		0		2.179e+00		1.639e-07
4.68087		2.55227		0.07830		0.05054		0.00175		0.00157		0.13151		0.00669		0.00263		2.215e+00		1.702e-07		1		3.504e+00		2.688e-07
4.68087		2.68628		0.01795		0.00803		0.00040		0.00036		0.12985		0.00714		0.00260		2.194e+00		1.697e-07		1		3.586e+00		2.806e-07
4.68087		2.81036		0.02807		0.00993		0.00063		0.00056		0.13686		0.00739		0.00274		2.093e+00		1.676e-07		0		2.025e+00		1.613e-07
4.68087		2.93038		0.00721		0.00510		0.00016		0.00014		0.13885		0.00759		0.00278		1.975e+00		1.583e-07		0		1.994e+00		1.620e-07
4.68087		3.04468		0.01408		0.00704		0.00031		0.00028		0.13836		0.00747		0.00277		2.036e+00		1.709e-07		0		2.004e+00		1.660e-07
4.68087		3.14930		0.01435		0.00718		0.00032		0.00029		0.13589		0.00727		0.00272		2.045e+00		1.735e-07		0		2.042e+00		1.723e-07
4.68087		3.25240		0.02835		0.01003		0.00063		0.00057		0.12923		0.00693		0.00258		2.178e+00		1.886e-07		0		2.147e+00		1.847e-07
4.68087		3.35322		0.01372		0.00686		0.00031		0.00027		0.13682		0.00716		0.00274		2.025e+00		1.773e-07		0		2.023e+00		1.777e-07
4.68087		3.44878		0.01431		0.00716		0.00032		0.00029		0.13091		0.00699		0.00262		2.159e+00		1.918e-07		0		2.117e+00		1.898e-07
4.68087		3.54148		0.05729		0.03671		0.00128		0.00115		0.13088		0.00719		0.00262		2.218e+00		2.030e-07		0		2.126e+00		1.947e-07
4.68087		3.63306		0.05485		0.03495		0.00123		0.00110		0.12971		0.00694		0.00259		2.189e+00		2.064e-07		0		2.138e+00		1.995e-07
4.68087		3.72023		0.04361		0.02085		0.00098		0.00087		0.13171		0.00673		0.00263		2.180e+00		2.078e-07		1		3.520e+00		3.358e-07
4.68087		3.80540		0.03134		0.01045		0.00070		0.00063		0.12877		0.00686		0.00258		2.237e+00		2.177e-07		1		3.602e+00		3.510e-07
4.68087		3.88730		0.03907		0.01178		0.00087		0.00078		0.13805		0.00731		0.00276		2.093e+00		2.082e-07		0		2.013e+00		2.003e-07
4.68087		3.96751		0.07809		0.03783		0.00175		0.00156		0.13231		0.00692		0.00265		2.178e+00		2.190e-07		0		2.103e+00		2.146e-07
4.68087		4.04402		0.06995		0.02205		0.00156		0.00140		0.13528		0.00706		0.00271		2.167e+00		2.262e-07		0		2.073e+00		2.158e-07
4.68087		4.11511		0.09893		0.01870		0.00221		0.00198		0.13889		0.00726		0.00278		2.158e+00		2.305e-07		0		2.026e+00		2.157e-07
4.68087		4.18928		0.16083		0.05023		0.00360		0.00322		0.13900		0.00748		0.00278		2.225e+00		2.396e-07		0		2.017e+00		2.197e-07
4.68087		4.26393		0.13599		0.03599		0.00304		0.00272		0.13113		0.00671		0.00262		2.335e+00		2.613e-07		0		2.140e+00		2.391e-07
4.68087		4.33429		0.25809		0.07253		0.00577		0.00516		0.13259		0.00679		0.00265		2.501e+00		2.875e-07		0		2.184e+00		2.497e-07
4.68087		4.40069		0.32322		0.06479		0.00723		0.00646		0.12748		0.00671		0.00255		2.618e+00		3.057e-07		0		2.185e+00		2.561e-07
4.68087		4.46532		0.30680		0.06184		0.00686		0.00614		0.13472		0.00724		0.00269		2.491e+00		3.009e-07		0		2.096e+00		2.518e-07
4.68087		4.53024		0.22121		0.05425		0.00495		0.00442		0.12621		0.00660		0.00252		2.568e+00		3.188e-07		0		2.295e+00		2.823e-07
4.68087		4.59381		0.34538		0.05608		0.00772		0.00691		0.12550		0.00741		0.00251		2.686e+00		3.374e-07		1		3.487e+00		4.411e-07
4.68087		4.65436		0.58885		0.10076		0.01317		0.01178		0.12964		0.00707		0.00259		2.987e+00		3.855e-07		0		2.392e+00		3.102e-07
4.70419		0.35000		0.03611		0.03611		0.00081		0.00072		0.09809		0.00563		0.00196		2.964e+00		1.933e-07		0		2.824e+00		1.831e-07
4.70419		0.86087		0.03540		0.03540		0.00079		0.00071		0.10995		0.00609		0.00220		2.614e+00		1.729e-07		0		2.524e+00		1.661e-07
4.70419		1.22111		0.11016		0.05974		0.00246		0.00220		0.11666		0.00628		0.00233		2.566e+00		1.712e-07		0		2.427e+00		1.625e-07
4.70419		1.72137		0.07296		0.04917		0.00163		0.00146		0.11659		0.00624		0.00233		2.513e+00		1.771e-07		1		3.945e+00		2.741e-07
4.70419		2.09406		0.07615		0.04930		0.00170		0.00152		0.12912		0.00703		0.00258		2.304e+00		1.635e-07		0		2.163e+00		1.557e-07
4.70419		2.25989		0.03996		0.03651		0.00089		0.00080		0.12916		0.00684		0.00258		2.218e+00		1.627e-07		0		2.153e+00		1.579e-07
4.70419		2.41249		0.10949		0.06138		0.00245		0.00219		0.12975		0.00671		0.00260		2.316e+00		1.710e-07		1		3.534e+00		2.647e-07
4.70419		2.55188		0.02948		0.01965		0.00066		0.00059		0.13380		0.00689		0.00268		2.118e+00		1.615e-07		1		3.470e+00		2.646e-07
4.70419		2.68516		0.01742		0.00780		0.00039		0.00035		0.13477		0.00708		0.00270		2.082e+00		1.610e-07		0		2.058e+00		1.597e-07
4.70419		2.80840		0.01751		0.00784		0.00039		0.00035		0.13525		0.00729		0.00271		2.066e+00		1.635e-07		1		3.445e+00		2.726e-07
4.70419		2.92884		0.01389		0.00695		0.00031		0.00028		0.13266		0.00689		0.00265		2.096e+00		1.708e-07		0		2.086e+00		1.685e-07
4.70419		3.04271		0.01077		0.00622		0.00024		0.00022		0.13174		0.00684		0.00263		2.136e+00		1.774e-07		1		3.540e+00		2.914e-07
4.70419		3.14898		0.02475		0.00936		0.00055		0.00049		0.13861		0.00733		0.00277		2.010e+00		1.680e-07		0		2.004e+00		1.681e-07
4.70419		3.25363		0.01754		0.00785		0.00039		0.00035		0.13612		0.00698		0.00272		2.088e+00		1.785e-07		0		2.037e+00		1.745e-07
4.70419		3.35501		0.04626		0.03626		0.00103		0.00093		0.13184		0.00700		0.00264		2.186e+00		1.927e-07		0		2.113e+00		1.851e-07
4.70419		3.45096		0.05315		0.03648		0.00119		0.00106		0.13254		0.00697		0.00265		2.157e+00		1.895e-07		0		2.086e+00		1.863e-07
4.70419		3.54318		0.06585		0.03553		0.00147		0.00132		0.13358		0.00709		0.00267		2.181e+00		1.984e-07		0		2.097e+00		1.911e-07
4.70419		3.72077		0.04684		0.02110		0.00105		0.00094		0.13611		0.00702		0.00272		2.142e+00		2.028e-07		2		4.659e+00		4.422e-07
4.70419		3.80606		0.01762		0.00788		0.00039		0.00035		0.13420		0.00735		0.00268		2.091e+00		2.052e-07		0		2.068e+00		2.005e-07
4.70419		3.88769		0.04250		0.01227		0.00095		0.00085		0.14094		0.00730		0.00282		2.028e+00		2.026e-07		0		1.978e+00		1.964e-07
4.70419		3.96763		0.07834		0.03786		0.00175		0.00157		0.13620		0.00694		0.00272		2.142e+00		2.159e-07		0		2.042e+00		2.075e-07
4.70419		4.04402		0.08426		0.01720		0.00188		0.00169		0.13341		0.00723		0.00267		2.203e+00		2.307e-07		0		2.078e+00		2.152e-07
4.70419		4.11486		0.07419		0.01619		0.00166		0.00148		0.13538		0.00707		0.00271		2.204e+00		2.361e-07		0		2.063e+00		2.189e-07
4.70419		4.18845		0.26243		0.07425		0.00587		0.00525		0.13338		0.00711		0.00267		2.485e+00		2.677e-07		0		2.168e+00		2.353e-07
4.70419		4.26252		0.11640		0.03930		0.00260		0.00233		0.13518		0.00693		0.00270		2.233e+00		2.482e-07		0		2.095e+00		2.328e-07
4.70419		4.33337		0.25215		0.06276		0.00564		0.00504		0.13529		0.00721		0.00271		2.466e+00		2.832e-07		0		2.139e+00		2.440e-07
4.70419		4.39922		0.37235		0.07723		0.00833		0.00745		0.12801		0.00679		0.00256		2.677e+00		3.127e-07		0		2.218e+00		2.587e-07
4.70419		4.46476		0.22874		0.04627		0.00511		0.00457		0.12841		0.00678		0.00257		2.559e+00		3.052e-07		0		2.257e+00		2.698e-07
4.70419		4.53057		0.36734		0.07300		0.00821		0.00735		0.13053		0.00719		0.00261		2.588e+00		3.154e-07		0		2.167e+00		2.663e-07
4.70419		4.59457		0.45990		0.08591		0.01028		0.00920		0.12409		0.00638		0.00248		2.947e+00		3.699e-07		0		2.392e+00		3.018e-07
4.70419		4.65544		0.54133		0.09221		0.01210		0.01083		0.12742		0.00737		0.00255		2.979e+00		3.860e-07		0		2.400e+00		3.112e-07
4.72761		0.86377		0.14441		0.07060		0.00323		0.00289		0.10753		0.00563		0.00215		2.842e+00		1.848e-07		0		2.585e+00		1.688e-07
4.72761		1.22397		0.03943		0.03608		0.00088		0.00079		0.11208		0.00620		0.00224		2.551e+00		1.705e-07		0		2.478e+00		1.650e-07
4.72761		1.49703		0.10531		0.06084		0.00235		0.00211		0.11645		0.00634		0.00233		2.565e+00		1.751e-07		1		3.928e+00		2.661e-07
4.72761		1.72311		0.07582		0.04887		0.00170		0.00152		0.12619		0.00694		0.00252		2.284e+00		1.564e-07		0		2.213e+00		1.526e-07
4.72761		1.91810		0.07611		0.04930		0.00170		0.00152		0.13029		0.00687		0.00261		2.275e+00		1.587e-07		0		2.144e+00		1.505e-07
4.72761		2.09597		0.06678		0.04722		0.00149		0.00134		0.12801		0.00695		0.00256		2.306e+00		1.651e-07		0		2.190e+00		1.568e-07
4.72761		2.26011		0.04945		0.03578		0.00111		0.00099		0.12723		0.00680		0.00254		2.215e+00		1.619e-07		0		2.192e+00		1.596e-07
4.72761		2.41249		0.06437		0.04040		0.00144		0.00129		0.12759		0.00724		0.00255		2.294e+00		1.712e-07		1		3.612e+00		2.687e-07
4.72761		2.55129		0.02206		0.01894		0.00049		0.00044		0.13210		0.00735		0.00264		2.091e+00		1.576e-07		1		3.519e+00		2.663e-07
4.72761		2.68404		0.02078		0.00849		0.00046		0.00042		0.12804		0.00682		0.00256		2.166e+00		1.673e-07		1		3.638e+00		2.804e-07
4.72761		2.80662		0.05833		0.03530		0.00130		0.00117		0.13639		0.00749		0.00273		2.127e+00		1.656e-07		0		2.044e+00		1.608e-07
4.72761		2.92747		0.00334		0.00334		0.00007		0.00007		0.13149		0.00689		0.00263		2.096e+00		1.685e-07		1		3.550e+00		2.846e-07
4.72761		3.04123		0.01407		0.00704		0.00031		0.00028		0.13015		0.00729		0.00260		2.169e+00		1.785e-07		0		2.130e+00		1.740e-07
4.72761		3.14867		0.02100		0.00858		0.00047		0.00042		0.13547		0.00750		0.00271		2.071e+00		1.722e-07		0		2.042e+00		1.706e-07
4.72761		3.25440		0.05023		0.03647		0.00112		0.00100		0.13512		0.00739		0.00270		2.101e+00		1.784e-07		0		2.057e+00		1.751e-07
4.72761		3.35576		0.01751		0.00783		0.00039		0.00035		0.13926		0.00729		0.00279		1.989e+00		1.747e-07		0		1.993e+00		1.729e-07
4.72761		3.45168		0.06715		0.03715		0.00150		0.00134		0.13278		0.00706		0.00266		2.166e+00		1.900e-07		0		2.112e+00		1.875e-07
4.72761		3.54388		0.09082		0.04326		0.00203		0.00182		0.13101		0.00660		0.00262		2.267e+00		2.062e-07		0		2.134e+00		1.932e-07
4.72761		3.63443		0.06074		0.02221		0.00136		0.00121		0.13476		0.00684		0.00270		2.152e+00		1.999e-07		1		3.427e+00		3.169e-07
4.72761		3.72063		0.02828		0.01000		0.00063		0.00057		0.13195		0.00691		0.00264		2.127e+00		2.022e-07		0		2.104e+00		1.986e-07
4.72761		3.80593		0.03992		0.02052		0.00089		0.00080		0.13288		0.00679		0.00266		2.145e+00		2.089e-07		0		2.093e+00		2.021e-07
4.72761		3.88743		0.07492		0.03770		0.00168		0.00150		0.13165		0.00680		0.00263		2.263e+00		2.237e-07		0		2.126e+00		2.096e-07
4.72761		3.96700		0.04856		0.02025		0.00109		0.00097		0.13125		0.00706		0.00263		2.198e+00		2.225e-07		0		2.123e+00		2.140e-07
4.72761		4.11413		0.15489		0.05653		0.00346		0.00310		0.13517		0.00686		0.00270		2.265e+00		2.377e-07		0		2.061e+00		2.174e-07
4.72761		4.18785		0.26025		0.07168		0.00582		0.00520		0.13258		0.00722		0.00265		2.525e+00		2.739e-07		0		2.181e+00		2.356e-07
4.72761		4.26135		0.15624		0.04699		0.00349		0.00312		0.13048		0.00705		0.00261		2.346e+00		2.606e-07		0		2.137e+00		2.367e-07
4.72761		4.33256		0.26076		0.06205		0.00583		0.00522		0.13010		0.00701		0.00260		2.543e+00		2.901e-07		0		2.223e+00		2.521e-07
4.72761		4.39842		0.22547		0.05488		0.00504		0.00451		0.13281		0.00712		0.00266		2.450e+00		2.828e-07		0		2.182e+00		2.539e-07
4.72761		4.46443		0.35498		0.07813		0.00794		0.00710		0.13133		0.00670		0.00263		2.557e+00		3.050e-07		0		2.138e+00		2.551e-07
4.72761		4.53068		0.40143		0.08382		0.00898		0.00803		0.12449		0.00645		0.00249		2.810e+00		3.470e-07		0		2.318e+00		2.841e-07
4.72761		4.59512		0.52621		0.09437		0.01177		0.01052		0.12733		0.00680		0.00255		2.979e+00		3.733e-07		0		2.391e+00		3.013e-07
4.72761		4.65619		0.41271		0.09179		0.00923		0.00825		0.11811		0.00724		0.00236		2.999e+00		3.872e-07		1		3.720e+00		4.817e-07
4.72761		4.71361		0.53314		0.07726		0.01192		0.01066		0.12437		0.00661		0.00249		3.062e+00		4.076e-07		0		2.453e+00		3.262e-07
4.75111		0.00100		0.03633		0.03633		0.00081		0.00073		0.05762		0.00343		0.00115		4.937e+00		3.143e-07		0		4.797e+00		3.061e-07
4.75111		0.01000		0.03633		0.03633		0.00081		0.00073		0.06251		0.00343		0.00125		4.562e+00		2.915e-07		0		4.426e+00		2.818e-07
4.75111		0.35000		0.10757		0.06211		0.00241		0.00215		0.09433		0.00547		0.00189		3.193e+00		2.049e-07		0		2.999e+00		1.916e-07
4.75111		0.86551		0.18290		0.07891		0.00409		0.00366		0.11000		0.00580		0.00220		2.883e+00		1.868e-07		0		2.593e+00		1.681e-07
4.75111		1.22438		0.07193		0.05086		0.00161		0.00144		0.11498		0.00641		0.00230		2.574e+00		1.693e-07		0		2.434e+00		1.609e-07
4.75111		1.49436		0.11189		0.06065		0.00250		0.00224		0.11382		0.00597		0.00228		2.643e+00		1.772e-07		0		2.489e+00		1.672e-07
4.75111		1.72224		0.00343		0.00343		0.00008		0.00007		0.12431		0.00668		0.00249		2.226e+00		1.494e-07		0		2.226e+00		1.524e-07
4.75111		1.91627		0.07633		0.04931		0.00171		0.00153		0.12692		0.00648		0.00254		2.348e+00		1.638e-07		0		2.204e+00		1.534e-07
4.75111		2.25723		0.07402		0.04990		0.00166		0.00148		0.12844		0.00714		0.00257		2.279e+00		1.624e-07		0		2.177e+00		1.577e-07
4.75111		2.40958		0.05760		0.04011		0.00129		0.00115		0.12469		0.00667		0.00249		2.309e+00		1.713e-07		0		2.234e+00		1.650e-07
4.75111		2.54953		0.01047		0.00605		0.00023		0.00021		0.12725		0.00706		0.00254		2.184e+00		1.652e-07		1		3.660e+00		2.751e-07
4.75111		2.68200		0.10641		0.05359		0.00238		0.00213		0.12942		0.00660		0.00259		2.329e+00		1.793e-07		0		2.185e+00		1.673e-07
4.75111		2.80394		0.01037		0.00599		0.00023		0.00021		0.13153		0.00699		0.00263		2.144e+00		1.680e-07		0		2.108e+00		1.647e-07
4.75111		2.92559		0.01424		0.00712		0.00032		0.00028		0.13007		0.00695		0.00260		2.140e+00		1.733e-07		1		3.580e+00		2.853e-07
4.75111		3.04008		0.01753		0.00784		0.00039		0.00035		0.13541		0.00735		0.00271		2.082e+00		1.733e-07		0		2.049e+00		1.662e-07
4.75111		3.14819		0.00727		0.00514		0.00016		0.00015		0.13477		0.00689		0.00270		2.080e+00		1.731e-07		0		2.052e+00		1.705e-07
4.75111		3.25455		0.08477		0.05061		0.00190		0.00170		0.13296		0.00724		0.00266		2.203e+00		1.866e-07		0		2.084e+00		1.765e-07
4.75111		3.35501		0.05660		0.03664		0.00127		0.00113		0.13579		0.00720		0.00272		2.129e+00		1.835e-07		0		2.048e+00		1.769e-07
4.75111		3.45009		0.03581		0.02011		0.00080		0.00072		0.14261		0.00771		0.00285		1.994e+00		1.765e-07		0		1.944e+00		1.711e-07
4.75111		3.54289		0.05357		0.02668		0.00120		0.00107		0.13228		0.00712		0.00265		2.162e+00		1.938e-07		0		2.093e+00		1.887e-07
4.75111		3.63223		0.03167		0.01056		0.00071		0.00063		0.12953		0.00667		0.00259		2.170e+00		1.995e-07		0		2.150e+00		1.975e-07
4.75111		3.71875		0.01773		0.00793		0.00040		0.00035		0.13856		0.00761		0.00277		2.021e+00		1.879e-07		0		2.003e+00		1.880e-07
4.75111		3.80383		0.03188		0.01063		0.00071		0.00064		0.13264		0.00692		0.00265		2.156e+00		2.059e-07		0		2.096e+00		2.015e-07
4.75111		3.88524		0.05916		0.02115		0.00132		0.00118		0.12954		0.00655		0.00259		2.255e+00		2.227e-07		0		2.153e+00		2.116e-07
4.75111		3.96435		0.08815		0.03803		0.00197		0.00176		0.13229		0.00690		0.00265		2.231e+00		2.234e-07		0		2.105e+00		2.114e-07
4.75111		4.04031		0.12242		0.04386		0.00274		0.00245		0.13593		0.00706		0.00272		2.241e+00		2.296e-07		0		2.080e+00		2.137e-07
4.75111		4.11219		0.17132		0.05846		0.00383		0.00343		0.13215		0.00684		0.00264		2.376e+00		2.477e-07		0		2.140e+00		2.248e-07
4.75111		4.18630		0.08604		0.02431		0.00192		0.00172		0.13141		0.00696		0.00263		2.233e+00		2.422e-07		0		2.112e+00		2.274e-07
4.75111		4.25947		0.15357		0.04963		0.00343		0.00307		0.13646		0.00704		0.00273		2.237e+00		2.459e-07		0		2.038e+00		2.248e-07
4.75111		4.39694		0.32708		0.07619		0.00731		0.00654		0.13177		0.00708		0.00264		2.520e+00		2.954e-07		0		2.113e+00		2.445e-07
4.75111		4.46263		0.26761		0.05799		0.00598		0.00535		0.12989		0.00684		0.00260		2.537e+00		3.003e-07		0		2.223e+00		2.640e-07
4.75111		4.52870		0.37364		0.07975		0.00835		0.00747		0.13048		0.00690		0.00261		2.616e+00		3.201e-07		0		2.176e+00		2.660e-07
4.75111		4.59272		0.42529		0.08734		0.00951		0.00851		0.12178		0.00640		0.00244		2.921e+00		3.645e-07		1		3.614e+00		4.543e-07
4.75111		4.65393		0.65411		0.10516		0.01463		0.01308		0.12594		0.00705		0.00252		3.131e+00		4.069e-07		0		2.494e+00		3.223e-07
4.75111		4.71138		0.78506		0.10972		0.01755		0.01570		0.13195		0.00703		0.00264		3.099e+00		4.113e-07		0		2.412e+00		3.203e-07
4.77470		0.00100		0.14309		0.07155		0.00320		0.00286		0.05762		0.00321		0.00115		5.316e+00		3.395e-07		0		4.817e+00		3.051e-07
4.77470		0.01000		0.14309		0.07155		0.00320		0.00286		0.06967		0.00356		0.00139		4.354e+00		2.740e-07		0		3.994e+00		2.524e-07
4.77470		0.35000		0.14665		0.07164		0.00328		0.00293		0.10190		0.00574		0.00204		3.059e+00		1.939e-07		0		2.718e+00		1.722e-07
4.77470		0.86724		0.04606		0.03638		0.00103		0.00092		0.11097		0.00614		0.00222		2.528e+00		1.642e-07		0		2.516e+00		1.618e-07
4.77470		1.22519		0.17892		0.07867		0.00400		0.00358		0.11495		0.00622		0.00230		2.739e+00		1.801e-07		0		2.473e+00		1.622e-07
4.77470		1.49134		0.04936		0.03603		0.00110		0.00099		0.12413		0.00661		0.00248		2.339e+00		1.554e-07		0		2.240e+00		1.495e-07
4.77470		1.91392		0.04382		0.03393		0.00098		0.00088		0.13190		0.00701		0.00264		2.185e+00		1.512e-07		0		2.117e+00		1.464e-07
4.77470		2.09000		0.09508		0.05064		0.00213		0.00190		0.12829		0.00693		0.00257		2.302e+00		1.630e-07		0		2.188e+00		1.542e-07
4.77470		2.25302		0.05760		0.04011		0.00129		0.00115		0.12606		0.00679		0.00252		2.287e+00		1.625e-07		0		2.209e+00		1.588e-07
4.77470		2.40543		0.00363		0.00363		0.00008		0.00007		0.13783		0.00711		0.00276		2.026e+00		1.511e-07		0		2.008e+00		1.469e-07
4.77470		2.54698		0.06390		0.03950		0.00143		0.00128		0.12808		0.00739		0.00256		2.259e+00		1.723e-07		1		3.596e+00		2.686e-07
4.77470		2.67901		0.09419		0.05035		0.00211		0.00188		0.13127		0.00687		0.00263		2.267e+00		1.727e-07		0		2.134e+00		1.627e-07
4.77470		2.92286		0.00705		0.00499		0.00016		0.00014		0.13562		0.00748		0.00271		2.057e+00		1.627e-07		0		2.040e+00		1.616e-07
4.77470		3.03844		0.00363		0.00363		0.00008		0.00007		0.13560		0.00742		0.00271		2.022e+00		1.627e-07		0		2.038e+00		1.645e-07
4.77470		3.14708		0.11985		0.06156		0.00268		0.00240		0.13539		0.00717		0.00271		2.270e+00		1.845e-07		0		2.092e+00		1.724e-07
4.77470		3.25394		0.01760		0.00787		0.00039		0.00035		0.13660		0.00728		0.00273		2.032e+00		1.700e-07		0		2.027e+00		1.707e-07
4.77470		3.35367		0.03620		0.02018		0.00081		0.00072		0.13317		0.00679		0.00266		2.137e+00		1.843e-07		0		2.082e+00		1.784e-07
4.77470		3.44806		0.04650		0.02621		0.00104		0.00093		0.12725		0.00707		0.00255		2.231e+00		1.972e-07		1		3.629e+00		3.182e-07
4.77470		3.54148		0.02785		0.00985		0.00062		0.00056		0.13580		0.00693		0.00272		2.088e+00		1.838e-07		0		2.038e+00		1.824e-07
4.77470		3.62948		0.03894		0.01175		0.00087		0.00078		0.13241		0.00720		0.00265		2.123e+00		1.946e-07		0		2.097e+00		1.918e-07
4.77470		3.71646		0.12925		0.05530		0.00289		0.00258		0.13558		0.00706		0.00271		2.268e+00		2.124e-07		0		2.077e+00		1.940e-07
4.77470		3.80133		0.03849		0.01161		0.00086		0.00077		0.13772		0.00724		0.00275		2.054e+00		1.960e-07		0		2.012e+00		1.925e-07
4.77470		3.88280		0.09163		0.04122		0.00205		0.00183		0.13460		0.00720		0.00269		2.207e+00		2.136e-07		0		2.079e+00		2.030e-07
4.77470		3.96145		0.04898		0.01310		0.00110		0.00098		0.13459		0.00689		0.00269		2.150e+00		2.136e-07		0		2.068e+00		2.064e-07
4.77470		4.03709		0.15166		0.05862		0.00339		0.00303		0.13423		0.00718		0.00268		2.275e+00		2.314e-07		0		2.067e+00		2.114e-07
4.77470		4.10976		0.12068		0.04276		0.00270		0.00241		0.13309		0.00723		0.00266		2.292e+00		2.418e-07		0		2.124e+00		2.223e-07
4.77470		4.18343		0.10405		0.03048		0.00233		0.00208		0.13705		0.00711		0.00274		2.200e+00		2.328e-07		1		3.334e+00		3.570e-07
4.77470		4.25630		0.21720		0.06190		0.00486		0.00434		0.13258		0.00671		0.00265		2.420e+00		2.664e-07		0		2.183e+00		2.394e-07
4.77470		4.32725		0.24476		0.06421		0.00547		0.00490		0.12996		0.00688		0.00260		2.521e+00		2.856e-07		1		3.454e+00		3.886e-07
4.77470		4.39467		0.45762		0.09466		0.01023		0.00915		0.13322		0.00677		0.00266		2.739e+00		3.175e-07		1		3.323e+00		3.843e-07
4.77470		4.46017		0.31594		0.07170		0.00706		0.00632		0.12588		0.00672		0.00252		2.680e+00		3.154e-07		0		2.229e+00		2.644e-07
4.77470		4.52605		0.49514		0.09636		0.01107		0.00990		0.12626		0.00684		0.00253		2.965e+00		3.599e-07		0		2.385e+00		2.905e-07
4.77470		4.58956		0.51741		0.09556		0.01157		0.01035		0.12867		0.00684		0.00257		2.933e+00		3.655e-07		0		2.360e+00		2.954e-07
4.77470		4.65060		0.56805		0.09613		0.01270		0.01136		0.12103		0.00630		0.00242		3.190e+00		4.121e-07		0		2.549e+00		3.281e-07
4.77470		4.70830		0.59777		0.08329		0.01337		0.01196		0.12358		0.00715		0.00247		3.139e+00		4.140e-07		0		2.513e+00		3.332e-07
4.77470		4.76488		0.58962		0.09317		0.01318		0.01179		0.11671		0.00607		0.00233		3.331e+00		4.545e-07		0		2.657e+00		3.622e-07
4.79839		0.00100		0.07142		0.05050		0.00160		0.00143		0.05602		0.00299		0.00112		5.272e+00		3.342e-07		0		5.004e+00		3.138e-07
4.79839		0.01000		0.07142		0.05050		0.00160		0.00143		0.06883		0.00407		0.00138		4.275e+00		2.670e-07		0		4.071e+00		2.556e-07
4.79839		0.35000		0.07148		0.05055		0.00160		0.00143		0.10142		0.00583		0.00203		2.908e+00		1.812e-07		0		2.764e+00		1.741e-07
4.79839		0.86608		0.15337		0.07170		0.00343		0.00307		0.10952		0.00609		0.00219		2.777e+00		1.764e-07		0		2.541e+00		1.623e-07
4.79839		1.22356		0.03855		0.03548		0.00086		0.00077		0.11592		0.00588		0.00232		2.421e+00		1.578e-07		0		2.395e+00		1.558e-07
4.79839		1.48630		0.00345		0.00345		0.00008		0.00007		0.11765		0.00613		0.00235		2.303e+00		1.545e-07		0		2.350e+00		1.559e-07
4.79839		1.71817		0.07976		0.04943		0.00178		0.00160		0.12683		0.00683		0.00254		2.306e+00		1.566e-07		0		2.193e+00		1.480e-07
4.79839		1.91000		0.02802		0.00991		0.00063		0.00056		0.12383		0.00673		0.00248		2.279e+00		1.554e-07		0		2.237e+00		1.539e-07
4.79839		2.08521		0.12411		0.06194		0.00278		0.00248		0.13185		0.00680		0.00264		2.313e+00		1.618e-07		0		2.142e+00		1.500e-07
4.79839		2.24902		0.00363		0.00363		0.00008		0.00007		0.12932		0.00719		0.00259		2.136e+00		1.506e-07		0		2.142e+00		1.526e-07
4.79839		2.40148		0.01085		0.00626		0.00024		0.00022		0.13251		0.00760		0.00265		2.114e+00		1.534e-07		0		2.087e+00		1.516e-07
4.79839		2.54423		0.10656		0.05360		0.00238		0.00213		0.13389		0.00699		0.00268		2.241e+00		1.662e-07		0		2.110e+00		1.564e-07
4.79839		2.67658		0.00718		0.00507		0.00016		0.00014		0.13451		0.00713		0.00269		2.101e+00		1.590e-07		0		2.061e+00		1.556e-07
4.79839		2.79734		0.00722		0.00510		0.00016		0.00014		0.12977		0.00676		0.00260		2.135e+00		1.654e-07		0		2.134e+00		1.644e-07
4.79839		2.92063		0.01072		0.00619		0.00024		0.00021		0.13347		0.00714		0.00267		2.097e+00		1.622e-07		0		2.078e+00		1.631e-07
4.79839		3.03712		0.05289		0.03595		0.00118		0.00106		0.13650		0.00741		0.00273		2.124e+00		1.702e-07		0		2.024e+00		1.623e-07
4.79839		3.14628		0.08575		0.04895		0.00192		0.00171		0.14069		0.00720		0.00281		2.064e+00		1.696e-07		0		1.975e+00		1.614e-07
4.79839		3.25286		0.01422		0.00711		0.00032		0.00028		0.13732		0.00735		0.00275		2.051e+00		1.736e-07		0		2.018e+00		1.684e-07
4.79839		3.35233		0.06403		0.02736		0.00143		0.00128		0.13894		0.00766		0.00278		2.084e+00		1.759e-07		0		2.016e+00		1.722e-07
4.79839		3.44675		0.01736		0.00777		0.00039		0.00035		0.12951		0.00667		0.00259		2.164e+00		1.889e-07		1		3.592e+00		3.131e-07
4.79839		3.54007		0.02469		0.00934		0.00055		0.00049		0.13672		0.00715		0.00273		2.062e+00		1.858e-07		0		2.034e+00		1.809e-07
4.79839		3.62686		0.07963		0.02894		0.00178		0.00159		0.13179		0.00692		0.00264		2.225e+00		2.043e-07		0		2.107e+00		1.919e-07
4.79839		3.71418		0.10336		0.05182		0.00231		0.00207		0.13692		0.00706		0.00274		2.175e+00		2.026e-07		0		2.061e+00		1.913e-07
4.79839		3.79883		0.05999		0.03670		0.00134		0.00120		0.13273		0.00696		0.00265		2.199e+00		2.111e-07		0		2.104e+00		2.001e-07
4.79839		3.88022		0.08772		0.03767		0.00196		0.00175		0.13175		0.00685		0.00264		2.229e+00		2.150e-07		0		2.112e+00		2.050e-07
4.79839		3.95880		0.07110		0.02313		0.00159		0.00142		0.13154		0.00720		0.00263		2.242e+00		2.267e-07		0		2.131e+00		2.116e-07
4.79839		4.03424		0.08425		0.03760		0.00188		0.00169		0.13431		0.00705		0.00269		2.176e+00		2.230e-07		0		2.061e+00		2.096e-07
4.79839		4.10793		0.10337		0.04249		0.00231		0.00207		0.13165		0.00690		0.00263		2.257e+00		2.357e-07		0		2.143e+00		2.230e-07
4.79839		4.18116		0.12827		0.04590		0.00287		0.00257		0.13469		0.00693		0.00269		2.256e+00		2.376e-07		0		2.092e+00		2.231e-07
4.79839		4.25348		0.13439		0.04032		0.00300		0.00269		0.13279		0.00710		0.00266		2.302e+00		2.524e-07		0		2.113e+00		2.309e-07
4.79839		4.32425		0.39768		0.09466		0.00889		0.00795		0.12410		0.00643		0.00248		2.797e+00		3.089e-07		2		4.802e+00		5.385e-07
4.79839		4.39250		0.29278		0.06590		0.00655		0.00586		0.12983		0.00689		0.00260		2.553e+00		2.933e-07		2		4.723e+00		5.436e-07
4.79839		4.52450		0.37999		0.07090		0.00850		0.00760		0.12601		0.00666		0.00252		2.718e+00		3.291e-07		0		2.262e+00		2.748e-07
4.79839		4.58749		0.45016		0.08595		0.01007		0.00900		0.12499		0.00651		0.00250		2.890e+00		3.632e-07		0		2.363e+00		2.952e-07
4.79839		4.64802		0.64952		0.10441		0.01452		0.01299		0.12535		0.00644		0.00251		3.156e+00		4.028e-07		0		2.504e+00		3.220e-07
4.79839		4.70586		0.41771		0.07823		0.00934		0.00835		0.12320		0.00687		0.00246		2.879e+00		3.800e-07		0		2.363e+00		3.123e-07
4.79839		4.76310		0.58230		0.09598		0.01302		0.01165		0.11460		0.00657		0.00229		3.352e+00		4.577e-07		0		2.701e+00		3.679e-07
4.82217		0.00100		0.04271		0.03622		0.00095		0.00085		0.05275		0.00308		0.00105		5.356e+00		3.333e-07		0		5.277e+00		3.279e-07
4.82217		0.01000		0.03928		0.03606		0.00088		0.00079		0.06942		0.00386		0.00139		4.167e+00		2.564e-07		0		4.005e+00		2.482e-07
4.82217		0.35000		0.04630		0.03640		0.00104		0.00093		0.10075		0.00590		0.00201		2.809e+00		1.732e-07		0		2.772e+00		1.723e-07
4.82217		0.86493		0.07416		0.05016		0.00166		0.00148		0.11080		0.00633		0.00222		2.638e+00		1.653e-07		0		2.527e+00		1.596e-07
4.82217		1.22151		0.14316		0.06995		0.00320		0.00286		0.11481		0.00646		0.00230		2.599e+00		1.660e-07		0		2.422e+00		1.560e-07
4.82217		1.48159		0.06973		0.04931		0.00156		0.00139		0.11988		0.00651		0.00240		2.419e+00		1.577e-07		0		2.340e+00		1.533e-07
4.82217		1.71438		0.03688		0.03357		0.00082		0.00074		0.12656		0.00696		0.00253		2.241e+00		1.502e-07		0		2.182e+00		1.456e-07
4.82217		1.90581		0.08164		0.05063		0.00183		0.00163		0.12783		0.00700		0.00256		2.297e+00		1.565e-07		0		2.168e+00		1.474e-07
4.82217		2.08041		0.04294		0.03610		0.00096		0.00086		0.12942		0.00688		0.00259		2.258e+00		1.577e-07		0		2.154e+00		1.489e-07
4.82217		2.24524		0.00366		0.00366		0.00008		0.00007		0.13223		0.00788		0.00264		2.099e+00		1.486e-07		0		2.093e+00		1.474e-07
4.82217		2.39814		0.09596		0.05323		0.00215		0.00192		0.13245		0.00709		0.00265		2.237e+00		1.596e-07		0		2.120e+00		1.523e-07
4.82217		2.54167		0.01076		0.00621		0.00024		0.00022		0.13056		0.00691		0.00261		2.174e+00		1.586e-07		0		2.117e+00		1.555e-07
4.82217		2.79501		0.01074		0.00620		0.00024		0.00021		0.13689		0.00759		0.00274		2.003e+00		1.515e-07		0		2.019e+00		1.539e-07
4.82217		2.91892		0.00358		0.00358		0.00008		0.00007		0.13060		0.00794		0.00261		2.103e+00		1.635e-07		0		2.117e+00		1.645e-07
4.82217		3.03613		0.12058		0.06019		0.00270		0.00241		0.13369		0.00696		0.00267		2.273e+00		1.807e-07		0		2.115e+00		1.678e-07
4.82217		3.14565		0.01060		0.00613		0.00024		0.00021		0.13611		0.00738		0.00272		2.060e+00		1.692e-07		0		2.034e+00		1.648e-07
4.82217		3.25194		0.09395		0.05210		0.00210		0.00188		0.13289		0.00695		0.00266		2.251e+00		1.844e-07		0		2.107e+00		1.744e-07
4.82217		3.35113		0.04555		0.02010		0.00102		0.00091		0.13907		0.00759		0.00278		2.070e+00		1.751e-07		1		3.320e+00		2.807e-07
4.82217		3.44617		0.04613		0.03602		0.00103		0.00092		0.12625		0.00717		0.00253		2.307e+00		1.975e-07		0		2.211e+00		1.904e-07
4.82217		3.62507		0.12219		0.05507		0.00273		0.00244		0.12968		0.00670		0.00259		2.355e+00		2.099e-07		0		2.180e+00		1.959e-07
4.82217		3.71256		0.03121		0.01041		0.00070		0.00062		0.13291		0.00707		0.00266		2.144e+00		1.963e-07		0		2.096e+00		1.924e-07
4.82217		3.79685		0.08153		0.03774		0.00182		0.00163		0.13229		0.00690		0.00265		2.176e+00		2.043e-07		0		2.099e+00		1.969e-07
4.82217		3.87803		0.11567		0.03894		0.00259		0.00231		0.12800		0.00669		0.00256		2.386e+00		2.298e-07		0		2.211e+00		2.127e-07
4.82217		3.95653		0.03146		0.01049		0.00070		0.00063		0.14247		0.00735		0.00285		2.003e+00		2.005e-07		0		1.949e+00		1.922e-07
4.82217		4.03288		0.13675		0.05583		0.00306		0.00274		0.12868		0.00673		0.00257		2.375e+00		2.388e-07		0		2.178e+00		2.192e-07
4.82217		4.10744		0.12596		0.04651		0.00282		0.00252		0.13381		0.00699		0.00268		2.284e+00		2.358e-07		1		3.427e+00		3.537e-07
4.82217		4.18020		0.16366		0.05362		0.00366		0.00327		0.13399		0.00713		0.00268		2.298e+00		2.426e-07		0		2.097e+00		2.216e-07
4.82217		4.25207		0.22297		0.06149		0.00499		0.00446		0.13052		0.00687		0.00261		2.490e+00		2.675e-07		1		3.419e+00		3.707e-07
4.82217		4.39228		0.47160		0.10163		0.01055		0.00943		0.12767		0.00672		0.00255		2.880e+00		3.276e-07		1		3.467e+00		3.959e-07
4.82217		4.45938		0.31916		0.06820		0.00714		0.00638		0.12482		0.00862		0.00250		2.692e+00		3.168e-07		0		2.246e+00		2.632e-07
4.82217		4.52439		0.53254		0.09732		0.01191		0.01065		0.11997		0.00619		0.00240		3.187e+00		3.869e-07		0		2.544e+00		3.072e-07
4.82217		4.58673		0.40928		0.08659		0.00915		0.00819		0.12416		0.00669		0.00248		2.832e+00		3.514e-07		0		2.334e+00		2.898e-07
4.82217		4.64673		0.57046		0.09069		0.01276		0.01141		0.12185		0.00628		0.00244		3.180e+00		4.065e-07		0		2.533e+00		3.239e-07
4.82217		4.70458		0.40478		0.07232		0.00905		0.00810		0.12264		0.00629		0.00245		2.861e+00		3.773e-07		0		2.356e+00		3.100e-07
4.82217		4.76184		0.53507		0.09362		0.01196		0.01070		0.12156		0.00713		0.00243		3.138e+00		4.244e-07		0		2.513e+00		3.406e-07
4.82217		4.81270		0.79030		0.12169		0.01767		0.01581		0.11161		0.00626		0.00223		3.690e+00		5.149e-07		1		3.715e+00		5.180e-07
4.84605		0.00100		0.03573		0.03573		0.00080		0.00071		0.05469		0.00323		0.00109		5.108e+00		3.157e-07		0		5.070e+00		3.106e-07
4.84605		0.01000		0.07078		0.05005		0.00158		0.00142		0.06943		0.00416		0.00139		4.159e+00		2.552e-07		0		4.042e+00		2.475e-07
4.84605		0.35000		0.03573		0.03573		0.00080		0.00071		0.09404		0.00525		0.00188		3.062e+00		1.904e-07		0		2.947e+00		1.814e-07
4.84605		0.86493		0.17941		0.07874		0.00401		0.00359		0.11114		0.00614		0.00222		2.817e+00		1.751e-07		0		2.560e+00		1.596e-07
4.84605		1.22233		0.14098		0.07051		0.00315		0.00282		0.12143		0.00666		0.00243		2.498e+00		1.598e-07		0		2.299e+00		1.458e-07
4.84605		1.48731		0.07052		0.04987		0.00158		0.00141		0.12065		0.00666		0.00241		2.478e+00		1.614e-07		0		2.323e+00		1.502e-07
4.84605		1.71700		0.04586		0.03586		0.00103		0.00092		0.12381		0.00684		0.00248		2.349e+00		1.541e-07		0		2.254e+00		1.486e-07
4.84605		1.91183		0.03908		0.03589		0.00087		0.00078		0.12568		0.00651		0.00251		2.246e+00		1.509e-07		0		2.207e+00		1.484e-07
4.84605		2.08641		0.03563		0.03563		0.00080		0.00071		0.13400		0.00710		0.00268		2.134e+00		1.438e-07		0		2.071e+00		1.416e-07
4.84605		2.25191		0.04480		0.03462		0.00100		0.00090		0.12990		0.00728		0.00260		2.202e+00		1.535e-07		0		2.147e+00		1.500e-07
4.84605		2.40273		0.00703		0.00497		0.00016		0.00014		0.13311		0.00736		0.00266		2.111e+00		1.500e-07		0		2.079e+00		1.475e-07
4.84605		2.54560		0.01056		0.00610		0.00024		0.00021		0.13112		0.00691		0.00262		2.130e+00		1.548e-07		0		2.112e+00		1.531e-07
4.84605		2.67938		0.05931		0.03886		0.00133		0.00119		0.13573		0.00727		0.00271		2.150e+00		1.598e-07		0		2.056e+00		1.521e-07
4.84605		2.80073		0.01072		0.00619		0.00024		0.00021		0.13341		0.00723		0.00267		2.048e+00		1.553e-07		0		2.076e+00		1.563e-07
4.84605		2.92371		0.03863		0.03523		0.00086		0.00077		0.13511		0.00734		0.00270		2.110e+00		1.602e-07		0		2.053e+00		1.579e-07
4.84605		3.03877		0.04745		0.03392		0.00106		0.00095		0.13296		0.00714		0.00266		2.141e+00		1.685e-07		0		2.096e+00		1.647e-07
4.84605		3.14771		0.12293		0.06303		0.00275		0.00246		0.13751		0.00742		0.00275		2.229e+00		1.766e-07		0		2.056e+00		1.648e-07
4.84605		3.25394		0.05735		0.03733		0.00128		0.00115		0.13416		0.00702		0.00268		2.148e+00		1.761e-07		1		3.436e+00		2.812e-07
4.84605		3.35307		0.05974		0.03644		0.00134		0.00119		0.13067		0.00663		0.00261		2.216e+00		1.873e-07		0		2.137e+00		1.786e-07
4.84605		3.44835		0.08917		0.04154		0.00199		0.00178		0.13637		0.00691		0.00273		2.168e+00		1.844e-07		0		2.044e+00		1.744e-07
4.84605		3.54049		0.07155		0.03792		0.00160		0.00143		0.13580		0.00759		0.00272		2.151e+00		1.878e-07		0		2.066e+00		1.799e-07
4.84605		3.62686		0.04597		0.03603		0.00103		0.00092		0.13724		0.00711		0.00274		2.100e+00		1.892e-07		0		2.034e+00		1.810e-07
4.84605		3.71350		0.06683		0.03672		0.00149		0.00134		0.13772		0.00718		0.00275		2.106e+00		1.922e-07		0		2.033e+00		1.853e-07
4.84605		3.79725		0.08764		0.03766		0.00196		0.00175		0.13561		0.00714		0.00271		2.165e+00		1.999e-07		0		2.052e+00		1.912e-07
4.84605		3.87777		0.05295		0.01368		0.00118		0.00106		0.13393		0.00689		0.00268		2.146e+00		2.074e-07		0		2.066e+00		1.966e-07
4.84605		3.95539		0.07135		0.03786		0.00160		0.00143		0.12864		0.00669		0.00257		2.252e+00		2.218e-07		0		2.180e+00		2.121e-07
4.84605		4.03164		0.16595		0.05905		0.00371		0.00332		0.12774		0.00691		0.00255		2.429e+00		2.401e-07		1		3.571e+00		3.557e-07
4.84605		4.10611		0.15697		0.04713		0.00351		0.00314		0.12879		0.00682		0.00258		2.381e+00		2.429e-07		0		2.168e+00		2.215e-07
4.84605		4.17889		0.11338		0.02005		0.00254		0.00227		0.13793		0.00785		0.00276		2.203e+00		2.287e-07		0		2.053e+00		2.151e-07
4.84605		4.25078		0.42135		0.09905		0.00942		0.00843		0.13239		0.00689		0.00265		2.687e+00		2.886e-07		1		3.325e+00		3.573e-07
4.84605		4.32182		0.37472		0.08989		0.00838		0.00749		0.12848		0.00688		0.00257		2.641e+00		2.941e-07		2		4.660e+00		5.152e-07
4.84605		4.45703		0.34442		0.05355		0.00770		0.00689		0.12632		0.00666		0.00253		2.630e+00		3.070e-07		0		2.209e+00		2.571e-07
4.84605		4.58313		0.38255		0.08246		0.00855		0.00765		0.12127		0.00637		0.00243		2.814e+00		3.458e-07		0		2.354e+00		2.901e-07
4.84605		4.64318		0.65143		0.09719		0.01457		0.01303		0.12645		0.00638		0.00253		3.123e+00		3.975e-07		1		3.376e+00		4.278e-07
4.84605		4.70097		0.37200		0.07972		0.00832		0.00744		0.11277		0.00598		0.00226		3.009e+00		3.957e-07		0		2.516e+00		3.286e-07
4.84605		4.75795		0.63178		0.10024		0.01413		0.01264		0.11487		0.00668		0.00230		3.411e+00		4.613e-07		1		3.749e+00		5.053e-07
4.84605		4.81447		0.69598		0.09429		0.01556		0.01392		0.11157		0.00640		0.00223		3.565e+00		4.968e-07		0		2.834e+00		3.940e-07
4.87014		0.00100		0.07187		0.05082		0.00161		0.00144		0.05414		0.00312		0.00108		5.460e+00		3.292e-07		0		5.174e+00		3.129e-07
4.87014		0.01000		0.07187		0.05082		0.00161		0.00144		0.07004		0.00380		0.00140		4.277e+00		2.609e-07		0		3.995e+00		2.418e-07
4.87014		0.35000		0.10746		0.06205		0.00240		0.00215		0.09948		0.00579		0.00199		3.067e+00		1.871e-07		0		2.842e+00		1.726e-07
4.87014		0.86493		0.21059		0.08600		0.00471		0.00421		0.10707		0.00581		0.00214		3.002e+00		1.843e-07		0		2.699e+00		1.661e-07
4.87014		1.22233		0.10382		0.05995		0.00232		0.00208		0.11946		0.00650		0.00239		2.510e+00		1.569e-07		0		2.363e+00		1.481e-07
4.87014		1.49201		0.03584		0.03584		0.00080		0.00072		0.12274		0.00679		0.00245		2.300e+00		1.460e-07		0		2.260e+00		1.443e-07
4.87014		1.71846		0.03908		0.03589		0.00087		0.00078		0.12216		0.00663		0.00244		2.323e+00		1.510e-07		0		2.271e+00		1.481e-07
4.87014		1.91653		0.00334		0.00334		0.00007		0.00007		0.12488		0.00674		0.00250		2.195e+00		1.459e-07		0		2.214e+00		1.469e-07
4.87014		2.09120		0.03563		0.03563		0.00080		0.00071		0.13310		0.00731		0.00266		2.130e+00		1.446e-07		0		2.080e+00		1.409e-07
4.87014		2.25745		0.03758		0.03424		0.00084		0.00075		0.13517		0.00703		0.00270		2.122e+00		1.459e-07		0		2.048e+00		1.411e-07
4.87014		2.40668		0.01415		0.00708		0.00032		0.00028		0.13432		0.00713		0.00269		2.073e+00		1.462e-07		0		2.064e+00		1.449e-07
4.87014		2.54894		0.05561		0.03868		0.00124		0.00111		0.13073		0.00681		0.00261		2.196e+00		1.562e-07		0		2.122e+00		1.522e-07
4.87014		2.80519		0.00358		0.00358		0.00008		0.00007		0.13175		0.00707		0.00264		2.138e+00		1.604e-07		0		2.101e+00		1.562e-07
4.87014		2.92799		0.04382		0.03373		0.00098		0.00088		0.13611		0.00730		0.00272		2.097e+00		1.585e-07		0		2.049e+00		1.557e-07
4.87014		3.04107		0.08304		0.05140		0.00186		0.00166		0.13763		0.00748		0.00275		2.171e+00		1.691e-07		0		2.009e+00		1.560e-07
4.87014		3.14946		0.09748		0.05221		0.00218		0.00195		0.13545		0.00719		0.00271		2.227e+00		1.754e-07		0		2.076e+00		1.646e-07
4.87014		3.25563		0.05260		0.03609		0.00118		0.00105		0.13058		0.00694		0.00261		2.201e+00		1.784e-07		0		2.119e+00		1.712e-07
4.87014		3.35486		0.06741		0.03705		0.00151		0.00135		0.13739		0.00709		0.00275		2.134e+00		1.780e-07		0		2.041e+00		1.687e-07
4.87014		3.45038		0.04683		0.02102		0.00105		0.00094		0.13567		0.00701		0.00271		2.130e+00		1.783e-07		0		2.054e+00		1.737e-07
4.87014		3.54261		0.01072		0.00619		0.00024		0.00021		0.13436		0.00718		0.00269		2.076e+00		1.776e-07		0		2.062e+00		1.779e-07
4.87014		3.62961		0.09155		0.05062		0.00205		0.00183		0.12944		0.00703		0.00259		2.288e+00		1.992e-07		0		2.160e+00		1.905e-07
4.87014		3.71539		0.08094		0.04058		0.00181		0.00162		0.13751		0.00727		0.00275		2.120e+00		1.922e-07		0		2.022e+00		1.823e-07
4.87014		3.79843		0.08882		0.03828		0.00199		0.00178		0.13723		0.00713		0.00274		2.140e+00		1.967e-07		0		2.032e+00		1.872e-07
4.87014		3.87816		0.02823		0.00998		0.00063		0.00056		0.13576		0.00729		0.00272		2.053e+00		1.938e-07		0		2.043e+00		1.927e-07
4.87014		3.95501		0.13698		0.05584		0.00306		0.00274		0.13852		0.00745		0.00277		2.175e+00		2.103e-07		0		2.022e+00		1.952e-07
4.87014		4.03089		0.13019		0.03590		0.00291		0.00260		0.13448		0.00733		0.00269		2.284e+00		2.282e-07		0		2.097e+00		2.071e-07
4.87014		4.10513		0.12445		0.03981		0.00278		0.00249		0.13345		0.00720		0.00267		2.272e+00		2.324e-07		0		2.116e+00		2.143e-07
4.87014		4.17793		0.24936		0.07283		0.00558		0.00499		0.12872		0.00668		0.00257		2.578e+00		2.669e-07		0		2.251e+00		2.338e-07
4.87014		4.24984		0.25754		0.06854		0.00576		0.00515		0.12960		0.00672		0.00259		2.580e+00		2.754e-07		0		2.233e+00		2.377e-07
4.87014		4.32066		0.43124		0.09485		0.00964		0.00862		0.12911		0.00903		0.00258		2.780e+00		3.058e-07		0		2.269e+00		2.483e-07
4.87014		4.38966		0.27120		0.05868		0.00606		0.00542		0.12845		0.00682		0.00257		2.617e+00		2.953e-07		0		2.244e+00		2.523e-07
4.87014		4.51897		0.35989		0.07997		0.00805		0.00720		0.12661		0.00683		0.00253		2.661e+00		3.156e-07		0		2.224e+00		2.643e-07
4.87014		4.58062		0.48422		0.08663		0.01083		0.00968		0.12009		0.00615		0.00240		3.088e+00		3.773e-07		1		3.694e+00		4.523e-07
4.87014		4.64081		0.28035		0.06159		0.00627		0.00561		0.11591		0.00631		0.00232		2.885e+00		3.642e-07		1		3.889e+00		4.897e-07
4.87014		4.75511		0.54560		0.08765		0.01220		0.01091		0.11419		0.00600		0.00228		3.343e+00		4.465e-07		1		3.867e+00		5.180e-07
4.87014		4.86057		0.92849		0.11287		0.02076		0.01857		0.10790		0.00658		0.00216		3.975e+00		5.622e-07		1		3.945e+00		5.626e-07
4.89443		0.00100		0.21241		0.08674		0.00475		0.00425		0.06020		0.00335		0.00120		5.373e+00		3.236e-07		0		4.796e+00		2.866e-07
4.89443		0.01000		0.21241		0.08674		0.00475		0.00425		0.06910		0.00366		0.00138		4.627e+00		2.773e-07		0		4.181e+00		2.498e-07
4.89443		0.35000		0.21059		0.08600		0.00471		0.00421		0.10344		0.00579		0.00207		3.128e+00		1.855e-07		0		2.791e+00		1.673e-07
4.89443		0.86666		0.18076		0.07788		0.00404		0.00362		0.11874		0.00639		0.00237		2.643e+00		1.610e-07		0		2.397e+00		1.459e-07
4.89443		1.22315		0.06993		0.04946		0.00156		0.00140		0.11863		0.00653		0.00237		2.448e+00		1.518e-07		0		2.364e+00		1.466e-07
4.89443		1.49770		0.03768		0.03428		0.00084		0.00075		0.12275		0.00669		0.00245		2.283e+00		1.443e-07		0		2.257e+00		1.425e-07
4.89443		1.72049		0.00334		0.00334		0.00007		0.00007		0.12674		0.00675		0.00253		2.191e+00		1.421e-07		0		2.182e+00		1.404e-07
4.89443		1.92148		0.10469		0.06045		0.00234		0.00209		0.12938		0.00685		0.00259		2.340e+00		1.537e-07		0		2.182e+00		1.431e-07
4.89443		2.09621		0.04111		0.03442		0.00092		0.00082		0.12966		0.00677		0.00259		2.182e+00		1.451e-07		0		2.148e+00		1.434e-07
4.89443		2.26232		0.03767		0.03428		0.00084		0.00075		0.12990		0.00716		0.00260		2.168e+00		1.474e-07		0		2.134e+00		1.450e-07
4.89443		2.40979		0.00339		0.00339		0.00008		0.00007		0.13774		0.00754		0.00275		1.998e+00		1.413e-07		0		2.007e+00		1.396e-07
4.89443		2.55208		0.12500		0.06246		0.00279		0.00250		0.13487		0.00759		0.00270		2.226e+00		1.578e-07		0		2.096e+00		1.485e-07
4.89443		2.68535		0.01070		0.00618		0.00024		0.00021		0.12981		0.00682		0.00260		2.157e+00		1.547e-07		0		2.135e+00		1.540e-07
4.89443		2.80947		0.00708		0.00501		0.00016		0.00014		0.13095		0.00693		0.00262		2.111e+00		1.554e-07		0		2.112e+00		1.557e-07
4.89443		2.93225		0.04360		0.03669		0.00097		0.00087		0.13204		0.00710		0.00264		2.155e+00		1.607e-07		0		2.112e+00		1.591e-07
4.89443		3.04353		0.07264		0.05136		0.00162		0.00145		0.13761		0.00729		0.00275		2.135e+00		1.633e-07		0		2.032e+00		1.565e-07
4.89443		3.15152		0.04563		0.03575		0.00102		0.00091		0.13251		0.00709		0.00265		2.183e+00		1.725e-07		0		2.104e+00		1.652e-07
4.89443		3.25732		0.09890		0.05100		0.00221		0.00198		0.13607		0.00707		0.00272		2.204e+00		1.760e-07		0		2.068e+00		1.657e-07
4.89443		3.35695		0.03608		0.02009		0.00081		0.00072		0.13716		0.00735		0.00274		2.076e+00		1.723e-07		0		2.021e+00		1.652e-07
4.89443		3.45313		0.01431		0.00716		0.00032		0.00029		0.13714		0.00754		0.00274		2.060e+00		1.673e-07		0		2.018e+00		1.690e-07
4.89443		3.54543		0.12718		0.06198		0.00284		0.00254		0.13599		0.00717		0.00272		2.240e+00		1.909e-07		0		2.075e+00		1.771e-07
4.89443		3.63306		0.11434		0.04536		0.00256		0.00229		0.13361		0.00733		0.00267		2.278e+00		2.006e-07		0		2.117e+00		1.850e-07
4.89443		3.71781		0.10686		0.05177		0.00239		0.00214		0.13827		0.00731		0.00277		2.187e+00		1.934e-07		0		2.045e+00		1.825e-07
4.89443		3.87893		0.06805		0.03772		0.00152		0.00136		0.13214		0.00672		0.00264		2.226e+00		2.087e-07		0		2.118e+00		1.983e-07
4.89443		3.95526		0.11122		0.04262		0.00249		0.00222		0.13223		0.00705		0.00264		2.292e+00		2.192e-07		0		2.141e+00		2.045e-07
4.89443		4.03077		0.14271		0.04375		0.00319		0.00285		0.13327		0.00701		0.00267		2.266e+00		2.222e-07		0		2.089e+00		2.040e-07
4.89443		4.10489		0.12471		0.03091		0.00279		0.00249		0.13021		0.00719		0.00260		2.380e+00		2.362e-07		0		2.169e+00		2.178e-07
4.89443		4.17769		0.26925		0.07067		0.00602		0.00539		0.13379		0.00690		0.00268		2.504e+00		2.545e-07		1		3.367e+00		3.462e-07
4.89443		4.24948		0.34214		0.08913		0.00765		0.00684		0.12643		0.00654		0.00253		2.645e+00		2.801e-07		0		2.203e+00		2.325e-07
4.89443		4.32020		0.26829		0.06788		0.00600		0.00537		0.12841		0.00901		0.00257		2.613e+00		2.859e-07		0		2.246e+00		2.441e-07
4.89443		4.38920		0.26980		0.05124		0.00603		0.00540		0.12746		0.00656		0.00255		2.632e+00		2.956e-07		0		2.262e+00		2.524e-07
4.89443		4.45478		0.35925		0.07246		0.00803		0.00719		0.12412		0.00633		0.00248		2.729e+00		3.158e-07		0		2.269e+00		2.603e-07
4.89443		4.51764		0.54924		0.09944		0.01228		0.01098		0.12544		0.00644		0.00251		3.045e+00		3.597e-07		1		3.514e+00		4.158e-07
4.89443		4.57920		0.50877		0.08899		0.01138		0.01018		0.11757		0.00614		0.00235		3.192e+00		3.919e-07		1		3.769e+00		4.578e-07
4.89443		4.63930		0.29667		0.07015		0.00663		0.00593		0.11072		0.00611		0.00221		3.000e+00		3.767e-07		0		2.567e+00		3.225e-07
4.89443		4.69660		0.59271		0.10091		0.01325		0.01185		0.11517		0.00606		0.00230		3.377e+00		4.372e-07		1		3.793e+00		4.888e-07
4.89443		4.75301		0.76517		0.10576		0.01711		0.01530		0.12347		0.00666		0.00247		3.294e+00		4.423e-07		0		2.576e+00		3.428e-07
4.89443		4.80927		0.68759		0.09339		0.01538		0.01375		0.10832		0.00686		0.00217		3.704e+00		5.088e-07		0		2.918e+00		4.016e-07
4.89443		4.86324		0.95271		0.11322		0.02130		0.01905		0.11513		0.00647		0.00230		3.766e+00		5.383e-07		1		3.713e+00		5.287e-07
4.91892		0.00100		0.14215		0.07110		0.00318		0.00284		0.05947		0.00328		0.00119		5.133e+00		2.978e-07		0		4.670e+00		2.759e-07
4.91892		0.01000		0.14215		0.07110		0.00318		0.00284		0.07118		0.00384		0.00142		4.268e+00		2.504e-07		0		3.906e+00		2.302e-07
4.91892		0.35000		0.17625		0.07885		0.00394		0.00352		0.10054		0.00592		0.00201		3.116e+00		1.820e-07		0		2.825e+00		1.669e-07
4.91892		0.86896		0.17541		0.07847		0.00392		0.00351		0.11179		0.00663		0.00224		2.796e+00		1.675e-07		0		2.539e+00		1.524e-07
4.91892		1.22479		0.06972		0.04931		0.00156		0.00139		0.11904		0.00651		0.00238		2.483e+00		1.523e-07		0		2.355e+00		1.442e-07
4.91892		1.50336		0.00334		0.00334		0.00007		0.00007		0.12138		0.00669		0.00243		2.258e+00		1.425e-07		0		2.278e+00		1.422e-07
4.91892		1.72282		0.03497		0.03497		0.00078		0.00070		0.12820		0.00717		0.00256		2.217e+00		1.419e-07		0		2.164e+00		1.378e-07
4.91892		1.92668		0.06772		0.04789		0.00151		0.00135		0.13065		0.00697		0.00261		2.271e+00		1.471e-07		0		2.147e+00		1.392e-07
4.91892		2.10026		0.00695		0.00492		0.00016		0.00014		0.13377		0.00724		0.00268		2.060e+00		1.367e-07		0		2.070e+00		1.365e-07
4.91892		2.41187		0.12155		0.06236		0.00272		0.00243		0.12933		0.00680		0.00259		2.357e+00		1.625e-07		0		2.187e+00		1.499e-07
4.91892		2.55502		0.00363		0.00363		0.00008		0.00007		0.13723		0.00723		0.00274		2.041e+00		1.409e-07		0		2.016e+00		1.410e-07
4.91892		2.68796		0.03902		0.03570		0.00087		0.00078		0.13822		0.00752		0.00276		2.066e+00		1.469e-07		0		2.007e+00		1.435e-07
4.91892		2.81391		0.04360		0.03669		0.00097		0.00087		0.13706		0.00741		0.00274		2.096e+00		1.529e-07		0		2.035e+00		1.486e-07
4.91892		2.93651		0.04699		0.03685		0.00105		0.00094		0.13245		0.00707		0.00265		2.142e+00		1.608e-07		0		2.105e+00		1.568e-07
4.91892		3.04698		0.04331		0.03666		0.00097		0.00087		0.13495		0.00765		0.00270		2.130e+00		1.615e-07		0		2.067e+00		1.572e-07
4.91892		3.15454		0.08782		0.05044		0.00196		0.00176		0.13405		0.00707		0.00268		2.176e+00		1.699e-07		0		2.075e+00		1.610e-07
4.91892		3.25977		0.02106		0.00860		0.00047		0.00042		0.13695		0.00718		0.00274		2.055e+00		1.613e-07		0		2.021e+00		1.601e-07
4.91892		3.35993		0.04670		0.03658		0.00104		0.00093		0.13092		0.00692		0.00262		2.178e+00		1.749e-07		0		2.130e+00		1.727e-07
4.91892		3.45660		0.04638		0.03629		0.00104		0.00093		0.13269		0.00714		0.00265		2.159e+00		1.798e-07		0		2.098e+00		1.743e-07
4.91892		3.54952		0.09607		0.04172		0.00215		0.00192		0.13654		0.00720		0.00273		2.182e+00		1.850e-07		0		2.056e+00		1.740e-07
4.91892		3.63773		0.09245		0.05127		0.00207		0.00185		0.13067		0.00691		0.00261		2.278e+00		1.962e-07		0		2.143e+00		1.854e-07
4.91892		3.72157		0.03927		0.01185		0.00088		0.00079		0.13624		0.00729		0.00272		2.103e+00		1.881e-07		0		2.038e+00		1.805e-07
4.91892		3.80304		0.07424		0.03715		0.00166		0.00148		0.13048		0.00688		0.00261		2.236e+00		2.028e-07		0		2.144e+00		1.938e-07
4.91892		3.88086		0.10049		0.04209		0.00225		0.00201		0.13448		0.00698		0.00269		2.244e+00		2.066e-07		0		2.096e+00		1.939e-07
4.91892		4.03201		0.06754		0.01550		0.00151		0.00135		0.12599		0.00661		0.00252		2.310e+00		2.256e-07		0		2.225e+00		2.162e-07
4.91892		4.10586		0.18436		0.06021		0.00412		0.00369		0.13024		0.00672		0.00260		2.430e+00		2.431e-07		0		2.192e+00		2.179e-07
4.91892		4.17841		0.18281		0.05138		0.00409		0.00366		0.12755		0.00708		0.00255		2.474e+00		2.529e-07		0		2.235e+00		2.280e-07
4.91892		4.24995		0.21021		0.05201		0.00470		0.00420		0.12688		0.00671		0.00254		2.529e+00		2.640e-07		0		2.276e+00		2.384e-07
4.91892		4.32043		0.24096		0.06577		0.00539		0.00482		0.12240		0.00654		0.00245		2.706e+00		2.907e-07		0		2.369e+00		2.548e-07
4.91892		4.38920		0.39530		0.07930		0.00884		0.00791		0.12744		0.00644		0.00255		2.729e+00		3.063e-07		0		2.257e+00		2.500e-07
4.91892		4.45478		0.46313		0.08144		0.01036		0.00926		0.12404		0.00692		0.00248		2.946e+00		3.331e-07		0		2.397e+00		2.733e-07
4.91892		4.51698		0.68970		0.11342		0.01542		0.01379		0.12271		0.00648		0.00245		3.250e+00		3.804e-07		3		6.038e+00		7.077e-07
4.91892		4.57855		0.47424		0.08501		0.01060		0.00948		0.11623		0.00609		0.00232		3.163e+00		3.850e-07		2		5.176e+00		6.248e-07
4.91892		4.63833		0.52485		0.09089		0.01174		0.01050		0.11452		0.00616		0.00229		3.304e+00		4.118e-07		2		5.221e+00		6.503e-07
4.91892		4.69543		0.45118		0.07791		0.01009		0.00902		0.11319		0.00619		0.00226		3.214e+00		4.126e-07		0		2.613e+00		3.351e-07
4.91892		4.75164		0.78108		0.10405		0.01747		0.01562		0.11289		0.00597		0.00226		3.629e+00		4.827e-07		0		2.819e+00		3.742e-07
4.91892		4.80771		0.85488		0.11198		0.01912		0.01710		0.11216		0.00613		0.00224		3.725e+00		5.104e-07		1		3.748e+00		5.140e-07
4.91892		4.86159		0.93982		0.11626		0.02102		0.01880		0.10547		0.00637		0.00211		4.087e+00		5.820e-07		0		2.996e+00		4.253e-07
4.91892		4.90929		1.94537		0.12827		0.04350		0.03891		0.11994		0.00674		0.00240		4.386e+00		6.406e-07		1		3.319e+00		4.861e-07
4.94363		0.00100		0.21084		0.08609		0.00471		0.00422		0.05975		0.00376		0.00119		5.367e+00		3.114e-07		0		4.828e+00		2.814e-07
4.94363		0.01000		0.21084		0.08609		0.00471		0.00422		0.07085		0.00416		0.00142		4.543e+00		2.633e-07		0		4.078e+00		2.373e-07
4.94363		0.35000		0.14111		0.07057		0.00316		0.00282		0.10393		0.00623		0.00208		2.962e+00		1.763e-07		0		2.683e+00		1.565e-07
4.94363		0.86896		0.06972		0.04931		0.00156		0.00139		0.11601		0.00652		0.00232		2.496e+00		1.473e-07		0		2.417e+00		1.433e-07
4.94363		1.22111		0.10563		0.06100		0.00236		0.00211		0.12222		0.00672		0.00244		2.492e+00		1.511e-07		0		2.313e+00		1.396e-07
4.94363		1.71759		0.10269		0.05930		0.00230		0.00205		0.12441		0.00671		0.00249		2.398e+00		1.496e-07		0		2.267e+00		1.422e-07
4.94363		1.92044		0.00691		0.00489		0.00015		0.00014		0.12826		0.00745		0.00257		2.197e+00		1.417e-07		0		2.154e+00		1.379e-07
4.94363		2.09406		0.04133		0.03447		0.00092		0.00083		0.13034		0.00725		0.00261		2.207e+00		1.445e-07		0		2.139e+00		1.391e-07
4.94363		2.26122		0.10776		0.06031		0.00241		0.00216		0.13099		0.00726		0.00262		2.282e+00		1.519e-07		0		2.160e+00		1.434e-07
4.94363		2.40730		0.10400		0.06006		0.00233		0.00208		0.13269		0.00687		0.00265		2.259e+00		1.506e-07		0		2.127e+00		1.442e-07
4.94363		2.54953		0.03902		0.03570		0.00087		0.00078		0.13417		0.00720		0.00268		2.120e+00		1.465e-07		0		2.070e+00		1.431e-07
4.94363		2.80715		0.04355		0.03669		0.00097		0.00087		0.13320		0.00735		0.00266		2.154e+00		1.557e-07		0		2.097e+00		1.507e-07
4.94363		2.93020		0.04676		0.03683		0.00105		0.00094		0.13370		0.00696		0.00267		2.163e+00		1.583e-07		0		2.086e+00		1.531e-07
4.94363		3.04238		0.04235		0.03560		0.00095		0.00085		0.13618		0.00766		0.00272		2.101e+00		1.588e-07		0		2.047e+00		1.535e-07
4.94363		3.15121		0.01051		0.00607		0.00024		0.00021		0.13643		0.00736		0.00273		2.043e+00		1.546e-07		0		2.031e+00		1.555e-07
4.94363		3.25593		0.09990		0.05173		0.00223		0.00200		0.13680		0.00732		0.00274		2.190e+00		1.725e-07		0		2.059e+00		1.612e-07
4.94363		3.45226		0.09605		0.05119		0.00215		0.00192		0.13237		0.00718		0.00265		2.253e+00		1.871e-07		0		2.121e+00		1.734e-07
4.94363		3.54515		0.05427		0.02195		0.00121		0.00109		0.12912		0.00713		0.00258		2.224e+00		1.861e-07		0		2.143e+00		1.795e-07
4.94363		3.63319		0.11348		0.05198		0.00254		0.00227		0.13080		0.00679		0.00262		2.308e+00		1.959e-07		0		2.163e+00		1.852e-07
4.94363		3.71700		0.06728		0.03683		0.00150		0.00135		0.13553		0.00707		0.00271		2.168e+00		1.911e-07		0		2.073e+00		1.810e-07
4.94363		3.79857		0.05417		0.02171		0.00121		0.00108		0.13275		0.00760		0.00265		2.173e+00		1.937e-07		0		2.085e+00		1.865e-07
4.94363		3.87661		0.10311		0.03875		0.00231		0.00206		0.13161		0.00702		0.00263		2.292e+00		2.094e-07		0		2.147e+00		1.963e-07
4.94363		3.95273		0.07070		0.01581		0.00158		0.00141		0.13486		0.00737		0.00270		2.185e+00		2.060e-07		0		2.079e+00		1.950e-07
4.94363		4.02792		0.10042		0.02988		0.00225		0.00201		0.13336		0.00718		0.00267		2.235e+00		2.141e-07		0		2.112e+00		2.028e-07
4.94363		4.10172		0.14857		0.04594		0.00332		0.00297		0.13165		0.00706		0.00263		2.298e+00		2.231e-07		0		2.102e+00		2.068e-07
4.94363		4.17434		0.20126		0.04269		0.00450		0.00403		0.12578		0.00682		0.00252		2.544e+00		2.587e-07		0		2.287e+00		2.313e-07
4.94363		4.24536		0.18888		0.05121		0.00422		0.00378		0.12873		0.00673		0.00257		2.461e+00		2.554e-07		0		2.222e+00		2.305e-07
4.94363		4.31522		0.26927		0.05903		0.00602		0.00539		0.12608		0.00690		0.00252		2.613e+00		2.796e-07		0		2.289e+00		2.440e-07
4.94363		4.38282		0.33541		0.06791		0.00750		0.00671		0.12859		0.00673		0.00257		2.613e+00		2.842e-07		0		2.155e+00		2.362e-07
4.94363		4.44748		0.61354		0.10334		0.01372		0.01227		0.12919		0.00665		0.00258		3.033e+00		3.403e-07		2		4.443e+00		5.018e-07
4.94363		4.50956		0.53944		0.08681		0.01206		0.01079		0.12084		0.00631		0.00242		3.117e+00		3.641e-07		0		2.530e+00		2.940e-07
4.94363		4.57101		0.49291		0.09112		0.01102		0.00986		0.11660		0.00624		0.00233		3.209e+00		3.895e-07		1		3.807e+00		4.554e-07
4.94363		4.63045		0.39532		0.05699		0.00884		0.00791		0.11104		0.00615		0.00222		3.122e+00		3.841e-07		0		2.590e+00		3.196e-07
4.94363		4.68723		0.68768		0.10675		0.01538		0.01375		0.11359		0.00626		0.00227		3.520e+00		4.473e-07		0		2.781e+00		3.541e-07
4.94363		4.74364		0.58239		0.07817		0.01302		0.01165		0.11176		0.00605		0.00224		3.458e+00		4.552e-07		0		2.773e+00		3.642e-07
4.94363		4.85367		0.65819		0.08995		0.01472		0.01316		0.10667		0.00623		0.00213		3.699e+00		5.275e-07		0		2.949e+00		4.155e-07
4.94363		4.90582		1.67152		0.14156		0.03738		0.03343		0.11206		0.00626		0.00224		4.430e+00		6.450e-07		0		2.694e+00		3.940e-07
4.96848		0.00100		0.10548		0.06091		0.00236		0.00211		0.05977		0.00336		0.00120		5.060e+00		2.901e-07		0		4.731e+00		2.714e-07
4.96848		0.01000		0.10548		0.06091		0.00236		0.00211		0.06913		0.00361		0.00138		4.315e+00		2.463e-07		0		4.085e+00		2.344e-07
4.96848		0.35000		0.10548		0.06091		0.00236		0.00211		0.09821		0.00588		0.00196		3.023e+00		1.752e-07		0		2.879e+00		1.658e-07
4.96848		0.86839		0.14053		0.07028		0.00314		0.00281		0.11512		0.00623		0.00230		2.661e+00		1.557e-07		0		2.420e+00		1.419e-07
4.96848		1.21659		0.07020		0.04968		0.00157		0.00140		0.11912		0.00624		0.00238		2.444e+00		1.466e-07		0		2.355e+00		1.401e-07
4.96848		1.48698		0.13737		0.06869		0.00307		0.00275		0.12865		0.00681		0.00257		2.364e+00		1.449e-07		0		2.175e+00		1.322e-07
4.96848		1.71292		0.10644		0.05961		0.00238		0.00213		0.12580		0.00733		0.00252		2.395e+00		1.487e-07		0		2.249e+00		1.391e-07
4.96848		1.91418		0.03824		0.03486		0.00086		0.00076		0.13281		0.00731		0.00266		2.143e+00		1.372e-07		0		2.086e+00		1.317e-07
4.96848		2.08761		0.14370		0.07016		0.00321		0.00287		0.12721		0.00705		0.00254		2.379e+00		1.530e-07		0		2.185e+00		1.406e-07
4.96848		2.25635		0.10750		0.06016		0.00240		0.00215		0.13213		0.00701		0.00264		2.290e+00		1.510e-07		0		2.140e+00		1.403e-07
4.96848		2.40314		0.00361		0.00361		0.00008		0.00007		0.13075		0.00708		0.00261		2.103e+00		1.416e-07		0		2.111e+00		1.414e-07
4.96848		2.54442		0.08973		0.05387		0.00201		0.00179		0.12873		0.00676		0.00257		2.295e+00		1.565e-07		0		2.168e+00		1.478e-07
4.96848		2.80091		0.04907		0.03574		0.00110		0.00098		0.13187		0.00773		0.00264		2.160e+00		1.542e-07		0		2.112e+00		1.497e-07
4.96848		2.92200		0.07876		0.05087		0.00176		0.00158		0.13816		0.00742		0.00276		2.090e+00		1.504e-07		0		2.017e+00		1.459e-07
4.96848		3.14469		0.05304		0.03657		0.00119		0.00106		0.13439		0.00743		0.00269		2.128e+00		1.614e-07		0		2.056e+00		1.555e-07
4.96848		3.24886		0.08965		0.05133		0.00200		0.00179		0.13699		0.00742		0.00274		2.137e+00		1.639e-07		0		2.036e+00		1.574e-07
4.96848		3.34845		0.09181		0.05058		0.00205		0.00184		0.13469		0.00692		0.00269		2.199e+00		1.742e-07		0		2.078e+00		1.640e-07
4.96848		3.53781		0.05280		0.03654		0.00118		0.00106		0.13360		0.00717		0.00267		2.148e+00		1.787e-07		0		2.073e+00		1.711e-07
4.96848		3.62589		0.03507		0.01109		0.00078		0.00070		0.13567		0.00735		0.00271		2.097e+00		1.783e-07		0		2.045e+00		1.729e-07
4.96848		3.70973		0.06652		0.03675		0.00149		0.00133		0.13323		0.00740		0.00266		2.188e+00		1.881e-07		0		2.105e+00		1.819e-07
4.96848		3.79145		0.11100		0.04252		0.00248		0.00222		0.13353		0.00732		0.00267		2.263e+00		1.996e-07		0		2.119e+00		1.875e-07
4.96848		3.86990		0.05277		0.01363		0.00118		0.00106		0.12973		0.00707		0.00259		2.200e+00		1.993e-07		0		2.133e+00		1.927e-07
4.96848		3.94615		0.08502		0.02359		0.00190		0.00170		0.12969		0.00713		0.00259		2.275e+00		2.109e-07		0		2.138e+00		1.982e-07
4.96848		4.02233		0.10690		0.03021		0.00239		0.00214		0.12955		0.00683		0.00259		2.323e+00		2.182e-07		0		2.185e+00		2.073e-07
4.96848		4.09611		0.09629		0.02499		0.00215		0.00193		0.12881		0.00678		0.00258		2.299e+00		2.235e-07		0		2.181e+00		2.122e-07
4.96848		4.30884		0.31106		0.06822		0.00696		0.00622		0.13003		0.00695		0.00260		2.570e+00		2.727e-07		0		2.167e+00		2.291e-07
4.96848		4.37505		0.43724		0.07346		0.00978		0.00874		0.12967		0.00675		0.00259		2.778e+00		2.973e-07		1		3.405e+00		3.698e-07
4.96848		4.43882		0.58560		0.10815		0.01309		0.01171		0.12398		0.00633		0.00248		3.124e+00		3.465e-07		1		3.541e+00		3.955e-07
4.96848		4.50079		0.55577		0.07586		0.01243		0.01112		0.11999		0.00627		0.00240		3.209e+00		3.660e-07		2		4.930e+00		5.663e-07
4.96848		4.56214		0.54728		0.09718		0.01224		0.01095		0.11805		0.00630		0.00236		3.231e+00		3.860e-07		1		3.736e+00		4.431e-07
4.96848		4.62127		0.22520		0.05497		0.00504		0.00450		0.11027		0.00566		0.00221		2.930e+00		3.606e-07		0		2.628e+00		3.210e-07
4.96848		4.67837		0.39903		0.07849		0.00892		0.00798		0.11049		0.00577		0.00221		3.150e+00		3.952e-07		0		2.608e+00		3.290e-07
4.96848		4.73499		0.68207		0.09440		0.01525		0.01364		0.11246		0.00594		0.00225		3.526e+00		4.594e-07		0		2.807e+00		3.660e-07
4.96848		4.79042		0.82022		0.10687		0.01834		0.01640		0.10908		0.00562		0.00218		3.815e+00		5.129e-07		1		3.825e+00		5.163e-07
4.96848		4.84480		1.26195		0.11403		0.02822		0.02524		0.11698		0.00611		0.00234		3.929e+00		5.512e-07		2		4.492e+00		6.292e-07
4.96848		4.89736		2.01576		0.15767		0.04507		0.04032		0.11992		0.00682		0.00240		4.439e+00		6.470e-07		1		3.240e+00		4.707e-07
4.96848		4.94875		2.97407		0.17417		0.06650		0.05948		0.12608		0.00756		0.00252		4.815e+00		7.276e-07		3		4.912e+00		7.435e-07
4.99347		0.00100		0.07053		0.04988		0.00158		0.00141		0.05965		0.00352		0.00119		4.884e+00		2.804e-07		0		4.694e+00		2.660e-07
4.99347		0.01000		0.07053		0.04988		0.00158		0.00141		0.07092		0.00386		0.00142		4.090e+00		2.304e-07		0		3.954e+00		2.240e-07
4.99347		0.35000		0.10644		0.06146		0.00238		0.00213		0.10441		0.00632		0.00209		2.855e+00		1.631e-07		0		2.709e+00		1.538e-07
4.99347		0.86551		0.14224		0.07116		0.00318		0.00284		0.11320		0.00658		0.00226		2.742e+00		1.569e-07		0		2.460e+00		1.420e-07
4.99347		1.21041		0.10391		0.06000		0.00232		0.00208		0.12018		0.00691		0.00240		2.572e+00		1.497e-07		0		2.353e+00		1.383e-07
4.99347		1.47753		0.10240		0.05913		0.00229		0.00205		0.12244		0.00647		0.00245		2.437e+00		1.452e-07		0		2.304e+00		1.380e-07
4.99347		1.70795		0.00339		0.00339		0.00008		0.00007		0.12751		0.00686		0.00255		2.180e+00		1.319e-07		0		2.168e+00		1.324e-07
4.99347		1.90738		0.14374		0.07017		0.00321		0.00287		0.12981		0.00703		0.00260		2.399e+00		1.505e-07		0		2.140e+00		1.332e-07
4.99347		2.08089		0.04177		0.03504		0.00093		0.00084		0.12814		0.00672		0.00256		2.259e+00		1.437e-07		0		2.176e+00		1.381e-07
4.99347		2.25013		0.04533		0.03522		0.00101		0.00091		0.13307		0.00709		0.00266		2.189e+00		1.419e-07		0		2.097e+00		1.358e-07
4.99347		2.39773		0.07531		0.05093		0.00168		0.00151		0.13655		0.00729		0.00273		2.101e+00		1.404e-07		0		2.047e+00		1.348e-07
4.99347		2.53813		0.05176		0.03831		0.00116		0.00104		0.13425		0.00712		0.00269		2.119e+00		1.426e-07		0		2.067e+00		1.390e-07
4.99347		2.67116		0.07776		0.05014		0.00174		0.00156		0.13377		0.00712		0.00268		2.197e+00		1.516e-07		0		2.081e+00		1.431e-07
4.99347		2.79340		0.09228		0.05097		0.00206		0.00185		0.13888		0.00720		0.00278		2.140e+00		1.494e-07		0		2.013e+00		1.412e-07
4.99347		3.02475		0.05301		0.03671		0.00119		0.00106		0.14120		0.00785		0.00282		2.021e+00		1.485e-07		0		1.959e+00		1.434e-07
4.99347		3.13626		0.08375		0.04969		0.00187		0.00167		0.13574		0.00714		0.00271		2.157e+00		1.591e-07		0		2.039e+00		1.521e-07
4.99347		3.23992		0.01436		0.00718		0.00032		0.00029		0.13824		0.00731		0.00276		2.043e+00		1.575e-07		0		2.009e+00		1.529e-07
4.99347		3.33888		0.09902		0.05084		0.00221		0.00198		0.13629		0.00723		0.00273		2.209e+00		1.720e-07		0		2.066e+00		1.609e-07
4.99347		3.43484		0.03995		0.02075		0.00089		0.00080		0.13695		0.00726		0.00274		2.046e+00		1.604e-07		0		2.029e+00		1.615e-07
4.99347		3.61720		0.06688		0.03679		0.00150		0.00134		0.13465		0.00753		0.00269		2.170e+00		1.808e-07		0		2.083e+00		1.736e-07
4.99347		3.70123		0.07538		0.02338		0.00169		0.00151		0.13614		0.00740		0.00272		2.109e+00		1.796e-07		0		2.054e+00		1.750e-07
4.99347		3.78327		0.05308		0.01371		0.00119		0.00106		0.13798		0.00710		0.00276		2.075e+00		1.806e-07		0		2.003e+00		1.750e-07
4.99347		3.86214		0.07420		0.02275		0.00166		0.00148		0.13371		0.00693		0.00267		2.197e+00		1.929e-07		0		2.092e+00		1.872e-07
4.99347		3.93854		0.06099		0.02225		0.00136		0.00122		0.12810		0.00697		0.00256		2.265e+00		2.081e-07		0		2.183e+00		1.997e-07
4.99347		4.01561		0.08153		0.02333		0.00182		0.00163		0.12532		0.00674		0.00251		2.296e+00		2.151e-07		0		2.211e+00		2.076e-07
4.99347		4.08939		0.11369		0.02603		0.00254		0.00227		0.12492		0.00678		0.00250		2.397e+00		2.305e-07		0		2.266e+00		2.183e-07
4.99347		4.16150		0.15607		0.03966		0.00349		0.00312		0.12398		0.00657		0.00248		2.472e+00		2.433e-07		0		2.249e+00		2.223e-07
4.99347		4.23156		0.27693		0.06141		0.00619		0.00554		0.13008		0.00744		0.00260		2.528e+00		2.553e-07		0		2.211e+00		2.244e-07
4.99347		4.30083		0.30208		0.06799		0.00675		0.00604		0.12274		0.00675		0.00245		2.725e+00		2.846e-07		1		3.657e+00		3.816e-07
4.99347		4.36648		0.37711		0.07012		0.00843		0.00754		0.12706		0.00696		0.00254		2.683e+00		2.847e-07		1		3.420e+00		3.672e-07
4.99347		4.42923		0.49545		0.08760		0.01108		0.00991		0.11963		0.00630		0.00239		3.123e+00		3.452e-07		0		2.518e+00		2.780e-07
4.99347		4.49111		0.59510		0.09529		0.01331		0.01190		0.12004		0.00628		0.00240		3.220e+00		3.625e-07		1		3.640e+00		4.141e-07
4.99347		4.55204		0.35754		0.06745		0.00799		0.00715		0.11940		0.00611		0.00239		2.816e+00		3.311e-07		1		3.631e+00		4.251e-07
4.99347		4.61098		0.40257		0.07060		0.00900		0.00805		0.11843		0.00639		0.00237		2.952e+00		3.560e-07		1		3.695e+00		4.468e-07
4.99347		4.66831		0.42890		0.07526		0.00959		0.00858		0.10931		0.00599		0.00219		3.282e+00		4.079e-07		0		2.676e+00		3.342e-07
4.99347		4.72516		0.43509		0.08228		0.00973		0.00870		0.10506		0.00565		0.00210		3.417e+00		4.427e-07		2		5.711e+00		7.384e-07
4.99347		4.78028		1.04763		0.11255		0.02343		0.02095		0.11211		0.00590		0.00224		3.927e+00		5.233e-07		1		3.858e+00		5.164e-07
4.99347		4.83406		1.73043		0.15175		0.03869		0.03461		0.11572		0.00619		0.00231		4.380e+00		6.072e-07		2		4.697e+00		6.517e-07
4.99347		4.88724		1.47629		0.13417		0.03301		0.02953		0.11216		0.00742		0.00224		4.327e+00		6.175e-07		2		4.784e+00		6.906e-07
4.99347		4.93894		3.50164		0.18581		0.07830		0.07003		0.13059		0.00726		0.00261		4.944e+00		7.394e-07		2		3.355e+00		5.040e-07
4.99347		4.98559		6.11993		0.23559		0.13685		0.12240		0.14817		0.00859		0.00296		5.393e+00		8.444e-07		1		3.649e+00		5.700e-07
5.01861		0.00100		0.07204		0.05094		0.00161		0.00144		0.05945		0.00319		0.00119		4.812e+00		2.721e-07		0		4.708e+00		2.640e-07
5.01861		0.35000		0.06977		0.04937		0.00156		0.00140		0.10189		0.00618		0.00204		2.896e+00		1.623e-07		0		2.752e+00		1.549e-07
5.01861		0.86145		0.10633		0.06143		0.00238		0.00213		0.11177		0.00611		0.00224		2.711e+00		1.549e-07		0		2.528e+00		1.445e-07
5.01861		1.20337		0.13779		0.06891		0.00308		0.00276		0.11962		0.00658		0.00239		2.556e+00		1.499e-07		0		2.338e+00		1.358e-07
5.01861		1.47007		0.10614		0.05944		0.00237		0.00212		0.12680		0.00733		0.00254		2.356e+00		1.370e-07		0		2.228e+00		1.320e-07
5.01861		1.90082		0.07504		0.05067		0.00168		0.00150		0.12907		0.00690		0.00258		2.311e+00		1.413e-07		0		2.170e+00		1.333e-07
5.01861		2.07536		0.00705		0.00499		0.00016		0.00014		0.13511		0.00730		0.00270		2.021e+00		1.276e-07		0		2.044e+00		1.283e-07
5.01861		2.24524		0.00721		0.00510		0.00016		0.00014		0.13173		0.00743		0.00263		2.147e+00		1.368e-07		0		2.103e+00		1.346e-07
5.01861		2.53300		0.04231		0.03582		0.00095		0.00085		0.13583		0.00748		0.00272		2.102e+00		1.385e-07		0		2.051e+00		1.365e-07
5.01861		2.66535		0.11597		0.06107		0.00259		0.00232		0.13531		0.00738		0.00271		2.228e+00		1.512e-07		0		2.092e+00		1.422e-07
5.01861		2.78731		0.04721		0.03687		0.00106		0.00094		0.13710		0.00730		0.00274		2.074e+00		1.438e-07		0		2.035e+00		1.411e-07
5.01861		2.90415		0.01402		0.00701		0.00031		0.00028		0.13255		0.00759		0.00265		2.138e+00		1.504e-07		0		2.088e+00		1.477e-07
5.01861		3.01647		0.05684		0.03691		0.00127		0.00114		0.13475		0.00733		0.00269		2.132e+00		1.537e-07		0		2.068e+00		1.491e-07
5.01861		3.23111		0.04186		0.03505		0.00094		0.00084		0.14144		0.00809		0.00283		2.041e+00		1.529e-07		0		1.972e+00		1.486e-07
5.01861		3.32943		0.01068		0.00616		0.00024		0.00021		0.14629		0.00789		0.00293		1.905e+00		1.487e-07		0		1.892e+00		1.458e-07
5.01861		3.42551		0.05442		0.03443		0.00122		0.00109		0.13680		0.00699		0.00274		2.129e+00		1.691e-07		0		2.025e+00		1.598e-07
5.01861		3.52038		0.04241		0.01225		0.00095		0.00085		0.13784		0.00763		0.00276		2.070e+00		1.675e-07		0		2.024e+00		1.631e-07
5.01861		3.60875		0.07317		0.03595		0.00164		0.00146		0.13168		0.00707		0.00263		2.219e+00		1.825e-07		0		2.128e+00		1.753e-07
5.01861		3.69298		0.05677		0.01420		0.00127		0.00114		0.13834		0.00748		0.00277		2.085e+00		1.758e-07		0		2.010e+00		1.698e-07
5.01861		3.77493		0.04224		0.01220		0.00094		0.00084		0.14042		0.00769		0.00281		2.038e+00		1.780e-07		0		1.985e+00		1.714e-07
5.01861		3.85410		0.08905		0.02393		0.00199		0.00178		0.13332		0.00718		0.00267		2.217e+00		1.914e-07		0		2.091e+00		1.851e-07
5.01861		3.93104		0.11098		0.03043		0.00248		0.00222		0.13573		0.00727		0.00271		2.247e+00		2.039e-07		0		2.086e+00		1.890e-07
5.01861		4.00900		0.04247		0.01226		0.00095		0.00085		0.12871		0.00706		0.00257		2.227e+00		2.096e-07		0		2.167e+00		2.013e-07
5.01861		4.08364		0.14438		0.04025		0.00323		0.00289		0.13032		0.00707		0.00261		2.312e+00		2.196e-07		0		2.131e+00		2.037e-07
5.01861		4.15537		0.24360		0.06890		0.00545		0.00487		0.12695		0.00685		0.00254		2.596e+00		2.541e-07		0		2.283e+00		2.237e-07
5.01861		4.22494		0.30347		0.07013		0.00679		0.00607		0.12838		0.00702		0.00257		2.552e+00		2.541e-07		0		2.206e+00		2.225e-07
5.01861		4.29373		0.36524		0.08257		0.00817		0.00730		0.12175		0.00672		0.00244		2.781e+00		2.864e-07		1		3.551e+00		3.678e-07
5.01861		4.35926		0.36401		0.07594		0.00814		0.00728		0.12266		0.00644		0.00245		2.751e+00		2.951e-07		0		2.302e+00		2.452e-07
5.01861		4.42155		0.50715		0.08574		0.01134		0.01014		0.12197		0.00625		0.00244		3.092e+00		3.396e-07		0		2.481e+00		2.719e-07
5.01861		4.48331		0.32032		0.06886		0.00716		0.00641		0.11349		0.00629		0.00227		2.915e+00		3.285e-07		0		2.464e+00		2.783e-07
5.01861		4.54380		0.30338		0.05733		0.00678		0.00607		0.10975		0.00602		0.00219		3.033e+00		3.567e-07		0		2.580e+00		3.010e-07
5.01861		4.60229		0.45648		0.09755		0.01021		0.00913		0.10932		0.00557		0.00219		3.330e+00		3.998e-07		1		4.049e+00		4.861e-07
5.01861		4.65995		0.71803		0.10402		0.01606		0.01436		0.10617		0.00625		0.00212		3.763e+00		4.669e-07		0		2.988e+00		3.707e-07
5.01861		4.71690		0.80651		0.11731		0.01803		0.01613		0.10744		0.00591		0.00215		3.837e+00		4.929e-07		2		5.396e+00		6.935e-07
5.01861		4.77170		1.22786		0.12479		0.02746		0.02456		0.11536		0.00634		0.00231		3.938e+00		5.192e-07		1		3.799e+00		5.062e-07
5.01861		4.82484		1.71105		0.15269		0.03826		0.03422		0.11637		0.00631		0.00233		4.327e+00		5.895e-07		0		2.619e+00		3.616e-07
5.01861		4.87751		2.28281		0.16809		0.05105		0.04566		0.11961		0.00674		0.00239		4.607e+00		6.578e-07		5		7.597e+00		1.091e-06
5.01861		4.92951		4.11362		0.20077		0.09198		0.08227		0.13377		0.00732		0.00268		5.116e+00		7.684e-07		4		4.955e+00		7.428e-07
5.01861		4.98057		7.58918		0.23622		0.16970		0.15178		0.15752		0.00922		0.00315		5.497e+00		8.587e-07		7		4.313e+00		6.815e-07
5.04389		0.00100		0.10633		0.06143		0.00238		0.00213		0.05997		0.00320		0.00120		4.990e+00		2.784e-07		0		4.707e+00		2.616e-07
5.04389		0.01000		0.10633		0.06143		0.00238		0.00213		0.07447		0.00396		0.00149		4.044e+00		2.246e-07		0		3.793e+00		2.106e-07
5.04389		0.35000		0.10633		0.06143		0.00238		0.00213		0.10603		0.00630		0.00212		2.834e+00		1.563e-07		0		2.667e+00		1.485e-07
5.04389		0.86087		0.13924		0.06963		0.00311		0.00278		0.11328		0.00627		0.00227		2.721e+00		1.530e-07		0		2.465e+00		1.395e-07
5.04389		1.20710		0.13664		0.06834		0.00306		0.00273		0.12315		0.00678		0.00246		2.467e+00		1.432e-07		0		2.276e+00		1.309e-07
5.04389		1.47414		0.07052		0.04987		0.00158		0.00141		0.12384		0.00714		0.00248		2.379e+00		1.386e-07		0		2.264e+00		1.328e-07
5.04389		1.70414		0.07850		0.05079		0.00176		0.00157		0.12853		0.00668		0.00257		2.269e+00		1.364e-07		0		2.173e+00		1.293e-07
5.04389		1.90082		0.07645		0.04926		0.00171		0.00153		0.12966		0.00721		0.00259		2.236e+00		1.348e-07		0		2.155e+00		1.313e-07
5.04389		2.07415		0.01424		0.00712		0.00032		0.00028		0.13222		0.00712		0.00264		2.095e+00		1.303e-07		0		2.095e+00		1.303e-07
5.04389		2.24123		0.07022		0.04968		0.00157		0.00140		0.12825		0.00689		0.00256		2.252e+00		1.429e-07		0		2.186e+00		1.386e-07
5.04389		2.38812		0.07327		0.04955		0.00164		0.00147		0.13899		0.00763		0.00278		2.153e+00		1.367e-07		0		2.016e+00		1.302e-07
5.04389		2.52945		0.07418		0.05001		0.00166		0.00148		0.13759		0.00738		0.00275		2.128e+00		1.384e-07		0		2.034e+00		1.342e-07
5.04389		2.66272		0.05275		0.03561		0.00118		0.00106		0.13547		0.00715		0.00271		2.102e+00		1.409e-07		0		2.040e+00		1.371e-07
5.04389		2.78552		0.01057		0.00610		0.00024		0.00021		0.13806		0.00744		0.00276		2.004e+00		1.347e-07		0		2.005e+00		1.379e-07
5.04389		2.90364		0.04981		0.03657		0.00111		0.00100		0.13067		0.00713		0.00261		2.203e+00		1.530e-07		0		2.126e+00		1.492e-07
5.04389		3.01647		0.07657		0.04943		0.00171		0.00153		0.13678		0.00751		0.00274		2.181e+00		1.571e-07		0		2.040e+00		1.463e-07
5.04389		3.23034		0.01773		0.00793		0.00040		0.00035		0.13205		0.00698		0.00264		2.131e+00		1.595e-07		0		2.099e+00		1.572e-07
5.04389		3.32943		0.04417		0.03391		0.00099		0.00088		0.13706		0.00776		0.00274		2.131e+00		1.638e-07		0		2.038e+00		1.557e-07
5.04389		3.42638		0.01787		0.00799		0.00040		0.00036		0.13383		0.00739		0.00268		2.109e+00		1.640e-07		0		2.072e+00		1.621e-07
5.04389		3.52038		0.07313		0.03595		0.00164		0.00146		0.13931		0.00766		0.00279		2.119e+00		1.704e-07		0		2.010e+00		1.608e-07
5.04389		3.60792		0.06052		0.01468		0.00135		0.00121		0.13981		0.00786		0.00280		2.101e+00		1.720e-07		0		1.999e+00		1.637e-07
5.04389		3.69176		0.03492		0.01105		0.00078		0.00070		0.13421		0.00789		0.00268		2.101e+00		1.777e-07		1		3.459e+00		2.895e-07
5.04389		3.77427		0.11390		0.04260		0.00255		0.00228		0.13585		0.00726		0.00272		2.249e+00		1.936e-07		0		2.084e+00		1.788e-07
5.04389		3.85397		0.03918		0.01181		0.00088		0.00078		0.13217		0.00700		0.00264		2.133e+00		1.869e-07		0		2.103e+00		1.848e-07
5.04389		3.93041		0.10366		0.04237		0.00232		0.00207		0.12712		0.00671		0.00254		2.362e+00		2.133e-07		0		2.221e+00		2.005e-07
5.04389		4.00763		0.09057		0.02984		0.00203		0.00181		0.12867		0.00698		0.00257		2.282e+00		2.123e-07		0		2.170e+00		2.005e-07
5.04389		4.08180		0.13580		0.03912		0.00304		0.00272		0.12555		0.00680		0.00251		2.423e+00		2.292e-07		0		2.232e+00		2.118e-07
5.04389		4.15308		0.20486		0.05043		0.00458		0.00410		0.12612		0.00684		0.00252		2.545e+00		2.491e-07		0		2.288e+00		2.225e-07
5.04389		4.22233		0.34326		0.07134		0.00768		0.00687		0.12861		0.00705		0.00257		2.607e+00		2.620e-07		0		2.166e+00		2.170e-07
5.04389		4.29070		0.41649		0.08202		0.00931		0.00833		0.12701		0.00669		0.00254		2.794e+00		2.881e-07		0		2.291e+00		2.358e-07
5.04389		4.35570		0.49726		0.08529		0.01112		0.00995		0.12567		0.00663		0.00251		2.990e+00		3.168e-07		0		2.399e+00		2.543e-07
5.04389		4.41850		0.35395		0.07792		0.00791		0.00708		0.12106		0.00659		0.00242		2.761e+00		3.005e-07		0		2.318e+00		2.527e-07
5.04389		4.48019		0.40665		0.06826		0.00909		0.00813		0.11877		0.00636		0.00238		2.976e+00		3.334e-07		1		3.693e+00		4.151e-07
5.04389		4.54038		0.40953		0.09156		0.00916		0.00819		0.11929		0.00630		0.00239		2.933e+00		3.393e-07		2		5.017e+00		5.814e-07
5.04389		4.59860		0.55674		0.09186		0.01245		0.01113		0.10815		0.00585		0.00216		3.535e+00		4.241e-07		1		4.075e+00		4.876e-07
5.04389		4.65565		0.61901		0.10338		0.01384		0.01238		0.11018		0.00617		0.00220		3.542e+00		4.326e-07		1		3.929e+00		4.863e-07
5.04389		4.71202		0.90677		0.11128		0.02028		0.01814		0.10691		0.00586		0.00214		3.972e+00		5.061e-07		0		2.969e+00		3.805e-07
5.04389		4.76625		1.25599		0.12227		0.02808		0.02512		0.11267		0.00628		0.00225		4.057e+00		5.372e-07		1		3.893e+00		5.168e-07
5.04389		4.81966		1.52534		0.13318		0.03411		0.03051		0.11376		0.00624		0.00228		4.292e+00		5.895e-07		3		5.839e+00		8.044e-07
5.04389		4.87259		3.07489		0.17267		0.06876		0.06150		0.12804		0.00696		0.00256		4.755e+00		6.844e-07		2		3.304e+00		4.776e-07
5.04389		4.92403		6.43315		0.24124		0.14385		0.12866		0.15542		0.00893		0.00311		5.226e+00		7.877e-07		5		3.808e+00		5.708e-07
5.04389		4.97434		7.11043		0.25139		0.15899		0.14221		0.14945		0.01037		0.00299		5.671e+00		8.794e-07		6		4.211e+00		6.606e-07
5.04389		5.02385		13.26913		0.30481		0.29671		0.26538		0.17581		0.01085		0.00352		6.289e+00		1.038e-06		3		4.484e+00		7.373e-07
5.06926		0.00100		0.10456		0.06038		0.00234		0.00209		0.05884		0.00306		0.00118		5.123e+00		2.820e-07		0		4.803e+00		2.636e-07
5.06926		0.01000		0.10456		0.06038		0.00234		0.00209		0.07491		0.00401		0.00150		4.052e+00		2.232e-07		0		3.770e+00		2.070e-07
5.06926		0.35000		0.10456		0.06038		0.00234		0.00209		0.10328		0.00612		0.00207		2.908e+00		1.600e-07		0		2.734e+00		1.507e-07
5.06926		0.85971		0.06991		0.04945		0.00156		0.00140		0.11643		0.00662		0.00233		2.505e+00		1.399e-07		0		2.407e+00		1.347e-07
5.06926		1.21124		0.10470		0.06048		0.00234		0.00209		0.12134		0.00652		0.00243		2.444e+00		1.381e-07		0		2.329e+00		1.327e-07
5.06926		1.47855		0.04297		0.03629		0.00096		0.00086		0.12789		0.00774		0.00256		2.278e+00		1.325e-07		0		2.179e+00		1.266e-07
5.06926		1.90213		0.07806		0.04807		0.00175		0.00156		0.13285		0.00777		0.00266		2.202e+00		1.324e-07		0		2.098e+00		1.265e-07
5.06926		2.07439		0.01049		0.00606		0.00023		0.00021		0.13837		0.00747		0.00277		2.014e+00		1.230e-07		0		2.001e+00		1.229e-07
5.06926		2.38770		0.04227		0.03582		0.00095		0.00085		0.13775		0.00779		0.00276		2.068e+00		1.324e-07		0		2.023e+00		1.295e-07
5.06926		2.66423		0.01763		0.00789		0.00039		0.00035		0.14012		0.00744		0.00280		2.000e+00		1.331e-07		0		1.979e+00		1.320e-07
5.06926		2.78892		0.05366		0.03677		0.00120		0.00107		0.13384		0.00721		0.00268		2.170e+00		1.484e-07		0		2.066e+00		1.406e-07
5.06926		2.90828		0.01772		0.00793		0.00040		0.00035		0.13565		0.00716		0.00271		2.046e+00		1.416e-07		0		2.049e+00		1.422e-07
5.06926		3.02161		0.03697		0.03353		0.00083		0.00074		0.13568		0.00726		0.00271		2.089e+00		1.475e-07		0		2.037e+00		1.448e-07
5.06926		3.13115		0.02464		0.00931		0.00055		0.00049		0.13428		0.00726		0.00269		2.108e+00		1.526e-07		0		2.069e+00		1.501e-07
5.06926		3.23374		0.05343		0.03648		0.00119		0.00107		0.13371		0.00708		0.00267		2.136e+00		1.587e-07		0		2.069e+00		1.536e-07
5.06926		3.33333		0.05831		0.03464		0.00130		0.00117		0.13498		0.00710		0.00270		2.188e+00		1.648e-07		0		2.067e+00		1.569e-07
5.06926		3.43120		0.03559		0.01126		0.00080		0.00071		0.13787		0.00759		0.00276		2.107e+00		1.629e-07		0		2.012e+00		1.561e-07
5.06926		3.52393		0.08731		0.03664		0.00195		0.00175		0.13779		0.00732		0.00276		2.143e+00		1.722e-07		0		2.018e+00		1.605e-07
5.06926		3.61042		0.07768		0.03747		0.00174		0.00155		0.13706		0.00725		0.00274		2.139e+00		1.726e-07		1		3.357e+00		2.731e-07
5.06926		3.69528		0.03876		0.01169		0.00087		0.00078		0.13502		0.00727		0.00270		2.101e+00		1.761e-07		0		2.054e+00		1.712e-07
5.06926		3.77824		0.07502		0.03771		0.00168		0.00150		0.13105		0.00730		0.00262		2.288e+00		1.929e-07		0		2.133e+00		1.819e-07
5.06926		3.85825		0.07180		0.02304		0.00161		0.00144		0.13594		0.00742		0.00272		2.175e+00		1.930e-07		0		2.062e+00		1.803e-07
5.06926		3.93524		0.13546		0.05278		0.00303		0.00271		0.13020		0.00706		0.00260		2.318e+00		2.093e-07		0		2.153e+00		1.933e-07
5.06926		4.01150		0.13419		0.04281		0.00300		0.00268		0.12432		0.00665		0.00249		2.458e+00		2.253e-07		0		2.260e+00		2.081e-07
5.06926		4.08511		0.14048		0.04226		0.00314		0.00281		0.12385		0.00679		0.00248		2.426e+00		2.294e-07		0		2.251e+00		2.124e-07
5.06926		4.15585		0.25071		0.06508		0.00561		0.00501		0.13002		0.00707		0.00260		2.548e+00		2.496e-07		0		2.226e+00		2.159e-07
5.06926		4.22470		0.41193		0.09182		0.00921		0.00824		0.12529		0.00657		0.00251		2.809e+00		2.781e-07		0		2.315e+00		2.308e-07
5.06926		4.29221		0.38349		0.08329		0.00858		0.00767		0.12006		0.00654		0.00240		2.874e+00		2.960e-07		0		2.379e+00		2.442e-07
5.06926		4.35639		0.48437		0.08932		0.01083		0.00969		0.12401		0.00658		0.00248		3.005e+00		3.173e-07		0		2.419e+00		2.556e-07
5.06926		4.41997		0.49814		0.08086		0.01114		0.00996		0.12380		0.00656		0.00248		3.026e+00		3.315e-07		0		2.437e+00		2.651e-07
5.06926		4.48153		0.33823		0.08371		0.00756		0.00676		0.11538		0.00596		0.00231		2.889e+00		3.218e-07		0		2.406e+00		2.701e-07
5.06926		4.54160		0.47344		0.08299		0.01059		0.00947		0.11025		0.00580		0.00220		3.339e+00		3.905e-07		1		4.019e+00		4.656e-07
5.06926		4.59958		0.71284		0.10442		0.01594		0.01426		0.11012		0.00607		0.00220		3.630e+00		4.338e-07		1		3.727e+00		4.464e-07
5.06926		4.65587		0.73719		0.11251		0.01648		0.01474		0.10941		0.00607		0.00219		3.670e+00		4.517e-07		1		3.741e+00		4.630e-07
5.06926		4.71159		1.01982		0.09702		0.02280		0.02040		0.11880		0.00640		0.00238		3.697e+00		4.724e-07		1		3.632e+00		4.657e-07
5.06926		4.76530		1.46420		0.12763		0.03274		0.02928		0.11995		0.00636		0.00240		4.011e+00		5.326e-07		2		4.468e+00		5.945e-07
5.06926		4.81893		2.21146		0.15483		0.04945		0.04423		0.12230		0.00649		0.00245		4.436e+00		6.125e-07		5		7.482e+00		1.035e-06
5.06926		4.87177		3.62253		0.18821		0.08100		0.07245		0.13640		0.00718		0.00273		4.805e+00		6.923e-07		6		6.465e+00		9.326e-07
5.06926		4.92271		5.62728		0.22831		0.12583		0.11255		0.14309		0.00754		0.00286		5.364e+00		8.158e-07		3		3.739e+00		5.632e-07
5.06926		4.97223		11.95447		0.28758		0.26731		0.23909		0.18016		0.01260		0.00360		5.901e+00		9.395e-07		10		4.404e+00		6.955e-07
5.06926		5.02087		13.56926		0.30960		0.30342		0.27139		0.17146		0.01183		0.00343		6.536e+00		1.086e-06		15		7.319e+00		1.221e-06
5.06926		5.06657		15.73984		0.36061		0.35195		0.31480		0.18339		0.01054		0.00367		6.480e+00		1.130e-06		9		4.724e+00		8.238e-07
5.09472		0.00100		0.10525		0.06078		0.00235		0.00210		0.06028		0.00320		0.00121		4.968e+00		2.678e-07		0		4.686e+00		2.547e-07
5.09472		0.01000		0.10525		0.06078		0.00235		0.00210		0.07464		0.00427		0.00149		4.014e+00		2.202e-07		0		3.784e+00		2.058e-07
5.09472		0.35000		0.10419		0.06017		0.00233		0.00208		0.10515		0.00654		0.00210		2.863e+00		1.542e-07		0		2.685e+00		1.464e-07
5.09472		0.86203		0.06917		0.04895		0.00155		0.00138		0.11465		0.00642		0.00229		2.529e+00		1.395e-07		0		2.445e+00		1.355e-07
5.09472		1.48496		0.03363		0.03363		0.00075		0.00067		0.12914		0.00738		0.00258		2.175e+00		1.241e-07		0		2.153e+00		1.237e-07
5.09472		1.70854		0.17740		0.07783		0.00397		0.00355		0.12718		0.00687		0.00254		2.480e+00		1.448e-07		0		2.232e+00		1.309e-07
5.09472		1.90502		0.05356		0.03662		0.00120		0.00107		0.13288		0.00760		0.00266		2.173e+00		1.301e-07		0		2.081e+00		1.244e-07
5.09472		2.07584		0.08334		0.04950		0.00186		0.00167		0.13079		0.00728		0.00262		2.234e+00		1.363e-07		0		2.116e+00		1.287e-07
5.09472		2.53340		0.04577		0.03568		0.00102		0.00092		0.13301		0.00765		0.00266		2.150e+00		1.388e-07		0		2.098e+00		1.357e-07
5.09472		2.66704		0.01057		0.00611		0.00024		0.00021		0.13734		0.00740		0.00275		2.030e+00		1.345e-07		0		2.014e+00		1.331e-07
5.09472		2.79376		0.06382		0.03691		0.00143		0.00128		0.13924		0.00758		0.00278		2.082e+00		1.393e-07		0		2.012e+00		1.358e-07
5.09472		2.91429		0.00716		0.00507		0.00016		0.00014		0.13799		0.00762		0.00276		2.017e+00		1.383e-07		0		2.007e+00		1.386e-07
5.09472		3.02822		0.05416		0.03440		0.00121		0.00108		0.13592		0.00730		0.00272		2.096e+00		1.482e-07		0		2.036e+00		1.438e-07
5.09472		3.13626		0.08665		0.04930		0.00194		0.00173		0.14085		0.00775		0.00282		2.078e+00		1.501e-07		0		1.973e+00		1.422e-07
5.09472		3.23838		0.10439		0.05250		0.00233		0.00209		0.13772		0.00745		0.00275		2.188e+00		1.621e-07		0		2.050e+00		1.509e-07
5.09472		3.33843		0.04367		0.02104		0.00098		0.00087		0.13156		0.00699		0.00263		2.162e+00		1.643e-07		0		2.120e+00		1.598e-07
5.09472		3.43702		0.06575		0.03557		0.00147		0.00131		0.13478		0.00750		0.00270		2.174e+00		1.680e-07		0		2.081e+00		1.605e-07
5.09472		3.52847		0.09550		0.03831		0.00214		0.00191		0.13864		0.00733		0.00277		2.149e+00		1.694e-07		0		2.026e+00		1.599e-07
5.09472		3.61401		0.03876		0.01169		0.00087		0.00078		0.12909		0.00707		0.00258		2.228e+00		1.819e-07		1		3.590e+00		2.900e-07
5.09472		3.69974		0.07489		0.03770		0.00167		0.00150		0.13680		0.00727		0.00274		2.164e+00		1.775e-07		0		2.044e+00		1.692e-07
5.09472		3.78300		0.10417		0.04240		0.00233		0.00208		0.13525		0.00719		0.00270		2.233e+00		1.888e-07		0		2.086e+00		1.773e-07
5.09472		3.86356		0.12097		0.05228		0.00271		0.00242		0.13367		0.00746		0.00267		2.250e+00		1.946e-07		0		2.117e+00		1.842e-07
5.09472		3.94095		0.10099		0.03422		0.00226		0.00202		0.13728		0.00719		0.00275		2.191e+00		1.976e-07		0		2.053e+00		1.836e-07
5.09472		4.08902		0.14882		0.04585		0.00333		0.00298		0.12353		0.00647		0.00247		2.450e+00		2.313e-07		0		2.241e+00		2.109e-07
5.09472		4.15922		0.29701		0.08449		0.00664		0.00594		0.12232		0.00672		0.00245		2.731e+00		2.652e-07		0		2.332e+00		2.248e-07
5.09472		4.22778		0.38392		0.06890		0.00858		0.00768		0.13156		0.00726		0.00263		2.627e+00		2.636e-07		0		2.172e+00		2.159e-07
5.09472		4.29454		0.32860		0.07326		0.00735		0.00657		0.12450		0.00658		0.00249		2.698e+00		2.746e-07		0		2.229e+00		2.280e-07
5.09472		4.35937		0.43855		0.08282		0.00981		0.00877		0.12479		0.00673		0.00250		2.882e+00		3.050e-07		0		2.355e+00		2.484e-07
5.09472		4.42370		0.47908		0.09259		0.01071		0.00958		0.11355		0.00597		0.00227		3.254e+00		3.536e-07		0		2.635e+00		2.864e-07
5.09472		4.48510		0.39118		0.07908		0.00875		0.00782		0.11470		0.00589		0.00229		3.014e+00		3.354e-07		1		3.810e+00		4.274e-07
5.09472		4.54490		0.53270		0.09186		0.01191		0.01065		0.11175		0.00576		0.00224		3.408e+00		3.960e-07		0		2.732e+00		3.166e-07
5.09472		4.60240		0.87121		0.11576		0.01948		0.01742		0.11608		0.00625		0.00232		3.635e+00		4.351e-07		0		2.737e+00		3.278e-07
5.09472		4.65834		0.68785		0.09298		0.01538		0.01376		0.11063		0.00600		0.00221		3.572e+00		4.446e-07		1		3.771e+00		4.685e-07
5.09472		4.71329		1.55594		0.13631		0.03479		0.03112		0.12186		0.00634		0.00244		4.031e+00		5.207e-07		2		4.427e+00		5.697e-07
5.09472		4.82121		3.12366		0.17506		0.06985		0.06247		0.12822		0.00692		0.00256		4.777e+00		6.674e-07		3		4.746e+00		6.605e-07
5.09472		4.87351		4.79135		0.22051		0.10714		0.09583		0.13642		0.00725		0.00273		5.291e+00		7.710e-07		4		4.063e+00		5.924e-07
5.09472		4.92393		6.99729		0.23960		0.15646		0.13995		0.14538		0.00780		0.00291		5.812e+00		8.821e-07		6		4.313e+00		6.553e-07
5.09472		4.97274		13.59642		0.31434		0.30403		0.27193		0.18586		0.01015		0.00372		6.003e+00		9.541e-07		12		4.581e+00		7.309e-07
5.09472		5.02047		14.78069		0.33667		0.33051		0.29561		0.18576		0.01247		0.00372		6.256e+00		1.053e-06		17		7.553e+00		1.272e-06
5.12027		0.00100		0.07030		0.04972		0.00157		0.00141		0.06023		0.00366		0.00120		4.868e+00		2.601e-07		0		4.656e+00		2.506e-07
5.12027		0.01000		0.07030		0.04972		0.00157		0.00141		0.07433		0.00424		0.00149		3.913e+00		2.099e-07		0		3.771e+00		2.029e-07
5.12027		0.35000		0.07030		0.04972		0.00157		0.00141		0.10527		0.00601		0.00211		2.763e+00		1.492e-07		0		2.664e+00		1.436e-07
5.12027		0.86377		0.10591		0.06115		0.00237		0.00212		0.11527		0.00617		0.00231		2.593e+00		1.433e-07		0		2.452e+00		1.343e-07
5.12027		1.22274		0.06694		0.04733		0.00150		0.00134		0.11875		0.00650		0.00238		2.478e+00		1.378e-07		0		2.358e+00		1.319e-07
5.12027		1.49034		0.17483		0.07822		0.00391		0.00350		0.12665		0.00683		0.00253		2.459e+00		1.399e-07		0		2.239e+00		1.275e-07
5.12027		1.90686		0.05063		0.03703		0.00113		0.00101		0.13176		0.00759		0.00264		2.191e+00		1.313e-07		0		2.108e+00		1.248e-07
5.12027		2.07656		0.08179		0.05083		0.00183		0.00164		0.13574		0.00780		0.00271		2.142e+00		1.294e-07		0		2.044e+00		1.230e-07
5.12027		2.38937		0.01043		0.00602		0.00023		0.00021		0.13032		0.00719		0.00261		2.132e+00		1.357e-07		0		2.125e+00		1.334e-07
5.12027		2.53359		0.05720		0.03987		0.00128		0.00114		0.13718		0.00772		0.00274		2.090e+00		1.349e-07		0		2.030e+00		1.301e-07
5.12027		2.66685		0.04584		0.03602		0.00102		0.00092		0.13498		0.00743		0.00270		2.146e+00		1.417e-07		0		2.067e+00		1.354e-07
5.12027		2.79573		0.01427		0.00714		0.00032		0.00029		0.13202		0.00735		0.00264		2.139e+00		1.411e-07		0		2.100e+00		1.406e-07
5.12027		2.91738		0.05436		0.03442		0.00122		0.00109		0.13216		0.00724		0.00264		2.179e+00		1.480e-07		0		2.095e+00		1.434e-07
5.12027		3.03036		0.02495		0.00943		0.00056		0.00050		0.13751		0.00739		0.00275		2.059e+00		1.448e-07		0		2.021e+00		1.409e-07
5.12027		3.13705		0.13803		0.06232		0.00309		0.00276		0.13874		0.00722		0.00277		2.154e+00		1.536e-07		0		2.015e+00		1.439e-07
5.12027		3.23977		0.03188		0.01912		0.00071		0.00064		0.13981		0.00728		0.00280		2.012e+00		1.468e-07		0		1.993e+00		1.455e-07
5.12027		3.43775		0.03165		0.01055		0.00071		0.00063		0.13991		0.00756		0.00280		2.065e+00		1.579e-07		0		1.987e+00		1.523e-07
5.12027		3.52819		0.10611		0.05139		0.00237		0.00212		0.13291		0.00705		0.00266		2.277e+00		1.778e-07		1		3.448e+00		2.702e-07
5.12027		3.61305		0.07505		0.03772		0.00168		0.00150		0.13804		0.00731		0.00276		2.107e+00		1.681e-07		0		2.026e+00		1.625e-07
5.12027		3.69961		0.08187		0.03797		0.00183		0.00164		0.13127		0.00715		0.00263		2.228e+00		1.849e-07		0		2.111e+00		1.733e-07
5.12027		3.78379		0.05303		0.01369		0.00119		0.00106		0.13215		0.00734		0.00264		2.147e+00		1.809e-07		0		2.092e+00		1.762e-07
5.12027		3.86511		0.09215		0.03845		0.00206		0.00184		0.13616		0.00753		0.00272		2.187e+00		1.894e-07		0		2.053e+00		1.777e-07
5.12027		3.94324		0.10583		0.04196		0.00237		0.00212		0.13064		0.00720		0.00261		2.329e+00		2.059e-07		1		3.505e+00		3.115e-07
5.12027		4.01747		0.15771		0.04296		0.00353		0.00315		0.13385		0.00717		0.00268		2.278e+00		2.082e-07		0		2.087e+00		1.902e-07
5.12027		4.08951		0.20276		0.05883		0.00453		0.00406		0.12581		0.00717		0.00252		2.546e+00		2.402e-07		0		2.290e+00		2.144e-07
5.12027		4.15946		0.25283		0.06687		0.00565		0.00506		0.11949		0.00647		0.00239		2.779e+00		2.677e-07		0		2.426e+00		2.329e-07
5.12027		4.22730		0.23430		0.06072		0.00524		0.00469		0.12569		0.00669		0.00251		2.608e+00		2.539e-07		0		2.306e+00		2.283e-07
5.12027		4.29326		0.35184		0.06475		0.00787		0.00704		0.12704		0.00660		0.00254		2.646e+00		2.720e-07		0		2.205e+00		2.249e-07
5.12027		4.35891		0.53513		0.10335		0.01197		0.01070		0.12411		0.00677		0.00248		3.066e+00		3.222e-07		0		2.461e+00		2.585e-07
5.12027		4.42415		0.28549		0.05872		0.00638		0.00571		0.11404		0.00604		0.00228		2.915e+00		3.199e-07		0		2.510e+00		2.726e-07
5.12027		4.48644		0.53631		0.07361		0.01199		0.01073		0.11850		0.00650		0.00237		3.207e+00		3.586e-07		0		2.579e+00		2.890e-07
5.12027		4.54600		0.42638		0.07460		0.00953		0.00853		0.10727		0.00574		0.00215		3.323e+00		3.879e-07		1		4.107e+00		4.757e-07
5.12027		4.60327		0.72390		0.10371		0.01619		0.01448		0.10952		0.00595		0.00219		3.631e+00		4.340e-07		0		2.896e+00		3.472e-07
5.12027		4.65898		0.89655		0.11094		0.02005		0.01793		0.10292		0.00622		0.00206		4.156e+00		5.135e-07		0		3.085e+00		3.829e-07
5.12027		4.71329		1.42175		0.13416		0.03179		0.02844		0.11185		0.00599		0.00224		4.241e+00		5.412e-07		2		4.777e+00		6.155e-07
5.12027		4.76761		1.73282		0.14503		0.03875		0.03466		0.11451		0.00662		0.00229		4.430e+00		5.985e-07		1		3.672e+00		4.927e-07
5.12027		4.82142		3.85217		0.19675		0.08614		0.07704		0.13646		0.00745		0.00273		4.899e+00		6.833e-07		4		5.052e+00		7.077e-07
5.12027		4.87320		9.54808		0.25429		0.21350		0.19096		0.17486		0.01023		0.00350		5.473e+00		8.021e-07		5		3.894e+00		5.691e-07
5.12027		4.92312		10.46625		0.27550		0.23403		0.20932		0.17425		0.00986		0.00348		5.691e+00		8.697e-07		7		4.142e+00		6.345e-07
5.12027		4.97143		13.83185		0.30364		0.30929		0.27664		0.18534		0.01110		0.00371		6.059e+00		9.754e-07		10		4.468e+00		7.188e-07
5.12027		5.01838		15.26104		0.34834		0.34125		0.30522		0.18656		0.01096		0.00373		6.293e+00		1.067e-06		6		4.540e+00		7.692e-07
5.12027		5.06459		14.87519		0.33742		0.33262		0.29750		0.18385		0.01225		0.00368		6.337e+00		1.137e-06		9		4.600e+00		8.254e-07
5.12027		5.11010		14.52582		0.33135		0.32481		0.29052		0.17507		0.01063		0.00350		6.567e+00		1.257e-06		7		4.738e+00		9.053e-07
5.14592		0.00100		0.07006		0.04955		0.00157		0.00140		0.06202		0.00333		0.00124		4.746e+00		2.510e-07		0		4.518e+00		2.405e-07
5.14592		0.01000		0.07006		0.04955		0.00157		0.00140		0.07691		0.00450		0.00154		3.841e+00		2.051e-07		0		3.644e+00		1.938e-07
5.14592		0.35000		0.10591		0.06115		0.00237		0.00212		0.10641		0.00597		0.00213		2.837e+00		1.496e-07		0		2.655e+00		1.418e-07
5.14592		0.86087		0.03331		0.03331		0.00074		0.00067		0.11875		0.00634		0.00237		2.417e+00		1.337e-07		0		2.346e+00		1.272e-07
5.14592		1.22029		0.17213		0.07702		0.00385		0.00344		0.12362		0.00689		0.00247		2.529e+00		1.399e-07		0		2.287e+00		1.265e-07
5.14592		1.48899		0.17623		0.07730		0.00394		0.00352		0.12966		0.00734		0.00259		2.409e+00		1.351e-07		0		2.190e+00		1.234e-07
5.14592		1.71234		0.10898		0.06099		0.00244		0.00218		0.13301		0.00725		0.00266		2.272e+00		1.313e-07		0		2.124e+00		1.223e-07
5.14592		1.90790		0.16360		0.07174		0.00366		0.00327		0.12937		0.00749		0.00259		2.399e+00		1.405e-07		0		2.173e+00		1.273e-07
5.14592		2.08065		0.04219		0.03552		0.00094		0.00084		0.13073		0.00727		0.00261		2.191e+00		1.317e-07		0		2.130e+00		1.275e-07
5.14592		2.24234		0.00711		0.00503		0.00016		0.00014		0.13538		0.00721		0.00271		2.057e+00		1.241e-07		0		2.043e+00		1.245e-07
5.14592		2.39105		0.06067		0.04002		0.00136		0.00121		0.13315		0.00737		0.00266		2.169e+00		1.351e-07		0		2.099e+00		1.306e-07
5.14592		2.53596		0.01413		0.00706		0.00032		0.00028		0.13553		0.00784		0.00271		2.090e+00		1.329e-07		0		2.044e+00		1.300e-07
5.14592		2.67022		0.09179		0.05077		0.00205		0.00184		0.13695		0.00767		0.00274		2.186e+00		1.421e-07		0		2.043e+00		1.326e-07
5.14592		2.79787		0.01055		0.00610		0.00024		0.00021		0.13221		0.00682		0.00264		2.122e+00		1.419e-07		0		2.096e+00		1.388e-07
5.14592		2.91806		0.02806		0.00992		0.00063		0.00056		0.13854		0.00758		0.00277		2.030e+00		1.396e-07		0		2.000e+00		1.357e-07
5.14592		3.03020		0.09736		0.04969		0.00218		0.00195		0.13872		0.00731		0.00277		2.154e+00		1.496e-07		0		2.025e+00		1.404e-07
5.14592		3.13737		0.07262		0.03909		0.00162		0.00145		0.13849		0.00774		0.00277		2.119e+00		1.509e-07		0		2.023e+00		1.433e-07
5.14592		3.23884		0.04346		0.02100		0.00097		0.00087		0.13644		0.00739		0.00273		2.103e+00		1.515e-07		0		2.047e+00		1.482e-07
5.14592		3.33813		0.02837		0.01003		0.00063		0.00057		0.13395		0.00723		0.00268		2.117e+00		1.553e-07		0		2.073e+00		1.534e-07
5.14592		3.43498		0.12126		0.05451		0.00271		0.00243		0.13142		0.00724		0.00263		2.322e+00		1.773e-07		0		2.152e+00		1.635e-07
5.14592		3.52493		0.03904		0.01177		0.00087		0.00078		0.13848		0.00719		0.00277		2.062e+00		1.601e-07		0		2.006e+00		1.558e-07
5.14592		3.61097		0.04955		0.01325		0.00111		0.00099		0.13694		0.00739		0.00274		2.107e+00		1.684e-07		0		2.032e+00		1.614e-07
5.14592		3.69636		0.05359		0.01384		0.00120		0.00107		0.13285		0.00712		0.00266		2.166e+00		1.732e-07		0		2.085e+00		1.698e-07
5.14592		3.77943		0.08471		0.03809		0.00189		0.00169		0.13496		0.00743		0.00270		2.129e+00		1.769e-07		0		2.054e+00		1.715e-07
5.14592		3.86019		0.11710		0.04245		0.00262		0.00234		0.13396		0.00729		0.00268		2.272e+00		1.952e-07		0		2.114e+00		1.813e-07
5.14592		3.93879		0.12696		0.04011		0.00284		0.00254		0.13274		0.00757		0.00265		2.306e+00		2.024e-07		1		3.449e+00		3.041e-07
5.14592		4.01349		0.10974		0.01971		0.00245		0.00219		0.12878		0.00729		0.00258		2.330e+00		2.138e-07		0		2.196e+00		1.988e-07
5.14592		4.08596		0.27902		0.07721		0.00624		0.00558		0.12817		0.00694		0.00256		2.586e+00		2.396e-07		0		2.245e+00		2.084e-07
5.14592		4.15585		0.27636		0.06968		0.00618		0.00553		0.12429		0.00646		0.00249		2.666e+00		2.568e-07		0		2.317e+00		2.216e-07
5.14592		4.22375		0.28896		0.07130		0.00646		0.00578		0.12246		0.00664		0.00245		2.737e+00		2.697e-07		0		2.337e+00		2.298e-07
5.14592		4.28977		0.37373		0.08038		0.00836		0.00747		0.12324		0.00665		0.00246		2.747e+00		2.779e-07		1		3.521e+00		3.568e-07
5.14592		4.35535		0.35325		0.07428		0.00790		0.00707		0.11290		0.00618		0.00226		2.964e+00		3.077e-07		0		2.483e+00		2.598e-07
5.14592		4.41997		0.31597		0.07546		0.00707		0.00632		0.11256		0.00586		0.00225		2.943e+00		3.189e-07		0		2.492e+00		2.690e-07
5.14592		4.48131		0.56414		0.07966		0.01261		0.01128		0.11780		0.00642		0.00236		3.274e+00		3.641e-07		0		2.614e+00		2.917e-07
5.14592		4.59729		0.67517		0.08348		0.01510		0.01350		0.11527		0.00652		0.00231		3.432e+00		4.115e-07		0		2.735e+00		3.269e-07
5.14592		4.65350		1.09257		0.10589		0.02443		0.02185		0.11114		0.00620		0.00222		4.012e+00		5.014e-07		1		3.912e+00		4.849e-07
5.14592		4.70788		1.42336		0.11721		0.03183		0.02847		0.11455		0.00633		0.00229		4.169e+00		5.355e-07		4		7.140e+00		9.188e-07
5.14592		4.76152		2.62742		0.16519		0.05875		0.05255		0.12715		0.00703		0.00254		4.586e+00		6.169e-07		1		2.975e+00		3.984e-07
5.14592		4.81499		4.48594		0.20098		0.10031		0.08972		0.13589		0.00768		0.00272		5.208e+00		7.278e-07		5		5.694e+00		7.972e-07
5.14592		4.86643		9.15994		0.26006		0.20482		0.18320		0.17014		0.00979		0.00340		5.530e+00		8.092e-07		10		5.979e+00		8.794e-07
5.14592		4.91702		12.00457		0.29256		0.26843		0.24009		0.17924		0.01123		0.00358		5.887e+00		9.039e-07		12		5.176e+00		8.064e-07
5.14592		4.96519		14.90428		0.34602		0.33327		0.29809		0.18321		0.01093		0.00366		6.335e+00		1.024e-06		13		4.836e+00		7.826e-07
5.14592		5.01190		15.18735		0.32970		0.33960		0.30375		0.18157		0.01138		0.00363		6.439e+00		1.099e-06		19		8.731e+00		1.494e-06
5.14592		5.05758		15.65015		0.34353		0.34995		0.31300		0.18121		0.01186		0.00362		6.574e+00		1.191e-06		16		6.036e+00		1.112e-06
5.14592		5.10256		14.92294		0.33822		0.33369		0.29846		0.17399		0.01136		0.00348		6.711e+00		1.297e-06		12		5.008e+00		9.690e-07
5.17182		0.00100		0.10570		0.06103		0.00236		0.00211		0.06313		0.00343		0.00126		4.763e+00		2.505e-07		0		4.474e+00		2.354e-07
5.17182		0.01000		0.10570		0.06103		0.00236		0.00211		0.07367		0.00403		0.00147		4.099e+00		2.151e-07		0		3.836e+00		2.020e-07
5.17182		0.35000		0.07007		0.04955		0.00157		0.00140		0.10476		0.00586		0.00210		2.827e+00		1.500e-07		0		2.675e+00		1.416e-07
5.17182		0.85680		0.10699		0.05995		0.00239		0.00214		0.11897		0.00660		0.00238		2.567e+00		1.363e-07		0		2.376e+00		1.275e-07
5.17182		1.21741		0.14598		0.06968		0.00326		0.00292		0.12189		0.00668		0.00244		2.444e+00		1.337e-07		0		2.270e+00		1.243e-07
5.17182		1.48731		0.17525		0.07839		0.00392		0.00350		0.13212		0.00709		0.00264		2.366e+00		1.328e-07		0		2.146e+00		1.198e-07
5.17182		1.71409		0.17871		0.07842		0.00400		0.00357		0.12797		0.00696		0.00256		2.471e+00		1.408e-07		0		2.222e+00		1.264e-07
5.17182		1.90895		0.03855		0.03533		0.00086		0.00077		0.12912		0.00709		0.00258		2.159e+00		1.271e-07		0		2.148e+00		1.247e-07
5.17182		2.24546		0.00708		0.00501		0.00016		0.00014		0.13232		0.00792		0.00265		2.085e+00		1.260e-07		0		2.091e+00		1.264e-07
5.17182		2.39251		0.02925		0.01950		0.00065		0.00059		0.14185		0.00777		0.00284		1.992e+00		1.228e-07		0		1.956e+00		1.206e-07
5.17182		2.53636		0.11393		0.06191		0.00255		0.00228		0.13455		0.00709		0.00269		2.249e+00		1.413e-07		0		2.105e+00		1.325e-07
5.17182		2.67060		0.01767		0.00791		0.00040		0.00035		0.13439		0.00732		0.00269		2.093e+00		1.345e-07		0		2.063e+00		1.326e-07
5.17182		2.79752		0.02480		0.00938		0.00055		0.00050		0.13793		0.00788		0.00276		2.061e+00		1.347e-07		0		2.013e+00		1.324e-07
5.17182		2.91618		0.03677		0.03336		0.00082		0.00074		0.13950		0.00744		0.00279		2.027e+00		1.369e-07		0		1.982e+00		1.331e-07
5.17182		3.02772		0.08359		0.03960		0.00187		0.00167		0.13601		0.00792		0.00272		2.155e+00		1.482e-07		0		2.034e+00		1.397e-07
5.17182		3.13530		0.04388		0.02107		0.00098		0.00088		0.13553		0.00737		0.00271		2.124e+00		1.491e-07		0		2.061e+00		1.444e-07
5.17182		3.23745		0.01745		0.00780		0.00039		0.00035		0.13728		0.00772		0.00275		2.066e+00		1.479e-07		0		2.019e+00		1.451e-07
5.17182		3.33543		0.03265		0.01979		0.00073		0.00065		0.13107		0.00723		0.00262		2.156e+00		1.577e-07		0		2.121e+00		1.559e-07
5.17182		3.43018		0.08217		0.04127		0.00184		0.00164		0.13642		0.00754		0.00273		2.126e+00		1.603e-07		0		2.031e+00		1.526e-07
5.17182		3.51967		0.03561		0.01126		0.00080		0.00071		0.13652		0.00729		0.00273		2.115e+00		1.639e-07		0		2.033e+00		1.564e-07
5.17182		3.60709		0.13007		0.05143		0.00291		0.00260		0.13321		0.00792		0.00266		2.252e+00		1.775e-07		0		2.115e+00		1.668e-07
5.17182		3.69108		0.06009		0.01458		0.00134		0.00120		0.13554		0.00725		0.00271		2.118e+00		1.729e-07		0		2.062e+00		1.668e-07
5.17182		3.77347		0.05304		0.01370		0.00119		0.00106		0.13999		0.00763		0.00280		2.030e+00		1.677e-07		0		1.978e+00		1.639e-07
5.17182		3.85358		0.09500		0.04149		0.00212		0.00190		0.12858		0.00698		0.00257		2.322e+00		1.984e-07		1		3.570e+00		3.039e-07
5.17182		3.93130		0.10810		0.03775		0.00242		0.00216		0.13079		0.00720		0.00262		2.304e+00		2.022e-07		0		2.164e+00		1.890e-07
5.17182		4.00651		0.15302		0.05132		0.00342		0.00306		0.12205		0.00689		0.00244		2.506e+00		2.253e-07		0		2.278e+00		2.047e-07
5.17182		4.07935		0.23246		0.06800		0.00520		0.00465		0.12676		0.00689		0.00254		2.575e+00		2.390e-07		0		2.290e+00		2.111e-07
5.17182		4.14959		0.31913		0.07255		0.00714		0.00638		0.12837		0.00755		0.00257		2.565e+00		2.411e-07		1		3.476e+00		3.299e-07
5.17182		4.21759		0.41593		0.08530		0.00930		0.00832		0.11966		0.00669		0.00239		2.950e+00		2.876e-07		1		3.673e+00		3.590e-07
5.17182		4.34903		0.34617		0.06477		0.00774		0.00692		0.11806		0.00633		0.00236		2.839e+00		2.975e-07		1		3.699e+00		3.842e-07
5.17182		4.41329		0.52498		0.09026		0.01174		0.01050		0.11849		0.00617		0.00237		3.197e+00		3.435e-07		1		3.732e+00		4.012e-07
5.17182		4.47394		0.34217		0.06269		0.00765		0.00684		0.11167		0.00609		0.00223		2.983e+00		3.307e-07		0		2.493e+00		2.767e-07
5.17182		4.53201		0.54916		0.08913		0.01228		0.01098		0.10716		0.00588		0.00214		3.567e+00		4.067e-07		0		2.861e+00		3.288e-07
5.17182		4.58946		0.76724		0.09730		0.01716		0.01534		0.11192		0.00628		0.00224		3.643e+00		4.350e-07		1		3.682e+00		4.383e-07
5.17182		4.64630		1.02836		0.12910		0.02299		0.02057		0.10537		0.00576		0.00211		4.186e+00		5.155e-07		0		2.948e+00		3.649e-07
5.17182		4.70097		1.50493		0.13978		0.03365		0.03010		0.11617		0.00629		0.00232		4.185e+00		5.365e-07		1		3.739e+00		4.804e-07
5.17182		4.75417		3.20543		0.16312		0.07168		0.06411		0.12964		0.00716		0.00259		4.804e+00		6.452e-07		1		3.146e+00		4.207e-07
5.17182		4.80719		5.06059		0.21013		0.11316		0.10121		0.14571		0.00854		0.00291		5.064e+00		7.096e-07		5		4.910e+00		6.878e-07
5.17182		4.85830		7.33155		0.23116		0.16394		0.14663		0.16327		0.00936		0.00327		5.261e+00		7.648e-07		7		4.506e+00		6.649e-07
5.17182		4.91041		10.88390		0.29008		0.24337		0.21768		0.16963		0.01036		0.00339		5.989e+00		9.251e-07		10		4.592e+00		7.089e-07
5.17182		4.95864		14.49181		0.33597		0.32405		0.28984		0.18141		0.01050		0.00363		6.322e+00		1.029e-06		16		7.076e+00		1.159e-06
5.17182		5.00531		14.93461		0.33645		0.33395		0.29869		0.18155		0.01026		0.00363		6.406e+00		1.103e-06		12		4.796e+00		8.259e-07
5.17182		5.05065		15.62821		0.34733		0.34946		0.31256		0.17501		0.01082		0.00350		6.771e+00		1.237e-06		14		5.214e+00		9.553e-07
5.17182		5.09520		15.22937		0.34960		0.34054		0.30459		0.17613		0.01233		0.00352		6.686e+00		1.308e-06		21		9.862e+00		1.934e-06
5.17182		5.13976		14.27073		0.34575		0.31910		0.28541		0.16127		0.01128		0.00323		7.083e+00		1.509e-06		11		5.259e+00		1.115e-06
5.19799		0.00100		0.07352		0.04960		0.00164		0.00147		0.06267		0.00356		0.00125		4.672e+00		2.437e-07		0		4.464e+00		2.327e-07
5.19799		0.01000		0.07352		0.04960		0.00164		0.00147		0.07454		0.00413		0.00149		3.867e+00		2.002e-07		0		3.752e+00		1.956e-07
5.19799		0.35000		0.07352		0.04960		0.00164		0.00147		0.10726		0.00608		0.00215		2.700e+00		1.393e-07		0		2.610e+00		1.363e-07
5.19799		0.85094		0.20911		0.08541		0.00468		0.00418		0.11334		0.00730		0.00227		2.842e+00		1.516e-07		0		2.547e+00		1.352e-07
5.19799		1.21289		0.14700		0.07017		0.00329		0.00294		0.12544		0.00713		0.00251		2.409e+00		1.303e-07		0		2.207e+00		1.194e-07
5.19799		1.48395		0.17275		0.07729		0.00386		0.00345		0.13311		0.00767		0.00266		2.344e+00		1.307e-07		0		2.128e+00		1.173e-07
5.19799		1.71438		0.11271		0.06123		0.00252		0.00225		0.13201		0.00751		0.00264		2.300e+00		1.290e-07		0		2.146e+00		1.207e-07
5.19799		1.90869		0.00356		0.00356		0.00008		0.00007		0.13331		0.00761		0.00267		2.119e+00		1.217e-07		0		2.076e+00		1.193e-07
5.19799		2.08737		0.03530		0.03530		0.00079		0.00071		0.13117		0.00726		0.00262		2.141e+00		1.250e-07		0		2.116e+00		1.237e-07
5.19799		2.24880		0.02933		0.01951		0.00066		0.00059		0.13395		0.00766		0.00268		2.166e+00		1.291e-07		0		2.073e+00		1.239e-07
5.19799		2.53675		0.07482		0.05058		0.00167		0.00150		0.13894		0.00762		0.00278		2.111e+00		1.337e-07		0		2.012e+00		1.254e-07
5.19799		2.66929		0.05842		0.03500		0.00131		0.00117		0.14094		0.00792		0.00282		2.021e+00		1.287e-07		0		1.977e+00		1.259e-07
5.19799		2.79555		0.01038		0.00600		0.00023		0.00021		0.13638		0.00749		0.00273		2.040e+00		1.315e-07		0		2.029e+00		1.322e-07
5.19799		2.91258		0.04798		0.03448		0.00107		0.00096		0.13618		0.00820		0.00272		2.097e+00		1.387e-07		0		2.050e+00		1.361e-07
5.19799		3.02359		0.08985		0.04928		0.00201		0.00180		0.13399		0.00720		0.00268		2.187e+00		1.477e-07		0		2.084e+00		1.416e-07
5.19799		3.13179		0.01428		0.00714		0.00032		0.00029		0.13361		0.00782		0.00267		2.103e+00		1.461e-07		0		2.077e+00		1.444e-07
5.19799		3.33183		0.08255		0.04130		0.00185		0.00165		0.13191		0.00728		0.00264		2.184e+00		1.595e-07		0		2.096e+00		1.524e-07
5.19799		3.42434		0.02142		0.00875		0.00048		0.00043		0.13848		0.00786		0.00277		2.042e+00		1.529e-07		0		2.001e+00		1.493e-07
5.19799		3.51342		0.05000		0.01336		0.00112		0.00100		0.13667		0.00769		0.00273		2.098e+00		1.597e-07		0		2.035e+00		1.554e-07
5.19799		3.60210		0.08026		0.03630		0.00179		0.00161		0.13879		0.00786		0.00278		2.063e+00		1.614e-07		0		2.002e+00		1.562e-07
5.19799		3.68498		0.06301		0.01486		0.00141		0.00126		0.13172		0.00708		0.00263		2.192e+00		1.749e-07		0		2.128e+00		1.702e-07
5.19799		3.76658		0.06055		0.03694		0.00135		0.00121		0.13185		0.00736		0.00264		2.194e+00		1.804e-07		0		2.119e+00		1.742e-07
5.19799		3.84605		0.08469		0.03820		0.00189		0.00169		0.12975		0.00697		0.00260		2.250e+00		1.911e-07		1		3.549e+00		2.993e-07
5.19799		3.92264		0.10115		0.03743		0.00226		0.00202		0.12893		0.00690		0.00258		2.338e+00		2.027e-07		0		2.187e+00		1.893e-07
5.19799		3.99864		0.23940		0.06671		0.00535		0.00479		0.12417		0.00721		0.00248		2.646e+00		2.363e-07		0		2.335e+00		2.078e-07
5.19799		4.07199		0.27997		0.06668		0.00626		0.00560		0.12905		0.00739		0.00258		2.580e+00		2.366e-07		1		3.490e+00		3.196e-07
5.19799		4.14272		0.35285		0.08022		0.00789		0.00706		0.12142		0.00693		0.00243		2.777e+00		2.604e-07		0		2.309e+00		2.177e-07
5.19799		4.21083		0.41605		0.08040		0.00930		0.00832		0.12400		0.00658		0.00248		2.843e+00		2.746e-07		1		3.542e+00		3.440e-07
5.19799		4.27693		0.45508		0.07175		0.01018		0.00910		0.12726		0.00708		0.00255		2.847e+00		2.837e-07		0		2.329e+00		2.330e-07
5.19799		4.34202		0.25773		0.05832		0.00576		0.00515		0.11537		0.00649		0.00231		2.857e+00		2.928e-07		0		2.508e+00		2.592e-07
5.19799		4.40592		0.58951		0.08907		0.01318		0.01179		0.11430		0.00618		0.00229		3.357e+00		3.567e-07		1		3.826e+00		4.087e-07
5.19799		4.46622		0.45318		0.08131		0.01013		0.00906		0.11091		0.00578		0.00222		3.256e+00		3.590e-07		0		2.668e+00		2.947e-07
5.19799		4.58128		0.98697		0.10967		0.02207		0.01974		0.11339		0.00614		0.00227		3.844e+00		4.533e-07		1		3.789e+00		4.487e-07
5.19799		4.63865		1.19986		0.10529		0.02683		0.02400		0.11990		0.00666		0.00240		3.731e+00		4.633e-07		1		3.652e+00		4.494e-07
5.19799		4.69362		1.79870		0.14436		0.04022		0.03597		0.11411		0.00688		0.00228		4.513e+00		5.813e-07		1		3.633e+00		4.662e-07
5.19799		4.74701		3.13295		0.17772		0.07005		0.06266		0.12615		0.00717		0.00252		4.878e+00		6.509e-07		2		3.356e+00		4.484e-07
5.19799		4.85130		11.77107		0.28830		0.26321		0.23542		0.17989		0.01139		0.00360		5.849e+00		8.592e-07		10		4.392e+00		6.451e-07
5.19799		4.90419		14.70280		0.32867		0.32876		0.29406		0.18520		0.01136		0.00370		6.262e+00		9.718e-07		13		4.771e+00		7.405e-07
5.19799		4.95370		15.33617		0.33473		0.34293		0.30672		0.18731		0.01124		0.00375		6.279e+00		1.029e-06		22		9.590e+00		1.574e-06
5.19799		5.00021		16.04038		0.34974		0.35867		0.32081		0.18909		0.01131		0.00378		6.361e+00		1.108e-06		16		5.249e+00		9.353e-07
5.19799		5.04540		14.17337		0.32863		0.31693		0.28347		0.17695		0.01059		0.00354		6.417e+00		1.193e-06		22		1.064e+01		1.985e-06
5.19799		5.08941		14.98838		0.35525		0.33515		0.29977		0.17475		0.01207		0.00350		6.684e+00		1.333e-06		17		7.917e+00		1.587e-06
5.19799		5.13333		13.25539		0.33132		0.29640		0.26511		0.17008		0.01177		0.00340		6.510e+00		1.407e-06		9		4.746e+00		1.029e-06
5.19799		5.17756		12.60028		0.34322		0.28175		0.25201		0.14224		0.00988		0.00284		7.624e+00		1.827e-06		15		9.507e+00		2.288e-06
5.22443		0.00100		0.17718		0.07927		0.00396		0.00354		0.06505		0.00374		0.00130		4.790e+00		2.462e-07		0		4.364e+00		2.251e-07
5.22443		0.01000		0.14349		0.07175		0.00321		0.00287		0.07855		0.00413		0.00157		3.860e+00		1.995e-07		0		3.541e+00		1.823e-07
5.22443		0.35000		0.14209		0.07105		0.00318		0.00284		0.10729		0.00606		0.00215		2.779e+00		1.436e-07		0		2.596e+00		1.341e-07
5.22443		0.84682		0.14303		0.06990		0.00320		0.00286		0.12308		0.00701		0.00246		2.425e+00		1.279e-07		0		2.257e+00		1.186e-07
5.22443		1.20959		0.17542		0.07692		0.00392		0.00351		0.12296		0.00677		0.00246		2.514e+00		1.340e-07		0		2.308e+00		1.236e-07
5.22443		1.48125		0.11449		0.06045		0.00256		0.00229		0.12906		0.00684		0.00258		2.353e+00		1.295e-07		0		2.194e+00		1.198e-07
5.22443		1.71409		0.07022		0.04965		0.00157		0.00140		0.13131		0.00734		0.00263		2.244e+00		1.262e-07		0		2.134e+00		1.190e-07
5.22443		1.90817		0.04611		0.03585		0.00103		0.00092		0.13016		0.00745		0.00260		2.208e+00		1.247e-07		0		2.141e+00		1.220e-07
5.22443		2.08785		0.04540		0.03523		0.00102		0.00091		0.13382		0.00740		0.00268		2.139e+00		1.238e-07		0		2.086e+00		1.212e-07
5.22443		2.25036		0.01083		0.00626		0.00024		0.00022		0.13263		0.00724		0.00265		2.085e+00		1.227e-07		0		2.088e+00		1.235e-07
5.22443		2.39585		0.11084		0.06209		0.00248		0.00222		0.13755		0.00784		0.00275		2.202e+00		1.323e-07		0		2.057e+00		1.243e-07
5.22443		2.53714		0.11513		0.06071		0.00257		0.00230		0.14852		0.00827		0.00297		2.038e+00		1.246e-07		0		1.906e+00		1.177e-07
5.22443		2.66816		0.01751		0.00783		0.00039		0.00035		0.13930		0.00797		0.00279		2.029e+00		1.287e-07		0		1.991e+00		1.254e-07
5.22443		2.79394		0.00723		0.00511		0.00016		0.00014		0.13186		0.00729		0.00264		2.112e+00		1.368e-07		0		2.100e+00		1.355e-07
5.22443		2.90983		0.08628		0.04915		0.00193		0.00173		0.13403		0.00702		0.00268		2.205e+00		1.439e-07		0		2.074e+00		1.365e-07
5.22443		3.02094		0.01789		0.00800		0.00040		0.00036		0.13975		0.00785		0.00279		1.995e+00		1.346e-07		0		1.983e+00		1.341e-07
5.22443		3.12971		0.05511		0.03484		0.00123		0.00110		0.12976		0.00769		0.00260		2.220e+00		1.503e-07		0		2.141e+00		1.474e-07
5.22443		3.23390		0.05400		0.02163		0.00121		0.00108		0.13955		0.00751		0.00279		2.053e+00		1.436e-07		0		1.984e+00		1.402e-07
5.22443		3.32868		0.02515		0.00951		0.00056		0.00050		0.13031		0.00691		0.00261		2.178e+00		1.574e-07		0		2.128e+00		1.538e-07
5.22443		3.41937		0.01787		0.00799		0.00040		0.00036		0.13496		0.00745		0.00270		2.100e+00		1.571e-07		0		2.056e+00		1.521e-07
5.22443		3.50800		0.09092		0.03682		0.00203		0.00182		0.13159		0.00703		0.00263		2.246e+00		1.714e-07		0		2.124e+00		1.607e-07
5.22443		3.59779		0.06357		0.01499		0.00142		0.00127		0.13226		0.00746		0.00265		2.180e+00		1.700e-07		0		2.119e+00		1.643e-07
5.22443		3.68213		0.08909		0.03829		0.00199		0.00178		0.13531		0.00739		0.00271		2.164e+00		1.693e-07		0		2.062e+00		1.640e-07
5.22443		3.76312		0.06764		0.03743		0.00151		0.00135		0.13393		0.00763		0.00268		2.174e+00		1.791e-07		0		2.094e+00		1.709e-07
5.22443		3.84189		0.12720		0.04198		0.00284		0.00254		0.12912		0.00690		0.00258		2.320e+00		1.964e-07		0		2.186e+00		1.830e-07
5.22443		3.91766		0.10853		0.03815		0.00243		0.00217		0.12795		0.00742		0.00256		2.364e+00		2.021e-07		0		2.211e+00		1.902e-07
5.22443		3.99338		0.22877		0.05344		0.00512		0.00458		0.13228		0.00737		0.00265		2.464e+00		2.184e-07		0		2.189e+00		1.936e-07
5.22443		4.06695		0.27651		0.06143		0.00618		0.00553		0.12267		0.00678		0.00245		2.722e+00		2.482e-07		1		3.677e+00		3.351e-07
5.22443		4.13801		0.36000		0.08052		0.00805		0.00720		0.11913		0.00652		0.00238		2.827e+00		2.654e-07		1		3.628e+00		3.400e-07
5.22443		4.20620		0.51549		0.08872		0.01153		0.01031		0.12827		0.00690		0.00257		2.939e+00		2.837e-07		1		3.455e+00		3.336e-07
5.22443		4.27236		0.41552		0.07967		0.00929		0.00831		0.11735		0.00620		0.00235		3.014e+00		3.001e-07		0		2.476e+00		2.467e-07
5.22443		4.39990		0.24876		0.05287		0.00556		0.00498		0.10995		0.00648		0.00220		3.019e+00		3.227e-07		0		2.640e+00		2.800e-07
5.22443		4.45994		0.40048		0.07436		0.00896		0.00801		0.10441		0.00588		0.00209		3.359e+00		3.704e-07		0		2.764e+00		3.039e-07
5.22443		4.51698		0.91581		0.13243		0.02048		0.01832		0.11320		0.00610		0.00226		3.736e+00		4.290e-07		0		2.800e+00		3.184e-07
5.22443		4.57505		1.19280		0.12583		0.02667		0.02386		0.11305		0.00621		0.00226		3.945e+00		4.622e-07		1		3.871e+00		4.577e-07
5.22443		4.63261		1.20993		0.11896		0.02705		0.02420		0.10557		0.00599		0.00211		4.281e+00		5.286e-07		1		4.151e+00		5.106e-07
5.22443		4.68776		2.15824		0.14192		0.04826		0.04316		0.12395		0.00717		0.00248		4.360e+00		5.580e-07		1		2.935e+00		3.760e-07
5.22443		4.74121		3.17451		0.18251		0.07098		0.06349		0.13080		0.00722		0.00262		4.729e+00		6.344e-07		2		3.248e+00		4.348e-07
5.22443		4.79344		8.99671		0.24880		0.20117		0.17993		0.16972		0.00990		0.00339		5.497e+00		7.746e-07		9		5.038e+00		7.111e-07
5.22443		4.84583		10.06121		0.27057		0.22498		0.20122		0.16774		0.00995		0.00335		5.851e+00		8.638e-07		10		5.178e+00		7.713e-07
5.22443		4.89930		13.82403		0.31268		0.30911		0.27648		0.18852		0.01216		0.00377		5.978e+00		9.344e-07		20		9.029e+00		1.412e-06
5.22443		4.94996		16.31418		0.36712		0.36480		0.32628		0.18827		0.01230		0.00377		6.445e+00		1.071e-06		15		4.989e+00		8.299e-07
5.22443		4.99691		14.73551		0.34257		0.32950		0.29471		0.18324		0.01163		0.00366		6.329e+00		1.118e-06		17		7.672e+00		1.363e-06
5.22443		5.04193		15.41815		0.34772		0.34476		0.30836		0.17419		0.01071		0.00348		6.785e+00		1.287e-06		17		7.604e+00		1.452e-06
5.22443		5.08577		14.25410		0.34085		0.31873		0.28508		0.16784		0.01080		0.00336		6.782e+00		1.384e-06		13		5.242e+00		1.074e-06
5.22443		5.12904		14.05972		0.34478		0.31439		0.28119		0.15840		0.01086		0.00317		7.187e+00		1.608e-06		8		5.183e+00		1.159e-06
5.22443		5.17273		10.34963		0.31323		0.23142		0.20699		0.12705		0.00869		0.00254		7.831e+00		1.952e-06		20		1.686e+01		4.206e-06
5.22443		5.21671		6.83915		0.25196		0.15293		0.13678		0.08467		0.00582		0.00169		9.848e+00		2.866e-06		2		6.770e+00		1.943e-06
5.25110		0.00100		0.10673		0.06163		0.00239		0.00213		0.06516		0.00367		0.00130		4.599e+00		2.309e-07		0		4.340e+00		2.214e-07
5.25110		0.01000		0.14268		0.07135		0.00319		0.00285		0.07370		0.00449		0.00147		4.099e+00		2.082e-07		0		3.777e+00		1.926e-07
5.25110		0.35000		0.17790		0.07957		0.00398		0.00356		0.10555		0.00621		0.00211		2.990e+00		1.518e-07		0		2.694e+00		1.377e-07
5.25110		0.85153		0.18073		0.07784		0.00404		0.00361		0.12057		0.00666		0.00241		2.598e+00		1.357e-07		0		2.361e+00		1.228e-07
5.25110		1.21000		0.07647		0.04959		0.00171		0.00153		0.12009		0.00671		0.00240		2.415e+00		1.289e-07		0		2.323e+00		1.232e-07
5.25110		1.90397		0.07372		0.04969		0.00165		0.00147		0.13707		0.00766		0.00274		2.143e+00		1.208e-07		1		3.350e+00		1.886e-07
5.25110		2.08185		0.08496		0.05049		0.00190		0.00170		0.13217		0.00740		0.00264		2.202e+00		1.277e-07		0		2.098e+00		1.205e-07
5.25110		2.24502		0.03973		0.03630		0.00089		0.00079		0.13487		0.00748		0.00270		2.133e+00		1.237e-07		0		2.061e+00		1.208e-07
5.25110		2.39063		0.08733		0.04997		0.00195		0.00175		0.14111		0.00757		0.00282		2.081e+00		1.239e-07		0		1.970e+00		1.180e-07
5.25110		2.53083		0.14715		0.07026		0.00329		0.00294		0.14186		0.00849		0.00284		2.136e+00		1.316e-07		0		1.949e+00		1.193e-07
5.25110		2.66141		0.01050		0.00607		0.00023		0.00021		0.14477		0.00799		0.00290		1.924e+00		1.199e-07		0		1.912e+00		1.194e-07
5.25110		2.78677		0.01435		0.00718		0.00032		0.00029		0.13655		0.00774		0.00273		2.052e+00		1.310e-07		0		2.031e+00		1.297e-07
5.25110		2.90415		0.16242		0.06941		0.00363		0.00325		0.13796		0.00792		0.00276		2.258e+00		1.477e-07		0		2.034e+00		1.327e-07
5.25110		3.01597		0.08123		0.04795		0.00182		0.00162		0.13509		0.00730		0.00270		2.135e+00		1.426e-07		0		2.055e+00		1.368e-07
5.25110		3.12412		0.09263		0.04134		0.00207		0.00185		0.14076		0.00771		0.00282		2.142e+00		1.464e-07		0		1.989e+00		1.358e-07
5.25110		3.22817		0.02499		0.00945		0.00056		0.00050		0.13729		0.00762		0.00275		2.018e+00		1.400e-07		0		2.023e+00		1.414e-07
5.25110		3.41440		0.08371		0.03641		0.00187		0.00167		0.13977		0.00790		0.00280		2.120e+00		1.561e-07		0		1.981e+00		1.449e-07
5.25110		3.50344		0.03886		0.01172		0.00087		0.00078		0.13593		0.00736		0.00272		2.107e+00		1.595e-07		0		2.039e+00		1.529e-07
5.25110		3.59334		0.05341		0.01379		0.00119		0.00107		0.13460		0.00797		0.00269		2.141e+00		1.652e-07		0		2.055e+00		1.581e-07
5.25110		3.67806		0.07435		0.03758		0.00166		0.00149		0.13341		0.00766		0.00267		2.175e+00		1.709e-07		0		2.098e+00		1.654e-07
5.25110		3.75874		0.13602		0.04673		0.00304		0.00272		0.12886		0.00697		0.00258		2.384e+00		1.939e-07		0		2.174e+00		1.760e-07
5.25110		3.83824		0.08924		0.02433		0.00200		0.00178		0.13257		0.00722		0.00265		2.232e+00		1.845e-07		0		2.106e+00		1.748e-07
5.25110		3.91460		0.16887		0.04086		0.00378		0.00338		0.12679		0.00670		0.00254		2.440e+00		2.070e-07		0		2.227e+00		1.902e-07
5.25110		3.99012		0.33597		0.07273		0.00751		0.00672		0.12791		0.00729		0.00256		2.596e+00		2.265e-07		1		3.451e+00		3.032e-07
5.25110		4.06252		0.29116		0.06571		0.00651		0.00582		0.12489		0.00688		0.00250		2.697e+00		2.428e-07		0		2.287e+00		2.070e-07
5.25110		4.13353		0.48340		0.09442		0.01081		0.00967		0.12345		0.00667		0.00247		3.008e+00		2.774e-07		0		2.428e+00		2.264e-07
5.25110		4.20180		0.45111		0.08420		0.01009		0.00902		0.11939		0.00651		0.00239		3.070e+00		2.932e-07		0		2.477e+00		2.381e-07
5.25110		4.26792		0.39216		0.08087		0.00877		0.00784		0.12020		0.00677		0.00240		2.879e+00		2.846e-07		1		3.631e+00		3.600e-07
5.25110		4.33141		0.48465		0.09457		0.01084		0.00969		0.11607		0.00645		0.00232		3.200e+00		3.289e-07		1		3.825e+00		3.913e-07
5.25110		4.39364		0.32756		0.07198		0.00732		0.00655		0.10836		0.00620		0.00217		3.121e+00		3.297e-07		0		2.560e+00		2.707e-07
5.25110		4.45411		0.53487		0.08620		0.01196		0.01070		0.10434		0.00586		0.00209		3.659e+00		4.023e-07		0		2.927e+00		3.210e-07
5.25110		4.51111		0.89254		0.10098		0.01996		0.01785		0.11618		0.00628		0.00232		3.659e+00		4.167e-07		0		2.729e+00		3.104e-07
5.25110		4.56915		0.80553		0.09772		0.01801		0.01611		0.10559		0.00605		0.00211		3.924e+00		4.678e-07		2		5.486e+00		6.473e-07
5.25110		4.62602		1.17292		0.13283		0.02623		0.02346		0.10164		0.00556		0.00203		4.402e+00		5.408e-07		0		2.925e+00		3.599e-07
5.25110		4.68082		3.51779		0.18162		0.07866		0.07036		0.13354		0.00760		0.00267		4.845e+00		6.203e-07		1		3.170e+00		4.062e-07
5.25110		4.73383		5.79267		0.21769		0.12953		0.11585		0.14243		0.00798		0.00285		5.485e+00		7.382e-07		3		3.798e+00		5.087e-07
5.25110		4.78561		7.12177		0.24706		0.15925		0.14244		0.14931		0.00868		0.00299		5.693e+00		7.982e-07		9		7.128e+00		1.003e-06
5.25110		4.83716		13.26078		0.30665		0.29652		0.26522		0.19056		0.01129		0.00381		5.806e+00		8.563e-07		12		4.451e+00		6.592e-07
5.25110		4.88959		14.31792		0.33393		0.32016		0.28636		0.18767		0.01230		0.00375		6.086e+00		9.567e-07		9		4.435e+00		6.951e-07
5.25110		4.94096		15.05340		0.34695		0.33660		0.30107		0.18607		0.01291		0.00372		6.295e+00		1.058e-06		20		8.990e+00		1.505e-06
5.25110		4.98870		14.93058		0.33555		0.33386		0.29861		0.18830		0.01314		0.00377		6.186e+00		1.107e-06		15		5.404e+00		9.847e-07
5.25110		5.03409		15.64070		0.35285		0.34974		0.31281		0.17113		0.01178		0.00342		6.962e+00		1.340e-06		11		5.115e+00		9.844e-07
5.25110		5.07820		14.70097		0.35530		0.32872		0.29402		0.17144		0.01148		0.00343		6.785e+00		1.414e-06		14		5.292e+00		1.108e-06
5.25110		5.12134		11.50942		0.31496		0.25736		0.23019		0.14765		0.01032		0.00295		7.045e+00		1.621e-06		14		8.955e+00		2.066e-06
5.25110		5.16479		9.01667		0.29218		0.20162		0.18033		0.10924		0.00760		0.00218		8.599e+00		2.217e-06		14		1.281e+01		3.325e-06
5.27780		0.00100		0.14359		0.07017		0.00321		0.00287		0.06414		0.00366		0.00128		4.739e+00		2.406e-07		0		4.334e+00		2.189e-07
5.27780		0.01000		0.14359		0.07017		0.00321		0.00287		0.07802		0.00418		0.00156		3.912e+00		1.978e-07		0		3.565e+00		1.799e-07
5.27780		0.35000		0.14359		0.07017		0.00321		0.00287		0.10480		0.00636		0.00210		2.889e+00		1.458e-07		0		2.650e+00		1.342e-07
5.27780		0.85621		0.07305		0.04951		0.00163		0.00146		0.12131		0.00699		0.00243		2.369e+00		1.223e-07		0		2.308e+00		1.187e-07
5.27780		1.21041		0.07853		0.04867		0.00176		0.00157		0.12982		0.00705		0.00260		2.249e+00		1.185e-07		0		2.146e+00		1.126e-07
5.27780		1.47652		0.10564		0.06100		0.00236		0.00211		0.13188		0.00764		0.00264		2.306e+00		1.236e-07		0		2.144e+00		1.148e-07
5.27780		1.70150		0.04576		0.03581		0.00102		0.00092		0.12850		0.00704		0.00257		2.224e+00		1.227e-07		1		3.582e+00		1.955e-07
5.27780		1.89924		0.11291		0.06125		0.00252		0.00226		0.13176		0.00788		0.00264		2.288e+00		1.282e-07		0		2.148e+00		1.196e-07
5.27780		2.07752		0.08481		0.05032		0.00190		0.00170		0.13124		0.00733		0.00262		2.234e+00		1.276e-07		0		2.111e+00		1.202e-07
5.27780		2.24145		0.08379		0.04982		0.00187		0.00168		0.13695		0.00777		0.00274		2.127e+00		1.235e-07		0		2.021e+00		1.173e-07
5.27780		2.38686		0.11172		0.06062		0.00250		0.00223		0.13321		0.00733		0.00266		2.294e+00		1.369e-07		0		2.126e+00		1.259e-07
5.27780		2.52608		0.04234		0.03585		0.00095		0.00085		0.13950		0.00756		0.00279		2.032e+00		1.221e-07		0		1.997e+00		1.211e-07
5.27780		2.65596		0.01803		0.00806		0.00040		0.00036		0.13773		0.00741		0.00275		2.025e+00		1.233e-07		0		2.014e+00		1.247e-07
5.27780		2.78049		0.11858		0.06058		0.00265		0.00237		0.13890		0.00760		0.00278		2.172e+00		1.360e-07		0		2.042e+00		1.287e-07
5.27780		3.01166		0.12343		0.05961		0.00276		0.00247		0.13536		0.00744		0.00271		2.253e+00		1.493e-07		0		2.086e+00		1.379e-07
5.27780		3.11963		0.04212		0.01216		0.00094		0.00084		0.13074		0.00737		0.00261		2.180e+00		1.460e-07		0		2.134e+00		1.444e-07
5.27780		3.22306		0.06311		0.03627		0.00141		0.00126		0.13429		0.00750		0.00269		2.147e+00		1.481e-07		0		2.084e+00		1.445e-07
5.27780		3.31754		0.01403		0.00702		0.00031		0.00028		0.13434		0.00733		0.00269		2.088e+00		1.493e-07		0		2.062e+00		1.462e-07
5.27780		3.41000		0.05532		0.03506		0.00124		0.00111		0.13148		0.00740		0.00263		2.198e+00		1.597e-07		0		2.109e+00		1.530e-07
5.27780		3.49930		0.04951		0.01324		0.00111		0.00099		0.13879		0.00803		0.00278		2.035e+00		1.496e-07		0		2.001e+00		1.491e-07
5.27780		3.58916		0.11953		0.05106		0.00267		0.00239		0.12848		0.00729		0.00257		2.368e+00		1.806e-07		0		2.205e+00		1.684e-07
5.27780		3.67466		0.08140		0.02367		0.00182		0.00163		0.13069		0.00719		0.00261		2.229e+00		1.749e-07		0		2.122e+00		1.659e-07
5.27780		3.75554		0.07166		0.02283		0.00160		0.00143		0.12842		0.00694		0.00257		2.302e+00		1.845e-07		1		3.586e+00		2.881e-07
5.27780		3.83472		0.07843		0.02352		0.00175		0.00157		0.12743		0.00665		0.00255		2.345e+00		1.935e-07		0		2.185e+00		1.804e-07
5.27780		3.91179		0.24502		0.06422		0.00548		0.00490		0.12872		0.00696		0.00257		2.574e+00		2.173e-07		0		2.252e+00		1.913e-07
5.27780		3.98624		0.26620		0.05911		0.00595		0.00532		0.13063		0.00694		0.00261		2.500e+00		2.195e-07		1		3.456e+00		3.017e-07
5.27780		4.05748		0.25584		0.06488		0.00572		0.00512		0.12515		0.00700		0.00250		2.637e+00		2.345e-07		0		2.312e+00		2.078e-07
5.27780		4.12784		0.37101		0.08738		0.00830		0.00742		0.11936		0.00667		0.00239		2.861e+00		2.636e-07		1		3.634e+00		3.365e-07
5.27780		4.19620		0.62348		0.11030		0.01394		0.01247		0.12723		0.00674		0.00254		3.066e+00		2.944e-07		0		2.457e+00		2.347e-07
5.27780		4.26229		0.41616		0.07434		0.00931		0.00832		0.11952		0.00655		0.00239		2.955e+00		2.873e-07		0		2.433e+00		2.400e-07
5.27780		4.32552		0.30464		0.06696		0.00681		0.00609		0.11478		0.00635		0.00230		2.929e+00		2.998e-07		0		2.466e+00		2.512e-07
5.27780		4.38670		0.31060		0.05431		0.00695		0.00621		0.10498		0.00573		0.00210		3.145e+00		3.321e-07		0		2.682e+00		2.825e-07
5.27780		4.44681		0.61526		0.09597		0.01376		0.01231		0.10693		0.00606		0.00214		3.637e+00		3.994e-07		0		2.920e+00		3.186e-07
5.27780		4.50423		0.72038		0.10748		0.01611		0.01441		0.10779		0.00571		0.00216		3.730e+00		4.207e-07		1		3.791e+00		4.291e-07
5.27780		4.56170		1.25527		0.11954		0.02807		0.02511		0.11654		0.00603		0.00233		3.914e+00		4.596e-07		3		6.012e+00		7.075e-07
5.27780		4.61748		1.43553		0.12278		0.03210		0.02871		0.12019		0.00680		0.00240		3.981e+00		4.867e-07		2		4.447e+00		5.453e-07
5.27780		4.67216		2.79031		0.17154		0.06239		0.05581		0.12266		0.00701		0.00245		4.846e+00		6.208e-07		4		5.910e+00		7.569e-07
5.27780		4.72484		5.88149		0.22743		0.13151		0.11763		0.14552		0.00803		0.00291		5.353e+00		7.171e-07		8		6.997e+00		9.379e-07
5.27780		4.77610		12.80171		0.28683		0.28625		0.25603		0.18785		0.01140		0.00376		5.786e+00		8.157e-07		9		4.240e+00		5.962e-07
5.27780		4.82660		14.16502		0.30267		0.31674		0.28330		0.19075		0.01118		0.00381		5.972e+00		8.848e-07		14		4.843e+00		7.333e-07
5.27780		4.87812		14.81109		0.34671		0.33119		0.29622		0.18758		0.01096		0.00375		6.167e+00		9.689e-07		8		4.477e+00		7.031e-07
5.27780		4.92931		15.32505		0.35400		0.34268		0.30650		0.18535		0.01132		0.00371		6.343e+00		1.064e-06		20		8.962e+00		1.507e-06
5.27780		4.97796		15.33480		0.34922		0.34290		0.30670		0.17706		0.01106		0.00354		6.652e+00		1.201e-06		18		8.317e+00		1.506e-06
5.27780		5.02375		14.58681		0.34672		0.32617		0.29174		0.16995		0.01063		0.00340		6.798e+00		1.326e-06		12		5.094e+00		9.938e-07
5.27780		5.06815		13.45406		0.33359		0.30084		0.26908		0.16104		0.00964		0.00322		6.911e+00		1.471e-06		9		5.039e+00		1.073e-06
5.27780		5.11098		10.87818		0.30834		0.24324		0.21756		0.14298		0.00943		0.00286		7.100e+00		1.664e-06		18		1.249e+01		2.957e-06
5.27780		5.15423		7.94492		0.27626		0.17765		0.15890		0.10175		0.00666		0.00203		8.746e+00		2.340e-06		3		6.075e+00		1.634e-06
5.33133		0.00100		0.14016		0.07010		0.00313		0.00280		0.06862		0.00383		0.00137		4.432e+00		2.203e-07		0		4.073e+00		2.009e-07
5.33133		0.01000		0.10652		0.06151		0.00238		0.00213		0.08113		0.00473		0.00162		3.700e+00		1.807e-07		0		3.488e+00		1.720e-07
5.33133		0.35000		0.17287		0.07736		0.00387		0.00346		0.10932		0.00791		0.00219		2.851e+00		1.403e-07		0		2.590e+00		1.285e-07
5.33133		0.84976		0.10557		0.05902		0.00236		0.00211		0.11654		0.00674		0.00233		2.569e+00		1.292e-07		0		2.427e+00		1.221e-07
5.33133		1.20212		0.14148		0.07075		0.00316		0.00283		0.13011		0.00732		0.00260		2.341e+00		1.203e-07		0		2.141e+00		1.102e-07
5.33133		1.46939		0.01039		0.00601		0.00023		0.00021		0.12924		0.00737		0.00258		2.180e+00		1.115e-07		1		3.603e+00		1.889e-07
5.33133		1.68911		0.09125		0.05243		0.00204		0.00183		0.13657		0.00778		0.00273		2.178e+00		1.162e-07		1		3.366e+00		1.801e-07
5.33133		1.88841		0.08154		0.05040		0.00182		0.00163		0.12807		0.00742		0.00256		2.252e+00		1.218e-07		0		2.166e+00		1.181e-07
5.33133		2.06545		0.14618		0.06982		0.00327		0.00292		0.13468		0.00791		0.00269		2.252e+00		1.247e-07		0		2.058e+00		1.148e-07
5.33133		2.22892		0.14586		0.07121		0.00326		0.00292		0.14045		0.00774		0.00281		2.134e+00		1.213e-07		1		3.226e+00		1.834e-07
5.33133		2.37363		0.01369		0.00685		0.00031		0.00027		0.13796		0.00747		0.00276		1.988e+00		1.156e-07		0		2.008e+00		1.167e-07
5.33133		2.51100		0.07058		0.04752		0.00158		0.00141		0.13269		0.00736		0.00265		2.205e+00		1.292e-07		0		2.111e+00		1.252e-07
5.33133		2.64142		0.07976		0.04915		0.00178		0.00160		0.14014		0.00785		0.00280		2.088e+00		1.261e-07		0		1.984e+00		1.202e-07
5.33133		2.76425		0.03295		0.01985		0.00074		0.00066		0.14177		0.00810		0.00284		2.037e+00		1.240e-07		0		1.960e+00		1.217e-07
5.33133		2.99702		0.03144		0.01049		0.00070		0.00063		0.14057		0.00798		0.00281		2.022e+00		1.304e-07		0		1.981e+00		1.284e-07
5.33133		3.10421		0.07383		0.03680		0.00165		0.00148		0.13202		0.00784		0.00264		2.199e+00		1.470e-07		0		2.117e+00		1.408e-07
5.33133		3.20657		0.03157		0.01053		0.00071		0.00063		0.13394		0.00726		0.00268		2.134e+00		1.464e-07		0		2.078e+00		1.411e-07
5.33133		3.30108		0.05708		0.03679		0.00128		0.00114		0.13832		0.00776		0.00277		2.068e+00		1.442e-07		0		2.009e+00		1.398e-07
5.33133		3.39486		0.02843		0.01005		0.00064		0.00057		0.13645		0.00744		0.00273		2.075e+00		1.484e-07		0		2.034e+00		1.448e-07
5.33133		3.48498		0.07608		0.03607		0.00170		0.00152		0.13560		0.00731		0.00271		2.167e+00		1.584e-07		0		2.061e+00		1.502e-07
5.33133		3.57479		0.12444		0.04330		0.00278		0.00249		0.13182		0.00740		0.00264		2.333e+00		1.745e-07		0		2.143e+00		1.605e-07
5.33133		3.66157		0.07204		0.02313		0.00161		0.00144		0.12939		0.00730		0.00259		2.286e+00		1.760e-07		1		3.555e+00		2.739e-07
5.33133		3.74368		0.10657		0.04227		0.00238		0.00213		0.12611		0.00692		0.00252		2.394e+00		1.894e-07		0		2.242e+00		1.775e-07
5.33133		3.82284		0.17494		0.04794		0.00391		0.00350		0.12513		0.00672		0.00250		2.483e+00		2.029e-07		0		2.266e+00		1.841e-07
5.33133		3.90117		0.16386		0.04467		0.00366		0.00328		0.12680		0.00688		0.00254		2.440e+00		2.058e-07		1		3.598e+00		3.013e-07
5.33133		3.97443		0.15223		0.04409		0.00340		0.00304		0.12284		0.00665		0.00246		2.493e+00		2.146e-07		0		2.261e+00		1.950e-07
5.33133		4.11389		0.40655		0.09047		0.00909		0.00813		0.12005		0.00688		0.00240		2.929e+00		2.664e-07		0		2.411e+00		2.205e-07
5.33133		4.18200		0.26005		0.05978		0.00581		0.00520		0.11544		0.00621		0.00231		2.863e+00		2.698e-07		0		2.504e+00		2.370e-07
5.33133		4.24795		0.37334		0.07876		0.00835		0.00747		0.11641		0.00626		0.00233		2.947e+00		2.878e-07		0		2.439e+00		2.381e-07
5.33133		4.31104		0.31146		0.06438		0.00696		0.00623		0.10603		0.00599		0.00212		3.087e+00		3.098e-07		0		2.656e+00		2.683e-07
5.33133		4.37162		0.46656		0.09192		0.01043		0.00933		0.10591		0.00629		0.00212		3.455e+00		3.621e-07		0		2.812e+00		2.936e-07
5.33133		4.43036		0.62649		0.09045		0.01401		0.01253		0.11291		0.00588		0.00226		3.451e+00		3.752e-07		1		3.823e+00		4.142e-07
5.33133		4.54446		1.02755		0.11211		0.02298		0.02055		0.10025		0.00563		0.00201		4.339e+00		5.059e-07		1		4.306e+00		5.045e-07
5.33133		4.59914		1.90094		0.13603		0.04251		0.03802		0.11995		0.00707		0.00240		4.374e+00		5.333e-07		3		5.252e+00		6.412e-07
5.33133		4.65275		2.83793		0.15912		0.06346		0.05676		0.12821		0.00741		0.00256		4.640e+00		5.919e-07		8		9.606e+00		1.225e-06
5.33133		4.70501		7.81273		0.23630		0.17470		0.15625		0.15826		0.00904		0.00317		5.555e+00		7.400e-07		5		3.974e+00		5.320e-07
5.33133		4.75585		13.05838		0.29152		0.29199		0.26117		0.18968		0.01165		0.00379		5.802e+00		8.174e-07		12		4.464e+00		6.293e-07
5.33133		4.80522		15.02477		0.34285		0.33596		0.30050		0.18543		0.01247		0.00371		6.289e+00		9.346e-07		11		4.651e+00		6.917e-07
5.33133		4.85532		15.75128		0.34233		0.35221		0.31503		0.18957		0.01312		0.00379		6.310e+00		9.975e-07		17		6.776e+00		1.081e-06
5.33133		4.90603		15.16415		0.33909		0.33908		0.30328		0.18253		0.01279		0.00365		6.450e+00		1.093e-06		19		8.709e+00		1.482e-06
5.33133		4.95460		15.17532		0.34466		0.33933		0.30351		0.17969		0.01240		0.00359		6.567e+00		1.207e-06		16		6.621e+00		1.230e-06
5.33133		5.00111		14.31471		0.34675		0.32009		0.28629		0.17311		0.01195		0.00346		6.608e+00		1.321e-06		14		5.238e+00		1.067e-06
5.33133		5.04620		12.18126		0.33461		0.27238		0.24363		0.15347		0.01057		0.00307		6.968e+00		1.546e-06		9		5.105e+00		1.134e-06
5.33133		5.08971		8.93599		0.28938		0.19981		0.17872		0.10673		0.00746		0.00213		8.757e+00		2.202e-06		9		8.190e+00		2.073e-06
5.38522		0.00100		0.10489		0.06058		0.00235		0.00210		0.06359		0.00348		0.00127		4.786e+00		2.304e-07		0		4.443e+00		2.148e-07
5.38522		0.01000		0.10489		0.06058		0.00235		0.00210		0.07834		0.00420		0.00157		3.786e+00		1.838e-07		0		3.608e+00		1.744e-07
5.38522		0.35000		0.10706		0.06181		0.00239		0.00214		0.11240		0.00755		0.00225		2.671e+00		1.285e-07		0		2.516e+00		1.220e-07
5.38522		0.85504		0.04314		0.03621		0.00096		0.00086		0.12635		0.00704		0.00253		2.258e+00		1.116e-07		0		2.207e+00		1.089e-07
5.38522		1.20710		0.05464		0.04059		0.00122		0.00109		0.12686		0.00693		0.00254		2.274e+00		1.156e-07		0		2.185e+00		1.100e-07
5.38522		1.47787		0.03706		0.03371		0.00083		0.00074		0.13597		0.00781		0.00272		2.095e+00		1.056e-07		1		3.401e+00		1.748e-07
5.38522		1.69973		0.14451		0.07058		0.00323		0.00289		0.13175		0.00749		0.00264		2.266e+00		1.190e-07		0		2.104e+00		1.104e-07
5.38522		1.89132		0.07572		0.04883		0.00169		0.00151		0.13451		0.00757		0.00269		2.165e+00		1.166e-07		0		2.075e+00		1.112e-07
5.38522		2.06303		0.07157		0.05061		0.00160		0.00143		0.13878		0.00830		0.00278		2.117e+00		1.164e-07		1		3.314e+00		1.810e-07
5.38522		2.22556		0.07729		0.04775		0.00173		0.00155		0.13313		0.00740		0.00266		2.215e+00		1.231e-07		0		2.094e+00		1.167e-07
5.38522		2.37089		0.00702		0.00497		0.00016		0.00014		0.13392		0.00739		0.00268		2.071e+00		1.175e-07		0		2.069e+00		1.176e-07
5.38522		2.50641		0.00363		0.00363		0.00008		0.00007		0.13033		0.00710		0.00261		2.156e+00		1.252e-07		0		2.120e+00		1.232e-07
5.38522		2.75701		0.05699		0.03711		0.00127		0.00114		0.13143		0.00774		0.00263		2.173e+00		1.333e-07		0		2.118e+00		1.286e-07
5.38522		2.87334		0.04592		0.03570		0.00103		0.00092		0.13427		0.00753		0.00269		2.133e+00		1.313e-07		0		2.079e+00		1.291e-07
5.38522		2.98347		0.07044		0.03664		0.00158		0.00141		0.13484		0.00754		0.00270		2.162e+00		1.378e-07		0		2.080e+00		1.321e-07
5.38522		3.08709		0.02819		0.00997		0.00063		0.00056		0.13993		0.00759		0.00280		2.035e+00		1.305e-07		0		1.981e+00		1.288e-07
5.38522		3.18780		0.12246		0.05507		0.00274		0.00245		0.14076		0.00823		0.00282		2.178e+00		1.451e-07		0		2.009e+00		1.337e-07
5.38522		3.28361		0.03205		0.01068		0.00072		0.00064		0.13889		0.00756		0.00278		2.050e+00		1.396e-07		0		2.004e+00		1.367e-07
5.38522		3.37759		0.03512		0.01111		0.00079		0.00070		0.13680		0.00802		0.00274		2.091e+00		1.491e-07		0		2.027e+00		1.419e-07
5.38522		3.46830		0.09005		0.04170		0.00201		0.00180		0.12900		0.00758		0.00258		2.300e+00		1.638e-07		0		2.162e+00		1.552e-07
5.38522		3.55684		0.09295		0.02466		0.00208		0.00186		0.13495		0.00751		0.00270		2.190e+00		1.606e-07		0		2.075e+00		1.528e-07
5.38522		3.64117		0.08865		0.03807		0.00198		0.00177		0.13417		0.00780		0.00268		2.192e+00		1.649e-07		0		2.076e+00		1.569e-07
5.38522		3.72211		0.05673		0.01418		0.00127		0.00113		0.12808		0.00780		0.00256		2.242e+00		1.756e-07		0		2.171e+00		1.684e-07
5.38522		3.80343		0.20252		0.05700		0.00453		0.00405		0.12984		0.00701		0.00260		2.472e+00		1.985e-07		1		3.460e+00		2.767e-07
5.38522		3.88189		0.11674		0.02593		0.00261		0.00233		0.12597		0.00717		0.00252		2.431e+00		2.027e-07		0		2.249e+00		1.851e-07
5.38522		3.95615		0.22532		0.06125		0.00504		0.00451		0.12641		0.00713		0.00253		2.564e+00		2.177e-07		0		2.291e+00		1.945e-07
5.38522		4.02655		0.23619		0.05548		0.00528		0.00472		0.12162		0.00693		0.00243		2.660e+00		2.326e-07		0		2.380e+00		2.083e-07
5.38522		4.09562		0.31744		0.06205		0.00710		0.00635		0.11453		0.00624		0.00229		2.930e+00		2.648e-07		0		2.450e+00		2.209e-07
5.38522		4.16330		0.28095		0.07764		0.00628		0.00562		0.11456		0.00623		0.00229		2.910e+00		2.702e-07		0		2.507e+00		2.332e-07
5.38522		4.22908		0.35924		0.08547		0.00803		0.00718		0.10978		0.00625		0.00220		3.087e+00		2.968e-07		0		2.564e+00		2.472e-07
5.38522		4.29303		0.39795		0.08487		0.00890		0.00796		0.10656		0.00594		0.00213		3.272e+00		3.262e-07		1		4.105e+00		4.100e-07
5.38522		4.35443		0.40565		0.08484		0.00907		0.00811		0.09570		0.00537		0.00191		3.668e+00		3.801e-07		0		3.020e+00		3.128e-07
5.38522		4.41385		0.71487		0.10237		0.01598		0.01430		0.10991		0.00641		0.00220		3.596e+00		3.860e-07		1		3.728e+00		4.010e-07
5.38522		4.47170		1.03032		0.10492		0.02304		0.02061		0.10787		0.00606		0.00216		4.066e+00		4.554e-07		0		2.881e+00		3.227e-07
5.38522		4.52848		2.25193		0.15672		0.05035		0.04504		0.12449		0.00722		0.00249		4.393e+00		5.135e-07		4		5.734e+00		6.694e-07
5.38522		4.58586		2.95486		0.16635		0.06607		0.05910		0.12354		0.00718		0.00247		4.860e+00		5.974e-07		6		7.944e+00		9.723e-07
5.38522		4.69362		12.79422		0.28109		0.28609		0.25588		0.19133		0.01144		0.00383		5.682e+00		7.686e-07		10		4.219e+00		5.707e-07
5.38522		4.74448		13.42141		0.30689		0.30011		0.26843		0.18030		0.01099		0.00361		6.149e+00		8.767e-07		14		6.045e+00		8.730e-07
5.38522		4.79522		15.56448		0.33615		0.34803		0.31129		0.18440		0.01247		0.00369		6.436e+00		9.794e-07		15		5.079e+00		7.728e-07
5.38522		4.84614		14.27087		0.31507		0.31911		0.28542		0.18117		0.01237		0.00362		6.308e+00		1.028e-06		18		8.531e+00		1.392e-06
5.38522		4.89593		15.30882		0.34565		0.34232		0.30618		0.17396		0.01207		0.00348		6.775e+00		1.195e-06		21		9.971e+00		1.759e-06
5.38522		4.99100		12.08987		0.32223		0.27034		0.24180		0.15514		0.01056		0.00310		6.839e+00		1.463e-06		12		5.904e+00		1.281e-06
5.38522		5.03697		8.97800		0.29059		0.20075		0.17956		0.11089		0.00775		0.00222		8.464e+00		2.065e-06		8		6.384e+00		1.558e-06
5.41240		0.00100		0.03563		0.03563		0.00080		0.00071		0.06359		0.00378		0.00127		4.435e+00		2.125e-07		0		4.370e+00		2.084e-07
5.41240		0.01000		0.03563		0.03563		0.00080		0.00071		0.07525		0.00442		0.00151		3.848e+00		1.823e-07		0		3.687e+00		1.765e-07
5.41240		0.35000		0.00363		0.00363		0.00008		0.00007		0.10896		0.00686		0.00218		2.622e+00		1.256e-07		0		2.535e+00		1.219e-07
5.41240		0.85796		0.04342		0.03648		0.00097		0.00087		0.12677		0.00692		0.00254		2.239e+00		1.092e-07		0		2.200e+00		1.074e-07
5.41240		1.21000		0.12076		0.06190		0.00270		0.00242		0.12682		0.00728		0.00254		2.375e+00		1.189e-07		0		2.231e+00		1.109e-07
5.41240		1.48395		0.10661		0.05964		0.00238		0.00213		0.13185		0.00758		0.00264		2.259e+00		1.140e-07		0		2.147e+00		1.091e-07
5.41240		1.70707		0.10813		0.06049		0.00242		0.00216		0.13845		0.00805		0.00277		2.171e+00		1.131e-07		0		2.042e+00		1.061e-07
5.41240		1.89555		0.11029		0.06181		0.00247		0.00221		0.13711		0.00736		0.00274		2.194e+00		1.159e-07		1		3.348e+00		1.773e-07
5.41240		2.06812		0.01024		0.00592		0.00023		0.00020		0.13029		0.00691		0.00261		2.163e+00		1.168e-07		0		2.122e+00		1.148e-07
5.41240		2.22937		0.04112		0.03423		0.00092		0.00082		0.13367		0.00763		0.00267		2.170e+00		1.206e-07		0		2.085e+00		1.151e-07
5.41240		2.37447		0.07621		0.04919		0.00170		0.00152		0.13698		0.00767		0.00274		2.129e+00		1.197e-07		0		2.034e+00		1.149e-07
5.41240		2.50900		0.00722		0.00511		0.00016		0.00014		0.14276		0.00782		0.00286		1.935e+00		1.105e-07		0		1.937e+00		1.118e-07
5.41240		2.63725		0.00339		0.00339		0.00008		0.00007		0.13247		0.00779		0.00265		2.080e+00		1.223e-07		0		2.089e+00		1.230e-07
5.41240		2.75900		0.05028		0.03680		0.00112		0.00101		0.13744		0.00758		0.00275		2.074e+00		1.251e-07		0		2.020e+00		1.217e-07
5.41240		2.87543		0.02836		0.01003		0.00063		0.00057		0.14230		0.00790		0.00285		1.989e+00		1.219e-07		0		1.947e+00		1.199e-07
5.41240		2.98314		0.04618		0.03611		0.00103		0.00092		0.12985		0.00707		0.00260		2.198e+00		1.380e-07		0		2.151e+00		1.356e-07
5.41240		3.08466		0.05047		0.02158		0.00113		0.00101		0.13852		0.00790		0.00277		2.084e+00		1.342e-07		0		2.007e+00		1.291e-07
5.41240		3.18357		0.06078		0.03709		0.00136		0.00122		0.13075		0.00756		0.00262		2.232e+00		1.470e-07		0		2.137e+00		1.411e-07
5.41240		3.27980		0.03187		0.01063		0.00071		0.00064		0.13809		0.00783		0.00276		2.091e+00		1.408e-07		1		3.361e+00		2.271e-07
5.41240		3.37418		0.02818		0.00997		0.00063		0.00056		0.13392		0.00715		0.00268		2.111e+00		1.438e-07		0		2.067e+00		1.435e-07
5.41240		3.46513		0.09587		0.03874		0.00214		0.00192		0.13365		0.00714		0.00267		2.217e+00		1.577e-07		0		2.099e+00		1.494e-07
5.41240		3.55163		0.08239		0.03879		0.00184		0.00165		0.12544		0.00697		0.00251		2.334e+00		1.712e-07		0		2.206e+00		1.610e-07
5.41240		3.63388		0.07065		0.01580		0.00158		0.00141		0.13522		0.00750		0.00270		2.152e+00		1.626e-07		0		2.073e+00		1.553e-07
5.41240		3.71418		0.18732		0.05420		0.00419		0.00375		0.13221		0.00792		0.00264		2.398e+00		1.864e-07		0		2.163e+00		1.664e-07
5.41240		3.79633		0.16528		0.05498		0.00370		0.00331		0.11945		0.00677		0.00239		2.594e+00		2.060e-07		0		2.354e+00		1.867e-07
5.41240		3.87454		0.20698		0.05046		0.00463		0.00414		0.12584		0.00769		0.00252		2.537e+00		2.065e-07		0		2.292e+00		1.871e-07
5.41240		3.94843		0.24497		0.05020		0.00548		0.00490		0.12478		0.00722		0.00250		2.628e+00		2.224e-07		0		2.320e+00		1.959e-07
5.41240		4.01909		0.18556		0.03501		0.00415		0.00371		0.12194		0.00763		0.00244		2.611e+00		2.267e-07		0		2.343e+00		2.030e-07
5.41240		4.08817		0.33210		0.07288		0.00743		0.00664		0.11614		0.00637		0.00232		2.868e+00		2.552e-07		0		2.380e+00		2.132e-07
5.41240		4.15549		0.34228		0.07535		0.00765		0.00685		0.11386		0.00606		0.00228		2.910e+00		2.690e-07		0		2.444e+00		2.263e-07
5.41240		4.22079		0.29228		0.06062		0.00654		0.00585		0.10941		0.00632		0.00219		3.038e+00		2.931e-07		0		2.608e+00		2.500e-07
5.41240		4.28475		0.33117		0.07165		0.00741		0.00662		0.10646		0.00565		0.00213		3.115e+00		3.083e-07		2		5.750e+00		5.718e-07
5.41240		4.34662		0.57087		0.08493		0.01277		0.01142		0.10658		0.00614		0.00213		3.586e+00		3.695e-07		0		2.896e+00		2.988e-07
5.41240		4.40637		0.84740		0.10972		0.01895		0.01695		0.10664		0.00621		0.00213		3.929e+00		4.213e-07		0		2.983e+00		3.205e-07
5.41240		4.46409		0.92155		0.09419		0.02061		0.01843		0.10619		0.00588		0.00212		4.004e+00		4.453e-07		0		2.982e+00		3.329e-07
5.41240		4.52041		1.75677		0.13815		0.03928		0.03514		0.11221		0.00692		0.00224		4.553e+00		5.293e-07		1		3.730e+00		4.348e-07
5.41240		4.57800		4.66082		0.20017		0.10422		0.09322		0.14126		0.00886		0.00283		5.125e+00		6.263e-07		4		4.113e+00		5.053e-07
5.41240		4.63423		8.52792		0.26478		0.19069		0.17056		0.16240		0.00979		0.00325		5.610e+00		7.224e-07		7		4.173e+00		5.380e-07
5.41240		4.68595		13.58332		0.29937		0.30373		0.27167		0.19314		0.01162		0.00386		5.785e+00		7.873e-07		15		6.455e+00		8.812e-07
5.41240		4.73594		14.65256		0.32064		0.32764		0.29305		0.18607		0.01180		0.00372		6.227e+00		8.912e-07		15		5.751e+00		8.388e-07
5.41240		4.78676		14.31630		0.32287		0.32012		0.28633		0.18620		0.01301		0.00372		6.150e+00		9.414e-07		17		7.760e+00		1.193e-06
5.41240		4.88683		14.31348		0.32275		0.32006		0.28627		0.18021		0.01241		0.00360		6.332e+00		1.132e-06		16		7.306e+00		1.314e-06
5.41240		4.93509		14.41936		0.33612		0.32243		0.28839		0.16889		0.01169		0.00338		6.798e+00		1.339e-06		12		5.115e+00		1.008e-06
5.41240		4.98258		11.34881		0.32869		0.25377		0.22698		0.14671		0.01024		0.00293		7.050e+00		1.577e-06		11		5.704e+00		1.281e-06
5.41240		5.02903		7.56805		0.26820		0.16923		0.15136		0.09525		0.00649		0.00190		9.144e+00		2.352e-06		4		6.422e+00		1.645e-06
5.43973		0.00100		0.00363		0.00363		0.00008		0.00007		0.06692		0.00387		0.00134		4.084e+00		1.912e-07		0		4.135e+00		1.957e-07
5.43973		0.01000		0.00363		0.00363		0.00008		0.00007		0.07743		0.00440		0.00155		3.633e+00		1.723e-07		0		3.566e+00		1.692e-07
5.43973		0.35000		0.03975		0.03630		0.00089		0.00079		0.11062		0.00635		0.00221		2.563e+00		1.216e-07		0		2.509e+00		1.195e-07
5.43973		0.85796		0.14138		0.07075		0.00316		0.00283		0.12538		0.00744		0.00251		2.403e+00		1.161e-07		0		2.224e+00		1.074e-07
5.43973		1.20876		0.06884		0.04870		0.00154		0.00138		0.12721		0.00680		0.00254		2.302e+00		1.137e-07		0		2.206e+00		1.085e-07
5.43973		1.48361		0.10815		0.05850		0.00242		0.00216		0.13378		0.00772		0.00268		2.246e+00		1.121e-07		0		2.114e+00		1.065e-07
5.43973		1.70766		0.04237		0.03569		0.00095		0.00085		0.13844		0.00807		0.00277		2.107e+00		1.078e-07		0		2.015e+00		1.034e-07
5.43973		1.89634		0.03934		0.03591		0.00088		0.00079		0.13755		0.00805		0.00275		2.068e+00		1.082e-07		0		2.020e+00		1.060e-07
5.43973		2.06908		0.11653		0.06136		0.00261		0.00233		0.12907		0.00735		0.00258		2.364e+00		1.271e-07		0		2.191e+00		1.174e-07
5.43973		2.37489		0.00720		0.00509		0.00016		0.00014		0.13309		0.00757		0.00266		2.103e+00		1.178e-07		0		2.081e+00		1.164e-07
5.43973		2.50920		0.03599		0.03599		0.00080		0.00072		0.13344		0.00733		0.00267		2.124e+00		1.205e-07		0		2.077e+00		1.186e-07
5.43973		2.63687		0.09268		0.05109		0.00207		0.00185		0.13321		0.00761		0.00266		2.240e+00		1.311e-07		0		2.102e+00		1.225e-07
5.43973		2.75846		0.05288		0.03604		0.00118		0.00106		0.13732		0.00750		0.00275		2.076e+00		1.232e-07		0		2.015e+00		1.202e-07
5.43973		2.98314		0.02147		0.00877		0.00048		0.00043		0.13710		0.00749		0.00274		2.038e+00		1.269e-07		0		2.020e+00		1.261e-07
5.43973		3.08417		0.07246		0.04129		0.00162		0.00145		0.13252		0.00763		0.00265		2.194e+00		1.419e-07		0		2.112e+00		1.348e-07
5.43973		3.18278		0.01782		0.00797		0.00040		0.00036		0.13979		0.00781		0.00280		2.016e+00		1.332e-07		2		4.559e+00		2.984e-07
5.43973		3.27950		0.03200		0.01067		0.00072		0.00064		0.13451		0.00736		0.00269		2.110e+00		1.425e-07		0		2.070e+00		1.386e-07
5.43973		3.37433		0.10729		0.05410		0.00240		0.00215		0.13542		0.00737		0.00271		2.205e+00		1.512e-07		0		2.089e+00		1.437e-07
5.43973		3.46542		0.10043		0.03962		0.00225		0.00201		0.13309		0.00713		0.00266		2.248e+00		1.576e-07		0		2.117e+00		1.495e-07
5.43973		3.55149		0.04984		0.01332		0.00111		0.00100		0.12843		0.00704		0.00257		2.229e+00		1.618e-07		0		2.166e+00		1.573e-07
5.43973		3.63347		0.09552		0.03855		0.00214		0.00191		0.13379		0.00718		0.00268		2.220e+00		1.646e-07		0		2.098e+00		1.561e-07
5.43973		3.71404		0.23606		0.06624		0.00528		0.00472		0.12971		0.00743		0.00259		2.517e+00		1.911e-07		0		2.236e+00		1.710e-07
5.43973		3.79672		0.19631		0.05965		0.00439		0.00393		0.12674		0.00710		0.00253		2.524e+00		2.006e-07		0		2.269e+00		1.787e-07
5.43973		3.87403		0.14010		0.04524		0.00313		0.00280		0.12326		0.00669		0.00247		2.513e+00		2.057e-07		0		2.264e+00		1.839e-07
5.43973		3.94704		0.14252		0.02809		0.00319		0.00285		0.12027		0.00640		0.00241		2.501e+00		2.120e-07		0		2.316e+00		1.935e-07
5.43973		4.01785		0.43594		0.07436		0.00975		0.00872		0.12387		0.00672		0.00248		2.907e+00		2.503e-07		0		2.371e+00		2.049e-07
5.43973		4.08706		0.17599		0.05898		0.00394		0.00352		0.11095		0.00617		0.00222		2.817e+00		2.496e-07		0		2.559e+00		2.285e-07
5.43973		4.15465		0.22565		0.05920		0.00505		0.00451		0.11612		0.00683		0.00232		2.780e+00		2.628e-07		0		2.495e+00		2.309e-07
5.43973		4.21961		0.32702		0.07330		0.00731		0.00654		0.10331		0.00555		0.00207		3.210e+00		3.105e-07		0		2.691e+00		2.578e-07
5.43973		4.28277		0.39377		0.07455		0.00880		0.00788		0.10018		0.00590		0.00200		3.482e+00		3.469e-07		0		2.869e+00		2.846e-07
5.43973		4.34409		0.49852		0.09116		0.01115		0.00997		0.09420		0.00542		0.00188		3.958e+00		4.056e-07		2		6.373e+00		6.567e-07
5.43973		4.40353		0.90346		0.09598		0.02020		0.01807		0.10810		0.00613		0.00216		3.940e+00		4.214e-07		0		2.935e+00		3.146e-07
5.43973		4.46140		1.51843		0.14210		0.03395		0.03037		0.11098		0.00626		0.00222		4.411e+00		4.950e-07		1		3.917e+00		4.387e-07
5.43973		4.51764		2.42484		0.14161		0.05422		0.04850		0.11615		0.00649		0.00232		4.871e+00		5.674e-07		4		6.190e+00		7.244e-07
5.43973		4.57516		5.43347		0.20733		0.12150		0.10867		0.14553		0.00877		0.00291		5.225e+00		6.417e-07		7		6.477e+00		7.977e-07
5.43973		4.63132		10.77829		0.26048		0.24101		0.21557		0.17600		0.01068		0.00352		5.758e+00		7.472e-07		7		4.147e+00		5.386e-07
5.43973		4.68296		13.66204		0.30921		0.30549		0.27324		0.18920		0.01149		0.00378		5.921e+00		8.123e-07		12		4.508e+00		6.189e-07
5.43973		4.73266		15.07609		0.34130		0.33711		0.30152		0.18416		0.01112		0.00368		6.329e+00		9.214e-07		11		4.687e+00		6.821e-07
5.43973		4.78321		14.98848		0.33215		0.33515		0.29977		0.18738		0.01192		0.00375		6.232e+00		9.723e-07		15		5.308e+00		8.410e-07
5.43973		4.83312		13.92248		0.32480		0.31132		0.27845		0.17576		0.01228		0.00352		6.471e+00		1.088e-06		15		6.865e+00		1.165e-06
5.43973		4.88192		14.54400		0.36176		0.32521		0.29088		0.17216		0.01187		0.00344		6.724e+00		1.231e-06		14		5.269e+00		9.692e-07
5.43973		4.92992		14.00162		0.34876		0.31309		0.28003		0.16546		0.01133		0.00331		6.839e+00		1.395e-06		9		4.985e+00		1.016e-06
5.43973		4.97716		8.71425		0.27524		0.19486		0.17428		0.12572		0.00873		0.00251		7.342e+00		1.691e-06		9		7.255e+00		1.692e-06
5.46718		0.00100		0.03611		0.03611		0.00081		0.00072		0.06697		0.00375		0.00134		4.245e+00		2.014e-07		0		4.136e+00		1.938e-07
5.46718		0.01000		0.03611		0.03611		0.00081		0.00072		0.08092		0.00431		0.00162		3.522e+00		1.660e-07		0		3.426e+00		1.606e-07
5.46718		0.35000		0.10844		0.06261		0.00242		0.00217		0.10909		0.00651		0.00218		2.747e+00		1.294e-07		0		2.593e+00		1.217e-07
5.46718		0.85680		0.27899		0.09870		0.00624		0.00558		0.12046		0.00729		0.00241		2.770e+00		1.330e-07		0		2.385e+00		1.139e-07
5.46718		1.20586		0.03389		0.03389		0.00076		0.00068		0.12822		0.00721		0.00256		2.190e+00		1.072e-07		0		2.169e+00		1.057e-07
5.46718		1.48057		0.14125		0.06892		0.00316		0.00283		0.13027		0.00733		0.00261		2.313e+00		1.166e-07		0		2.142e+00		1.067e-07
5.46718		1.70561		0.03505		0.03505		0.00078		0.00070		0.12397		0.00728		0.00248		2.327e+00		1.169e-07		0		2.242e+00		1.140e-07
5.46718		1.89713		0.07909		0.05105		0.00177		0.00158		0.13111		0.00738		0.00262		2.256e+00		1.165e-07		0		2.126e+00		1.102e-07
5.46718		2.23049		0.07770		0.05008		0.00174		0.00155		0.13674		0.00748		0.00273		2.136e+00		1.158e-07		0		2.039e+00		1.104e-07
5.46718		2.37489		0.04312		0.03634		0.00096		0.00086		0.13305		0.00771		0.00266		2.170e+00		1.203e-07		0		2.097e+00		1.159e-07
5.46718		2.50940		0.04224		0.03542		0.00094		0.00084		0.13979		0.00778		0.00280		2.026e+00		1.159e-07		0		1.994e+00		1.129e-07
5.46718		2.63649		0.04572		0.03568		0.00102		0.00091		0.13903		0.00819		0.00278		2.067e+00		1.200e-07		1		3.310e+00		1.913e-07
5.46718		2.75755		0.05680		0.03658		0.00127		0.00114		0.13501		0.00752		0.00270		2.141e+00		1.262e-07		0		2.062e+00		1.216e-07
5.46718		2.87317		0.04635		0.03613		0.00104		0.00093		0.13602		0.00772		0.00272		2.124e+00		1.295e-07		0		2.053e+00		1.243e-07
5.46718		2.98364		0.03658		0.02043		0.00082		0.00073		0.12759		0.00766		0.00255		2.246e+00		1.378e-07		0		2.171e+00		1.345e-07
5.46718		3.08498		0.04306		0.03626		0.00096		0.00086		0.13395		0.00719		0.00268		2.096e+00		1.329e-07		0		2.082e+00		1.319e-07
5.46718		3.18325		0.02451		0.00927		0.00055		0.00049		0.13169		0.00706		0.00263		2.137e+00		1.388e-07		1		3.534e+00		2.293e-07
5.46718		3.28041		0.14248		0.06443		0.00319		0.00285		0.13704		0.00807		0.00274		2.212e+00		1.474e-07		0		2.031e+00		1.353e-07
5.46718		3.37552		0.07245		0.03537		0.00162		0.00145		0.13780		0.00818		0.00276		2.161e+00		1.486e-07		0		2.031e+00		1.388e-07
5.46718		3.55248		0.03868		0.01167		0.00087		0.00077		0.13135		0.00710		0.00263		2.194e+00		1.588e-07		0		2.113e+00		1.520e-07
5.46718		3.63471		0.12383		0.03983		0.00277		0.00248		0.12859		0.00779		0.00257		2.346e+00		1.754e-07		0		2.197e+00		1.628e-07
5.46718		3.71592		0.20824		0.06589		0.00466		0.00416		0.12703		0.00701		0.00254		2.525e+00		1.936e-07		0		2.271e+00		1.730e-07
5.46718		3.79817		0.16791		0.04630		0.00375		0.00336		0.12821		0.00709		0.00256		2.416e+00		1.877e-07		0		2.200e+00		1.728e-07
5.46718		3.87442		0.17363		0.02985		0.00388		0.00347		0.12012		0.00664		0.00240		2.581e+00		2.110e-07		0		2.358e+00		1.909e-07
5.46718		3.94640		0.25574		0.05521		0.00572		0.00511		0.12705		0.00698		0.00254		2.565e+00		2.137e-07		0		2.278e+00		1.899e-07
5.46718		4.01735		0.38728		0.08857		0.00866		0.00775		0.11609		0.00639		0.00232		2.968e+00		2.582e-07		0		2.466e+00		2.126e-07
5.46718		4.08572		0.25074		0.05807		0.00561		0.00501		0.11174		0.00670		0.00223		2.995e+00		2.676e-07		0		2.592e+00		2.307e-07
5.46718		4.15357		0.40922		0.08513		0.00915		0.00818		0.10858		0.00634		0.00217		3.246e+00		2.979e-07		0		2.668e+00		2.461e-07
5.46718		4.21913		0.44793		0.08430		0.01002		0.00896		0.10441		0.00587		0.00209		3.470e+00		3.315e-07		1		4.238e+00		4.053e-07
5.46718		4.28125		0.31245		0.05733		0.00699		0.00625		0.10028		0.00563		0.00201		3.266e+00		3.284e-07		0		2.806e+00		2.785e-07
5.46718		4.34167		0.65193		0.08589		0.01458		0.01304		0.10367		0.00584		0.00207		3.754e+00		3.842e-07		0		3.033e+00		3.125e-07
5.46718		4.40058		0.83133		0.10556		0.01859		0.01663		0.10696		0.00589		0.00214		3.892e+00		4.198e-07		0		2.973e+00		3.197e-07
5.46718		4.45871		1.78652		0.11735		0.03995		0.03573		0.11960		0.00719		0.00239		4.269e+00		4.813e-07		3		5.230e+00		5.872e-07
5.46718		4.51510		3.23789		0.18150		0.07240		0.06476		0.12610		0.00746		0.00252		4.956e+00		5.806e-07		2		3.390e+00		3.987e-07
5.46718		4.57210		8.80757		0.24349		0.19694		0.17615		0.16631		0.01074		0.00333		5.578e+00		6.880e-07		7		4.109e+00		5.090e-07
5.46718		4.62689		8.43387		0.25779		0.18859		0.16868		0.15947		0.01004		0.00319		5.712e+00		7.474e-07		11		7.488e+00		9.802e-07
5.46718		4.67879		15.59655		0.33791		0.34875		0.31193		0.19018		0.01174		0.00380		6.241e+00		8.655e-07		20		8.678e+00		1.205e-06
5.46718		4.72833		14.61269		0.32681		0.32675		0.29225		0.18360		0.01160		0.00367		6.293e+00		9.277e-07		15		5.869e+00		8.776e-07
5.46718		4.82743		14.15243		0.33501		0.31646		0.28305		0.18302		0.01251		0.00366		6.203e+00		1.065e-06		16		7.285e+00		1.257e-06
5.46718		4.87556		14.58500		0.34798		0.32613		0.29170		0.17280		0.01188		0.00346		6.692e+00		1.261e-06		14		5.250e+00		9.916e-07
5.46718		4.92281		12.28986		0.33955		0.27481		0.24580		0.14902		0.01028		0.00298		7.184e+00		1.516e-06		13		7.353e+00		1.566e-06
5.49474		0.00100		0.17440		0.07805		0.00390		0.00349		0.06892		0.00390		0.00138		4.515e+00		2.097e-07		0		4.115e+00		1.904e-07
5.49474		0.01000		0.17440		0.07805		0.00390		0.00349		0.08020		0.00473		0.00160		3.872e+00		1.821e-07		0		3.534e+00		1.637e-07
5.49474		0.35000		0.24564		0.09290		0.00549		0.00491		0.10855		0.00677		0.00217		3.012e+00		1.398e-07		0		2.669e+00		1.241e-07
5.49474		0.85329		0.21104		0.08619		0.00472		0.00422		0.12412		0.00723		0.00248		2.618e+00		1.238e-07		0		2.328e+00		1.100e-07
5.49474		1.20171		0.07070		0.04755		0.00158		0.00141		0.12628		0.00713		0.00253		2.339e+00		1.122e-07		0		2.221e+00		1.071e-07
5.49474		1.47719		0.10391		0.06001		0.00232		0.00208		0.13070		0.00721		0.00261		2.305e+00		1.142e-07		0		2.160e+00		1.065e-07
5.49474		1.70297		0.00361		0.00361		0.00008		0.00007		0.13075		0.00775		0.00261		2.106e+00		1.072e-07		0		2.112e+00		1.064e-07
5.49474		1.89739		0.11495		0.06241		0.00257		0.00230		0.13228		0.00758		0.00265		2.285e+00		1.163e-07		0		2.142e+00		1.101e-07
5.49474		2.06932		0.13951		0.06976		0.00312		0.00279		0.13219		0.00755		0.00264		2.313e+00		1.210e-07		0		2.113e+00		1.109e-07
5.49474		2.23049		0.07996		0.04934		0.00179		0.00160		0.13272		0.00733		0.00265		2.227e+00		1.198e-07		0		2.095e+00		1.122e-07
5.49474		2.37405		0.10776		0.06030		0.00241		0.00216		0.13971		0.00759		0.00279		2.168e+00		1.184e-07		0		2.024e+00		1.110e-07
5.49474		2.50880		0.04944		0.03600		0.00111		0.00099		0.13625		0.00791		0.00272		2.138e+00		1.189e-07		0		2.040e+00		1.144e-07
5.49474		2.63536		0.00718		0.00508		0.00016		0.00014		0.13058		0.00750		0.00261		2.102e+00		1.205e-07		0		2.122e+00		1.213e-07
5.49474		2.75882		0.08903		0.05093		0.00199		0.00178		0.13625		0.00786		0.00273		2.169e+00		1.270e-07		0		2.046e+00		1.198e-07
5.49474		2.87334		0.00714		0.00505		0.00016		0.00014		0.13437		0.00757		0.00269		2.116e+00		1.271e-07		0		2.062e+00		1.236e-07
5.49474		2.98565		0.04996		0.03659		0.00112		0.00100		0.13430		0.00783		0.00269		2.125e+00		1.312e-07		0		2.071e+00		1.271e-07
5.49474		3.08709		0.05690		0.03686		0.00127		0.00114		0.13859		0.00787		0.00277		2.092e+00		1.328e-07		2		4.568e+00		2.879e-07
5.49474		3.18467		0.05608		0.03601		0.00125		0.00112		0.13666		0.00761		0.00273		2.077e+00		1.339e-07		0		2.035e+00		1.308e-07
5.49474		3.28209		0.07061		0.03711		0.00158		0.00141		0.13770		0.00769		0.00275		2.096e+00		1.392e-07		0		2.036e+00		1.345e-07
5.49474		3.37714		0.05050		0.03731		0.00113		0.00101		0.13633		0.00732		0.00273		2.068e+00		1.416e-07		0		2.035e+00		1.383e-07
5.49474		3.46743		0.03571		0.01129		0.00080		0.00071		0.13097		0.00785		0.00262		2.182e+00		1.514e-07		0		2.117e+00		1.473e-07
5.49474		3.55290		0.08888		0.03826		0.00199		0.00178		0.13382		0.00729		0.00268		2.206e+00		1.576e-07		0		2.080e+00		1.492e-07
5.49474		3.63526		0.14984		0.06147		0.00335		0.00300		0.12582		0.00735		0.00252		2.434e+00		1.804e-07		0		2.203e+00		1.622e-07
5.49474		3.71700		0.20316		0.05765		0.00454		0.00406		0.12977		0.00721		0.00260		2.463e+00		1.868e-07		0		2.220e+00		1.682e-07
5.49474		3.79896		0.23446		0.06885		0.00524		0.00469		0.12699		0.00687		0.00254		2.570e+00		2.009e-07		0		2.284e+00		1.784e-07
5.49474		3.87454		0.17781		0.04793		0.00398		0.00356		0.12546		0.00678		0.00251		2.483e+00		1.986e-07		0		2.265e+00		1.827e-07
5.49474		3.94602		0.35495		0.08341		0.00794		0.00710		0.12105		0.00688		0.00242		2.758e+00		2.317e-07		0		2.319e+00		1.928e-07
5.49474		4.01698		0.25642		0.06813		0.00573		0.00513		0.11175		0.00630		0.00223		2.942e+00		2.536e-07		0		2.591e+00		2.226e-07
5.49474		4.15128		0.23771		0.05002		0.00532		0.00475		0.10921		0.00611		0.00218		3.002e+00		2.750e-07		0		2.656e+00		2.440e-07
5.49474		4.21748		0.54323		0.08766		0.01215		0.01086		0.10875		0.00626		0.00217		3.518e+00		3.362e-07		0		2.816e+00		2.690e-07
5.49474		4.27891		0.44424		0.07712		0.00993		0.00888		0.10415		0.00587		0.00208		3.467e+00		3.418e-07		0		2.829e+00		2.806e-07
5.49474		4.33844		0.61524		0.08057		0.01376		0.01230		0.10632		0.00568		0.00213		3.680e+00		3.780e-07		1		4.077e+00		4.213e-07
5.49474		4.39683		1.01222		0.09267		0.02263		0.02024		0.11190		0.00658		0.00224		3.920e+00		4.217e-07		2		5.021e+00		5.402e-07
5.49474		4.45445		2.90949		0.18086		0.06506		0.05819		0.12674		0.00739		0.00253		4.755e+00		5.369e-07		1		3.099e+00		3.487e-07
5.49474		4.51089		6.35225		0.21854		0.14204		0.12705		0.15631		0.00994		0.00313		5.192e+00		6.151e-07		2		3.547e+00		4.187e-07
5.49474		4.56652		11.68255		0.25789		0.26123		0.23365		0.18855		0.01229		0.00377		5.552e+00		6.897e-07		16		7.871e+00		9.805e-07
5.49474		4.61997		13.97119		0.32471		0.31241		0.27942		0.19185		0.01155		0.00384		5.894e+00		7.754e-07		11		4.387e+00		5.776e-07
5.49474		4.67173		12.83826		0.30391		0.28707		0.25677		0.18449		0.01120		0.00369		5.916e+00		8.268e-07		13		5.329e+00		7.555e-07
5.49474		4.72103		14.72276		0.33059		0.32921		0.29446		0.18790		0.01283		0.00376		6.191e+00		9.195e-07		12		4.622e+00		6.896e-07
5.49474		4.77013		15.28986		0.34863		0.34189		0.30580		0.18168		0.01253		0.00363		6.483e+00		1.041e-06		10		4.739e+00		7.606e-07
5.49474		4.81862		15.02462		0.36685		0.33596		0.30049		0.17794		0.01240		0.00356		6.577e+00		1.145e-06		19		8.973e+00		1.571e-06
5.49474		4.86612		14.86295		0.36156		0.33235		0.29726		0.17011		0.01163		0.00340		6.870e+00		1.326e-06		12		5.118e+00		9.889e-07
5.49474		4.91265		10.87706		0.31187		0.24322		0.21754		0.14036		0.00963		0.00281		7.265e+00		1.585e-06		17		1.116e+01		2.433e-06
5.49474		4.95874		6.15273		0.24732		0.13758		0.12305		0.08784		0.00602		0.00176		9.142e+00		2.346e-06		6		8.460e+00		2.162e-06
5.52240		0.00100		0.24910		0.09416		0.00557		0.00498		0.06576		0.00362		0.00132		5.044e+00		2.298e-07		0		4.412e+00		2.017e-07
5.52240		0.01000		0.24910		0.09416		0.00557		0.00498		0.08051		0.00490		0.00161		4.105e+00		1.869e-07		0		3.600e+00		1.648e-07
5.52240		0.35000		0.24695		0.09337		0.00552		0.00494		0.11328		0.00681		0.00227		2.910e+00		1.321e-07		0		2.562e+00		1.177e-07
5.52240		0.85035		0.13751		0.06878		0.00307		0.00275		0.12102		0.00668		0.00242		2.515e+00		1.182e-07		1		3.746e+00		1.752e-07
5.52240		1.19754		0.06722		0.04753		0.00150		0.00134		0.12973		0.00763		0.00259		2.264e+00		1.078e-07		0		2.162e+00		1.031e-07
5.52240		1.47414		0.03505		0.03505		0.00078		0.00070		0.12948		0.00772		0.00259		2.224e+00		1.087e-07		0		2.143e+00		1.044e-07
5.52240		1.70091		0.14369		0.07184		0.00321		0.00287		0.13945		0.00836		0.00279		2.184e+00		1.083e-07		0		1.993e+00		9.934e-08
5.52240		1.89766		0.14255		0.06959		0.00319		0.00285		0.13487		0.00748		0.00270		2.290e+00		1.160e-07		0		2.064e+00		1.048e-07
5.52240		2.06908		0.04034		0.03355		0.00090		0.00081		0.13473		0.00746		0.00269		2.147e+00		1.102e-07		0		2.067e+00		1.072e-07
5.52240		2.22937		0.07640		0.04921		0.00171		0.00153		0.13706		0.00811		0.00274		2.152e+00		1.139e-07		0		2.037e+00		1.084e-07
5.52240		2.37152		0.08110		0.05013		0.00181		0.00162		0.13144		0.00736		0.00263		2.208e+00		1.188e-07		0		2.110e+00		1.144e-07
5.52240		2.50661		0.04591		0.03586		0.00103		0.00092		0.13329		0.00759		0.00267		2.172e+00		1.198e-07		1		3.452e+00		1.915e-07
5.52240		2.76118		0.00355		0.00355		0.00008		0.00007		0.13689		0.00764		0.00274		2.033e+00		1.187e-07		0		2.021e+00		1.173e-07
5.52240		2.87456		0.04397		0.03389		0.00098		0.00088		0.13031		0.00738		0.00261		2.225e+00		1.338e-07		0		2.141e+00		1.274e-07
5.52240		2.98615		0.05351		0.03670		0.00120		0.00107		0.13453		0.00814		0.00269		2.100e+00		1.279e-07		1		3.439e+00		2.097e-07
5.52240		3.08903		0.01044		0.00603		0.00023		0.00021		0.13744		0.00793		0.00275		1.976e+00		1.218e-07		0		2.014e+00		1.257e-07
5.52240		3.18608		0.08811		0.05039		0.00197		0.00176		0.13069		0.00733		0.00261		2.237e+00		1.423e-07		0		2.132e+00		1.363e-07
5.52240		3.28315		0.06828		0.03513		0.00153		0.00137		0.12692		0.00727		0.00254		2.293e+00		1.507e-07		0		2.208e+00		1.448e-07
5.52240		3.37818		0.02137		0.00872		0.00048		0.00043		0.12870		0.00762		0.00257		2.203e+00		1.470e-07		1		3.618e+00		2.435e-07
5.52240		3.46787		0.03897		0.01175		0.00087		0.00078		0.13050		0.00715		0.00261		2.146e+00		1.508e-07		0		2.127e+00		1.473e-07
5.52240		3.55290		0.14400		0.05214		0.00322		0.00288		0.13084		0.00739		0.00262		2.300e+00		1.632e-07		0		2.126e+00		1.511e-07
5.52240		3.63539		0.15245		0.05096		0.00341		0.00305		0.13061		0.00754		0.00261		2.328e+00		1.695e-07		1		3.476e+00		2.545e-07
5.52240		3.71727		0.13034		0.04244		0.00291		0.00261		0.12170		0.00730		0.00243		2.519e+00		1.903e-07		0		2.314e+00		1.744e-07
5.52240		3.79870		0.15903		0.04126		0.00356		0.00318		0.13087		0.00719		0.00262		2.340e+00		1.817e-07		0		2.138e+00		1.664e-07
5.52240		3.87377		0.32732		0.08461		0.00732		0.00655		0.12044		0.00730		0.00241		2.771e+00		2.204e-07		0		2.306e+00		1.852e-07
5.52240		3.94526		0.34748		0.07803		0.00777		0.00695		0.11796		0.00673		0.00236		2.825e+00		2.332e-07		0		2.367e+00		1.961e-07
5.52240		4.01623		0.21138		0.05901		0.00473		0.00423		0.11399		0.00626		0.00228		2.805e+00		2.410e-07		0		2.533e+00		2.171e-07
5.52240		4.08303		0.35566		0.08250		0.00795		0.00711		0.10336		0.00581		0.00207		3.241e+00		2.866e-07		0		2.718e+00		2.408e-07
5.52240		4.14899		0.28873		0.05848		0.00646		0.00577		0.10845		0.00632		0.00217		3.045e+00		2.810e-07		0		2.639e+00		2.425e-07
5.52240		4.21570		0.41786		0.07912		0.00934		0.00836		0.10736		0.00584		0.00215		3.304e+00		3.131e-07		0		2.713e+00		2.590e-07
5.52240		4.27763		0.60002		0.09400		0.01342		0.01200		0.10605		0.00577		0.00212		3.690e+00		3.648e-07		0		2.930e+00		2.910e-07
5.52240		4.39467		1.39280		0.11403		0.03114		0.02786		0.11180		0.00621		0.00224		4.251e+00		4.579e-07		2		4.763e+00		5.144e-07
5.52240		4.45175		3.55656		0.16260		0.07953		0.07113		0.13088		0.00747		0.00262		4.969e+00		5.610e-07		4		5.419e+00		6.126e-07
5.52240		4.50823		7.27957		0.21777		0.16278		0.14559		0.15918		0.00946		0.00318		5.378e+00		6.391e-07		10		7.207e+00		8.572e-07
5.52240		4.56247		12.54493		0.28662		0.28051		0.25090		0.19339		0.01125		0.00387		5.580e+00		7.020e-07		10		4.149e+00		5.204e-07
5.52240		4.61466		14.08651		0.30990		0.31498		0.28173		0.18817		0.01203		0.00376		6.024e+00		7.990e-07		23		1.141e+01		1.517e-06
5.52240		4.66520		13.90984		0.31934		0.31103		0.27820		0.18407		0.01244		0.00368		6.161e+00		8.706e-07		12		4.653e+00		6.576e-07
5.52240		4.71424		15.96402		0.35786		0.35697		0.31928		0.18492		0.01207		0.00370		6.480e+00		9.793e-07		8		4.700e+00		7.099e-07
5.52240		4.76268		15.03192		0.34053		0.33612		0.30064		0.18343		0.01272		0.00367		6.380e+00		1.039e-06		13		4.844e+00		7.917e-07
5.52240		4.81052		13.17733		0.31901		0.29465		0.26355		0.17507		0.01222		0.00350		6.301e+00		1.122e-06		13		5.254e+00		9.540e-07
5.52240		4.85738		12.36009		0.31607		0.27638		0.24720		0.16150		0.01112		0.00323		6.646e+00		1.319e-06		17		9.526e+00		1.895e-06
5.52240		4.90338		8.61787		0.27400		0.19270		0.17236		0.11675		0.00806		0.00233		7.861e+00		1.783e-06		10		9.241e+00		2.102e-06
5.55017		0.00100		0.21059		0.08599		0.00471		0.00421		0.06540		0.00360		0.00131		4.950e+00		2.241e-07		1		6.832e+00		3.094e-07
5.55017		0.01000		0.21059		0.08599		0.00471		0.00421		0.08166		0.00441		0.00163		3.948e+00		1.779e-07		1		5.463e+00		2.479e-07
5.55017		0.35000		0.14006		0.07005		0.00313		0.00280		0.11386		0.00699		0.00228		2.628e+00		1.191e-07		1		3.967e+00		1.808e-07
5.55017		0.85270		0.07393		0.04986		0.00165		0.00148		0.12260		0.00670		0.00245		2.388e+00		1.088e-07		0		2.279e+00		1.055e-07
5.55017		1.20087		0.03505		0.03505		0.00078		0.00070		0.13299		0.00754		0.00266		2.111e+00		9.905e-08		0		2.088e+00		9.832e-08
5.55017		1.69797		0.07429		0.05011		0.00166		0.00149		0.12734		0.00775		0.00255		2.303e+00		1.124e-07		0		2.196e+00		1.082e-07
5.55017		1.89317		0.14199		0.06762		0.00318		0.00284		0.13350		0.00757		0.00267		2.233e+00		1.129e-07		0		2.086e+00		1.050e-07
5.55017		2.06424		0.00363		0.00363		0.00008		0.00007		0.12950		0.00733		0.00259		2.123e+00		1.083e-07		0		2.130e+00		1.098e-07
5.55017		2.22600		0.11191		0.06081		0.00250		0.00224		0.13628		0.00783		0.00273		2.223e+00		1.167e-07		0		2.080e+00		1.092e-07
5.55017		2.37110		0.02473		0.00935		0.00055		0.00049		0.12662		0.00735		0.00253		2.223e+00		1.195e-07		1		3.672e+00		1.971e-07
5.55017		2.50621		0.01051		0.00607		0.00024		0.00021		0.13474		0.00784		0.00269		2.068e+00		1.134e-07		0		2.055e+00		1.129e-07
5.55017		2.63820		0.01043		0.00602		0.00023		0.00021		0.13522		0.00783		0.00270		2.068e+00		1.159e-07		0		2.048e+00		1.151e-07
5.55017		2.76208		0.04026		0.03369		0.00090		0.00081		0.13550		0.00769		0.00271		2.120e+00		1.212e-07		0		2.052e+00		1.181e-07
5.55017		2.87421		0.12240		0.06097		0.00274		0.00245		0.13509		0.00813		0.00270		2.278e+00		1.335e-07		0		2.090e+00		1.234e-07
5.55017		2.98682		0.04642		0.03636		0.00104		0.00093		0.13909		0.00812		0.00278		2.072e+00		1.241e-07		0		2.004e+00		1.215e-07
5.55017		3.09000		0.08798		0.05035		0.00197		0.00176		0.13240		0.00735		0.00265		2.220e+00		1.374e-07		0		2.103e+00		1.302e-07
5.55017		3.18749		0.09325		0.04941		0.00209		0.00187		0.12985		0.00723		0.00260		2.292e+00		1.442e-07		0		2.160e+00		1.368e-07
5.55017		3.28513		0.04229		0.01221		0.00095		0.00085		0.13301		0.00743		0.00266		2.132e+00		1.378e-07		1		3.486e+00		2.271e-07
5.55017		3.38025		0.08868		0.03841		0.00198		0.00177		0.12834		0.00733		0.00257		2.304e+00		1.535e-07		0		2.173e+00		1.452e-07
5.55017		3.47003		0.05639		0.01410		0.00126		0.00113		0.13246		0.00707		0.00265		2.201e+00		1.508e-07		0		2.099e+00		1.444e-07
5.55017		3.55501		0.09048		0.03687		0.00202		0.00181		0.12837		0.00708		0.00257		2.304e+00		1.629e-07		1		3.587e+00		2.539e-07
5.55017		3.71781		0.17233		0.06290		0.00385		0.00345		0.12507		0.00683		0.00250		2.485e+00		1.858e-07		0		2.262e+00		1.697e-07
5.55017		3.79738		0.17402		0.04778		0.00389		0.00348		0.12246		0.00682		0.00245		2.547e+00		1.978e-07		0		2.317e+00		1.792e-07
5.55017		3.87080		0.22736		0.06831		0.00508		0.00455		0.12307		0.00703		0.00246		2.664e+00		2.135e-07		0		2.354e+00		1.882e-07
5.55017		3.94171		0.43189		0.09056		0.00966		0.00864		0.12046		0.00686		0.00241		2.945e+00		2.434e-07		2		4.979e+00		4.106e-07
5.55017		4.01224		0.20285		0.05573		0.00454		0.00406		0.10871		0.00588		0.00217		2.936e+00		2.519e-07		0		2.650e+00		2.262e-07
5.55017		4.08009		0.26677		0.05917		0.00597		0.00534		0.11484		0.00633		0.00230		2.868e+00		2.503e-07		1		3.932e+00		3.475e-07
5.55017		4.14694		0.58705		0.10030		0.01313		0.01174		0.11615		0.00646		0.00232		3.350e+00		3.105e-07		0		2.669e+00		2.444e-07
5.55017		4.21273		0.49651		0.08793		0.01110		0.00993		0.10870		0.00619		0.00217		3.426e+00		3.265e-07		0		2.771e+00		2.644e-07
5.55017		4.27377		0.87928		0.09441		0.01966		0.01759		0.11689		0.00672		0.00234		3.620e+00		3.595e-07		0		2.722e+00		2.700e-07
5.55017		4.33302		1.15127		0.11007		0.02574		0.02303		0.11664		0.00664		0.00233		3.823e+00		3.920e-07		0		2.575e+00		2.660e-07
5.55017		4.39114		2.65393		0.16151		0.05934		0.05308		0.12571		0.00719		0.00251		4.646e+00		5.027e-07		3		5.047e+00		5.462e-07
5.55017		4.50345		7.10538		0.23465		0.15888		0.14211		0.15461		0.00882		0.00309		5.477e+00		6.519e-07		9		6.887e+00		8.239e-07
5.55017		4.55731		13.21387		0.30781		0.29547		0.26428		0.18866		0.01139		0.00377		5.815e+00		7.343e-07		19		8.748e+00		1.106e-06
5.55017		4.60957		12.99186		0.30721		0.29051		0.25984		0.18371		0.01184		0.00367		5.954e+00		7.928e-07		14		6.339e+00		8.573e-07
5.55017		4.66016		15.18922		0.34305		0.33964		0.30378		0.18620		0.01142		0.00372		6.283e+00		8.986e-07		17		7.272e+00		1.048e-06
5.55017		4.70958		15.84928		0.35600		0.35440		0.31699		0.18345		0.01153		0.00367		6.531e+00		1.005e-06		8		4.722e+00		7.267e-07
5.55017		4.75848		14.31728		0.34975		0.32014		0.28635		0.17839		0.01185		0.00357		6.404e+00		1.069e-06		19		9.102e+00		1.526e-06
5.55017		4.80667		13.80636		0.33780		0.30872		0.27613		0.16611		0.01147		0.00332		6.821e+00		1.263e-06		11		5.055e+00		9.355e-07
5.55017		4.85398		12.26986		0.34665		0.27436		0.24540		0.14281		0.00990		0.00286		7.517e+00		1.569e-06		15		9.637e+00		2.016e-06
5.55017		4.90011		7.05093		0.26608		0.15766		0.14102		0.09363		0.00641		0.00187		9.022e+00		2.217e-06		8		1.022e+01		2.495e-06
5.57827		0.00100		0.07046		0.04983		0.00158		0.00141		0.06599		0.00396		0.00132		4.390e+00		1.960e-07		1		6.981e+00		3.129e-07
5.57827		0.01000		0.07046		0.04983		0.00158		0.00141		0.08015		0.00474		0.00160		3.625e+00		1.646e-07		1		5.746e+00		2.572e-07
5.57827		0.35000		0.07143		0.05052		0.00160		0.00143		0.11725		0.00706		0.00235		2.503e+00		1.135e-07		0		2.389e+00		1.074e-07
5.57827		0.85212		0.10578		0.06111		0.00237		0.00212		0.12408		0.00701		0.00248		2.442e+00		1.103e-07		0		2.277e+00		1.040e-07
5.57827		1.20087		0.06773		0.04790		0.00151		0.00135		0.12812		0.00729		0.00256		2.311e+00		1.076e-07		0		2.187e+00		1.022e-07
5.57827		1.47143		0.07542		0.05093		0.00169		0.00151		0.13126		0.00734		0.00263		2.214e+00		1.073e-07		0		2.131e+00		1.013e-07
5.57827		1.69384		0.07155		0.04819		0.00160		0.00143		0.13231		0.00773		0.00265		2.220e+00		1.073e-07		0		2.117e+00		1.032e-07
5.57827		1.88735		0.07368		0.04729		0.00165		0.00147		0.13295		0.00777		0.00266		2.206e+00		1.090e-07		0		2.103e+00		1.047e-07
5.57827		2.05866		0.15005		0.06993		0.00336		0.00300		0.13607		0.00835		0.00272		2.236e+00		1.126e-07		0		2.037e+00		1.034e-07
5.57827		2.22016		0.08884		0.05086		0.00199		0.00178		0.13301		0.00790		0.00266		2.207e+00		1.142e-07		0		2.095e+00		1.089e-07
5.57827		2.36814		0.12132		0.06052		0.00271		0.00243		0.13135		0.00738		0.00263		2.280e+00		1.212e-07		0		2.156e+00		1.146e-07
5.57827		2.50342		0.01420		0.00710		0.00032		0.00028		0.14034		0.00868		0.00281		1.989e+00		1.062e-07		1		3.318e+00		1.805e-07
5.57827		2.63820		0.03999		0.03681		0.00089		0.00080		0.13592		0.00802		0.00272		2.095e+00		1.150e-07		0		2.046e+00		1.139e-07
5.57827		2.76100		0.11957		0.05948		0.00267		0.00239		0.13196		0.00730		0.00264		2.301e+00		1.317e-07		0		2.144e+00		1.223e-07
5.57827		2.87439		0.07637		0.04933		0.00171		0.00153		0.13474		0.00776		0.00269		2.175e+00		1.278e-07		0		2.072e+00		1.211e-07
5.57827		2.98615		0.06395		0.03678		0.00143		0.00128		0.12706		0.00742		0.00254		2.309e+00		1.374e-07		0		2.207e+00		1.321e-07
5.57827		3.08968		0.05655		0.03630		0.00126		0.00113		0.13114		0.00799		0.00262		2.212e+00		1.357e-07		0		2.121e+00		1.303e-07
5.57827		3.18812		0.04903		0.01311		0.00110		0.00098		0.13562		0.00778		0.00271		2.089e+00		1.321e-07		0		2.056e+00		1.292e-07
5.57827		3.28437		0.03517		0.01113		0.00079		0.00070		0.13323		0.00779		0.00266		2.130e+00		1.395e-07		2		4.771e+00		3.085e-07
5.57827		3.37966		0.07107		0.03759		0.00159		0.00142		0.12717		0.00773		0.00254		2.293e+00		1.524e-07		0		2.202e+00		1.466e-07
5.57827		3.55529		0.09230		0.01810		0.00206		0.00185		0.13005		0.00747		0.00260		2.291e+00		1.605e-07		1		3.537e+00		2.487e-07
5.57827		3.63801		0.14177		0.05472		0.00317		0.00284		0.12372		0.00701		0.00247		2.449e+00		1.786e-07		0		2.252e+00		1.631e-07
5.57827		3.71646		0.12405		0.02097		0.00277		0.00248		0.12749		0.00720		0.00255		2.380e+00		1.769e-07		0		2.220e+00		1.653e-07
5.57827		3.79409		0.22402		0.05774		0.00501		0.00448		0.13080		0.00729		0.00262		2.483e+00		1.920e-07		0		2.214e+00		1.706e-07
5.57827		3.86757		0.24099		0.06233		0.00539		0.00482		0.11900		0.00687		0.00238		2.744e+00		2.194e-07		2		5.177e+00		4.113e-07
5.57827		3.93968		0.21886		0.05665		0.00489		0.00438		0.11589		0.00653		0.00232		2.782e+00		2.288e-07		1		3.840e+00		3.157e-07
5.57827		4.00963		0.27604		0.06076		0.00617		0.00552		0.10890		0.00621		0.00218		3.030e+00		2.586e-07		0		2.641e+00		2.248e-07
5.57827		4.07849		0.29225		0.06745		0.00653		0.00584		0.10439		0.00592		0.00209		3.220e+00		2.838e-07		0		2.736e+00		2.411e-07
5.57827		4.21095		0.35941		0.07245		0.00804		0.00719		0.10211		0.00644		0.00204		3.293e+00		3.129e-07		1		4.227e+00		4.035e-07
5.57827		4.27178		1.57597		0.10901		0.03524		0.03152		0.12133		0.00699		0.00243		4.084e+00		4.115e-07		0		2.431e+00		2.417e-07
5.57827		4.33106		1.94929		0.12338		0.04359		0.03899		0.12578		0.00710		0.00252		4.193e+00		4.351e-07		1		3.150e+00		3.271e-07
5.57827		4.38943		2.99698		0.16136		0.06701		0.05994		0.12532		0.00740		0.00251		4.796e+00		5.229e-07		5		6.406e+00		6.968e-07
5.57827		4.44591		4.29486		0.18462		0.09604		0.08590		0.13584		0.00807		0.00272		5.136e+00		5.881e-07		2		3.467e+00		3.961e-07
5.57827		4.50112		9.02933		0.24427		0.20190		0.18059		0.16476		0.00989		0.00330		5.701e+00		6.940e-07		8		4.298e+00		5.185e-07
5.57827		4.55446		13.18773		0.29202		0.29489		0.26375		0.18850		0.01217		0.00377		5.848e+00		7.462e-07		12		4.501e+00		5.754e-07
5.57827		4.60664		14.03011		0.31657		0.31372		0.28060		0.18108		0.01206		0.00362		6.267e+00		8.509e-07		13		4.851e+00		6.610e-07
5.57827		4.65737		16.45251		0.36449		0.36789		0.32905		0.18285		0.01182		0.00366		6.679e+00		9.736e-07		13		4.971e+00		7.259e-07
5.57827		4.70713		14.60754		0.33605		0.32663		0.29215		0.17743		0.01239		0.00355		6.532e+00		1.036e-06		14		5.113e+00		8.090e-07
5.57827		4.75638		13.49120		0.33200		0.30167		0.26982		0.17855		0.01253		0.00357		6.249e+00		1.084e-06		17		8.385e+00		1.457e-06
5.57827		4.80501		13.06178		0.33031		0.29207		0.26124		0.17088		0.01187		0.00342		6.426e+00		1.247e-06		9		4.698e+00		9.110e-07
5.57827		4.85274		8.12971		0.26421		0.18179		0.16259		0.11516		0.00794		0.00230		7.834e+00		1.756e-06		10		9.673e+00		2.161e-06
5.60670		0.00100		0.04000		0.03673		0.00089		0.00080		0.06658		0.00401		0.00133		4.337e+00		1.918e-07		0		4.178e+00		1.847e-07
5.60670		0.01000		0.04000		0.03673		0.00089		0.00080		0.08144		0.00465		0.00163		3.504e+00		1.552e-07		0		3.417e+00		1.513e-07
5.60670		0.35000		0.07552		0.05109		0.00169		0.00151		0.10972		0.00658		0.00219		2.666e+00		1.181e-07		0		2.544e+00		1.132e-07
5.60670		0.84976		0.10548		0.06092		0.00236		0.00211		0.12966		0.00717		0.00259		2.320e+00		1.062e-07		0		2.181e+00		9.847e-08
5.60670		1.19962		0.07342		0.04950		0.00164		0.00147		0.13118		0.00766		0.00262		2.233e+00		1.029e-07		0		2.130e+00		9.863e-08
5.60670		1.46837		0.06793		0.04805		0.00152		0.00136		0.13143		0.00795		0.00263		2.210e+00		1.051e-07		0		2.134e+00		1.003e-07
5.60670		1.68852		0.04050		0.03372		0.00091		0.00081		0.13893		0.00777		0.00278		2.062e+00		9.929e-08		0		2.001e+00		9.644e-08
5.60670		1.88072		0.00363		0.00363		0.00008		0.00007		0.13574		0.00766		0.00271		2.034e+00		1.010e-07		0		2.035e+00		1.003e-07
5.60670		2.05404		0.14880		0.07109		0.00333		0.00298		0.13553		0.00784		0.00271		2.223e+00		1.103e-07		0		2.042e+00		1.027e-07
5.60670		2.21497		0.08856		0.05086		0.00198		0.00177		0.13490		0.00791		0.00270		2.168e+00		1.120e-07		0		2.066e+00		1.061e-07
5.60670		2.36561		0.08295		0.04904		0.00185		0.00166		0.12864		0.00747		0.00257		2.248e+00		1.169e-07		0		2.151e+00		1.132e-07
5.60670		2.50102		0.04745		0.03718		0.00106		0.00095		0.13528		0.00809		0.00271		2.124e+00		1.152e-07		0		2.061e+00		1.108e-07
5.60670		2.63668		0.15311		0.06828		0.00342		0.00306		0.13214		0.00810		0.00264		2.310e+00		1.273e-07		0		2.103e+00		1.161e-07
5.60670		2.75828		0.08664		0.04948		0.00194		0.00173		0.13856		0.00826		0.00277		2.116e+00		1.202e-07		0		2.004e+00		1.132e-07
5.60670		2.87352		0.05730		0.03690		0.00128		0.00115		0.13391		0.00784		0.00268		2.179e+00		1.254e-07		0		2.080e+00		1.203e-07
5.60670		2.98431		0.11318		0.06145		0.00253		0.00226		0.12553		0.00732		0.00251		2.437e+00		1.441e-07		0		2.255e+00		1.338e-07
5.60670		3.08806		0.05980		0.03644		0.00134		0.00120		0.13292		0.00751		0.00266		2.158e+00		1.300e-07		0		2.098e+00		1.280e-07
5.60670		3.18749		0.04249		0.01227		0.00095		0.00085		0.13075		0.00765		0.00262		2.195e+00		1.385e-07		1		3.542e+00		2.214e-07
5.60670		3.28254		0.07070		0.03756		0.00158		0.00141		0.13391		0.00803		0.00268		2.205e+00		1.416e-07		1		3.434e+00		2.202e-07
5.60670		3.37700		0.04925		0.01317		0.00110		0.00099		0.13038		0.00720		0.00261		2.224e+00		1.474e-07		1		3.552e+00		2.344e-07
5.60670		3.46801		0.06477		0.02268		0.00145		0.00130		0.13143		0.00753		0.00263		2.241e+00		1.538e-07		1		3.518e+00		2.389e-07
5.60670		3.55417		0.08175		0.01705		0.00183		0.00164		0.13052		0.00730		0.00261		2.216e+00		1.550e-07		0		2.127e+00		1.482e-07
5.60670		3.63622		0.14521		0.04038		0.00325		0.00290		0.12955		0.00710		0.00259		2.326e+00		1.677e-07		0		2.143e+00		1.540e-07
5.60670		3.71296		0.09253		0.02471		0.00207		0.00185		0.12474		0.00711		0.00249		2.352e+00		1.728e-07		0		2.242e+00		1.664e-07
5.60670		3.78868		0.20217		0.06431		0.00452		0.00404		0.11811		0.00668		0.00236		2.709e+00		2.084e-07		0		2.437e+00		1.865e-07
5.60670		3.86330		0.30143		0.08223		0.00674		0.00603		0.11355		0.00632		0.00227		2.934e+00		2.322e-07		2		5.418e+00		4.282e-07
5.60670		3.93676		0.12014		0.03047		0.00269		0.00240		0.11138		0.00651		0.00223		2.732e+00		2.246e-07		0		2.540e+00		2.080e-07
5.60670		4.00613		0.22959		0.06150		0.00513		0.00459		0.10879		0.00609		0.00218		3.006e+00		2.561e-07		1		4.113e+00		3.486e-07
5.60670		4.07506		0.48230		0.07262		0.01078		0.00965		0.11109		0.00671		0.00222		3.343e+00		2.913e-07		1		3.993e+00		3.511e-07
5.60670		4.14223		0.46133		0.07776		0.01032		0.00923		0.11213		0.00645		0.00224		3.266e+00		2.996e-07		1		3.947e+00		3.613e-07
5.60670		4.20596		0.85475		0.10058		0.01911		0.01709		0.11531		0.00694		0.00231		3.635e+00		3.474e-07		0		2.761e+00		2.632e-07
5.60670		4.26698		0.67369		0.09122		0.01506		0.01347		0.10266		0.00572		0.00205		3.823e+00		3.849e-07		0		3.073e+00		3.054e-07
5.60670		4.32621		2.22257		0.14538		0.04970		0.04445		0.12013		0.00722		0.00240		4.526e+00		4.693e-07		2		4.435e+00		4.611e-07
5.60670		4.38476		3.90888		0.16563		0.08741		0.07818		0.14155		0.00878		0.00283		4.677e+00		5.094e-07		3		3.511e+00		3.835e-07
5.60670		4.44163		6.97922		0.22459		0.15606		0.13958		0.15408		0.01004		0.00308		5.482e+00		6.328e-07		7		5.213e+00		6.012e-07
5.60670		4.49623		13.18612		0.28747		0.29485		0.26372		0.18938		0.01234		0.00379		5.803e+00		7.057e-07		16		7.482e+00		9.113e-07
5.60670		4.54963		13.82621		0.30780		0.30916		0.27652		0.18532		0.01243		0.00371		6.097e+00		7.861e-07		16		7.370e+00		9.553e-07
5.60670		4.60186		16.34894		0.35709		0.36557		0.32698		0.19087		0.01309		0.00382		6.363e+00		8.752e-07		17		6.202e+00		8.661e-07
5.60670		4.65297		16.00376		0.35997		0.35785		0.32008		0.18622		0.01296		0.00372		6.454e+00		9.596e-07		14		4.927e+00		7.340e-07
5.60670		4.75269		13.35598		0.32860		0.29865		0.26712		0.17198		0.01182		0.00344		6.455e+00		1.159e-06		12		4.944e+00		8.902e-07
5.60670		4.80168		10.94455		0.31390		0.24473		0.21889		0.14816		0.01016		0.00296		6.900e+00		1.407e-06		12		7.526e+00		1.546e-06
5.60670		4.84944		6.62696		0.25477		0.14818		0.13254		0.09077		0.00623		0.00182		9.061e+00		2.178e-06		6		7.165e+00		1.740e-06
5.63544		0.00100		0.07159		0.05063		0.00160		0.00143		0.06651		0.00411		0.00133		4.399e+00		1.911e-07		0		4.213e+00		1.846e-07
5.63544		0.01000		0.07159		0.05063		0.00160		0.00143		0.07866		0.00475		0.00157		3.771e+00		1.666e-07		0		3.560e+00		1.558e-07
5.63544		0.35000		0.07159		0.05063		0.00160		0.00143		0.10758		0.00673		0.00215		2.728e+00		1.203e-07		0		2.605e+00		1.144e-07
5.63544		0.84976		0.11115		0.06022		0.00249		0.00222		0.12345		0.00731		0.00247		2.426e+00		1.076e-07		0		2.296e+00		1.025e-07
5.63544		1.19921		0.04443		0.03420		0.00099		0.00089		0.12936		0.00731		0.00259		2.201e+00		1.000e-07		0		2.156e+00		9.854e-08
5.63544		1.46598		0.10399		0.05807		0.00233		0.00208		0.13252		0.00765		0.00265		2.243e+00		1.030e-07		0		2.132e+00		9.937e-08
5.63544		1.68467		0.03694		0.03353		0.00083		0.00074		0.13416		0.00769		0.00268		2.120e+00		1.011e-07		0		2.060e+00		9.806e-08
5.63544		1.87699		0.21312		0.08563		0.00477		0.00426		0.13616		0.00757		0.00272		2.358e+00		1.156e-07		0		2.123e+00		1.031e-07
5.63544		2.05161		0.04636		0.03625		0.00104		0.00093		0.13596		0.00737		0.00272		2.100e+00		1.056e-07		0		2.052e+00		1.020e-07
5.63544		2.21158		0.08266		0.04902		0.00185		0.00165		0.13327		0.00762		0.00267		2.184e+00		1.103e-07		0		2.075e+00		1.056e-07
5.63544		2.36201		0.00363		0.00363		0.00008		0.00007		0.13329		0.00822		0.00267		2.029e+00		1.064e-07		1		3.504e+00		1.821e-07
5.63544		2.49742		0.11235		0.06110		0.00251		0.00225		0.13484		0.00790		0.00270		2.243e+00		1.200e-07		0		2.100e+00		1.117e-07
5.63544		2.63213		0.15746		0.07032		0.00352		0.00315		0.13721		0.00827		0.00274		2.229e+00		1.222e-07		0		2.035e+00		1.111e-07
5.63544		2.86829		0.06673		0.03629		0.00149		0.00133		0.13377		0.00775		0.00268		2.209e+00		1.272e-07		0		2.097e+00		1.200e-07
5.63544		2.97861		0.09247		0.05113		0.00207		0.00185		0.13163		0.00730		0.00263		2.262e+00		1.347e-07		0		2.125e+00		1.249e-07
5.63544		3.08190		0.04265		0.01231		0.00095		0.00085		0.13536		0.00765		0.00271		2.104e+00		1.266e-07		0		2.063e+00		1.240e-07
5.63544		3.18090		0.03153		0.01052		0.00071		0.00063		0.13559		0.00782		0.00271		2.085e+00		1.300e-07		1		3.421e+00		2.117e-07
5.63544		3.27477		0.06761		0.03729		0.00151		0.00135		0.13460		0.00759		0.00269		2.200e+00		1.386e-07		0		2.085e+00		1.323e-07
5.63544		3.36825		0.06451		0.02264		0.00144		0.00129		0.13116		0.00781		0.00262		2.248e+00		1.483e-07		1		3.526e+00		2.304e-07
5.63544		3.45906		0.04287		0.01238		0.00096		0.00086		0.12556		0.00732		0.00251		2.308e+00		1.535e-07		0		2.222e+00		1.494e-07
5.63544		3.54515		0.06373		0.03663		0.00142		0.00127		0.12537		0.00680		0.00251		2.335e+00		1.622e-07		0		2.235e+00		1.549e-07
5.63544		3.62713		0.09606		0.01849		0.00215		0.00192		0.12469		0.00701		0.00249		2.399e+00		1.713e-07		1		3.676e+00		2.621e-07
5.63544		3.70352		0.27167		0.07052		0.00607		0.00543		0.12096		0.00657		0.00242		2.742e+00		2.025e-07		0		2.385e+00		1.750e-07
5.63544		3.77851		0.22842		0.06899		0.00511		0.00457		0.12088		0.00690		0.00242		2.709e+00		2.074e-07		0		2.398e+00		1.820e-07
5.63544		3.85358		0.30734		0.07017		0.00687		0.00615		0.12253		0.00716		0.00245		2.764e+00		2.185e-07		1		3.659e+00		2.870e-07
5.63544		3.92748		0.17748		0.04723		0.00397		0.00355		0.11138		0.00666		0.00223		2.820e+00		2.247e-07		0		2.550e+00		2.072e-07
5.63544		3.99676		0.50616		0.09058		0.01132		0.01012		0.11906		0.00676		0.00238		3.139e+00		2.692e-07		0		2.540e+00		2.141e-07
5.63544		4.06486		0.52321		0.06716		0.01170		0.01046		0.11423		0.00655		0.00228		3.301e+00		2.889e-07		0		2.664e+00		2.329e-07
5.63544		4.13148		0.61749		0.09483		0.01381		0.01235		0.11435		0.00645		0.00229		3.405e+00		3.090e-07		1		3.798e+00		3.453e-07
5.63544		4.19477		0.85375		0.09226		0.01909		0.01707		0.10383		0.00618		0.00208		4.061e+00		3.858e-07		1		4.046e+00		3.836e-07
5.63544		4.25583		1.48484		0.11984		0.03320		0.02970		0.11743		0.00665		0.00235		4.117e+00		4.083e-07		2		4.571e+00		4.526e-07
5.63544		4.31499		2.27760		0.15337		0.05093		0.04555		0.11866		0.00702		0.00237		4.649e+00		4.825e-07		4		6.020e+00		6.240e-07
5.63544		4.37334		5.07468		0.18868		0.11347		0.10149		0.14767		0.00865		0.00295		5.003e+00		5.453e-07		5		4.820e+00		5.273e-07
5.63544		4.43002		8.13022		0.23920		0.18180		0.16260		0.16246		0.00989		0.00325		5.519e+00		6.360e-07		8		4.953e+00		5.740e-07
5.63544		4.48454		13.47413		0.30295		0.30129		0.26948		0.18677		0.01216		0.00374		5.970e+00		7.258e-07		12		4.558e+00		5.550e-07
5.63544		4.53796		14.17233		0.31012		0.31690		0.28345		0.19058		0.01317		0.00381		5.970e+00		7.749e-07		10		4.386e+00		5.683e-07
5.63544		4.59033		14.57261		0.33686		0.32585		0.29145		0.19190		0.01339		0.00384		6.025e+00		8.353e-07		20		8.793e+00		1.223e-06
5.63544		4.69160		13.37428		0.31111		0.29906		0.26749		0.18282		0.01266		0.00366		6.092e+00		1.007e-06		14		6.053e+00		1.008e-06
5.63544		4.74111		11.49898		0.31834		0.25713		0.22998		0.16199		0.01111		0.00324		6.407e+00		1.178e-06		10		4.857e+00		8.948e-07
5.63544		4.79010		8.60686		0.26561		0.19246		0.17214		0.12570		0.00859		0.00251		7.297e+00		1.540e-06		10		8.589e+00		1.823e-06
5.66437		0.00100		0.07221		0.05106		0.00161		0.00144		0.07214		0.00433		0.00144		3.994e+00		1.725e-07		0		3.891e+00		1.681e-07
5.66437		0.01000		0.07221		0.05106		0.00161		0.00144		0.07898		0.00466		0.00158		3.714e+00		1.613e-07		0		3.546e+00		1.535e-07
5.66437		0.35000		0.07589		0.05122		0.00170		0.00152		0.11130		0.00660		0.00223		2.642e+00		1.134e-07		0		2.515e+00		1.090e-07
5.66437		0.85270		0.11581		0.06103		0.00259		0.00232		0.12317		0.00713		0.00246		2.459e+00		1.094e-07		0		2.299e+00		1.016e-07
5.66437		1.20004		0.10540		0.05887		0.00236		0.00211		0.12997		0.00791		0.00260		2.305e+00		1.044e-07		0		2.173e+00		9.815e-08
5.66437		1.68229		0.14475		0.06896		0.00324		0.00290		0.13464		0.00759		0.00269		2.211e+00		1.043e-07		0		2.061e+00		9.710e-08
5.66437		1.87619		0.06959		0.04923		0.00156		0.00139		0.13894		0.00768		0.00278		2.086e+00		1.007e-07		1		3.318e+00		1.597e-07
5.66437		2.05161		0.04649		0.03626		0.00104		0.00093		0.13260		0.00752		0.00265		2.196e+00		1.080e-07		0		2.102e+00		1.035e-07
5.66437		2.21000		0.01078		0.00622		0.00024		0.00022		0.13653		0.00844		0.00273		2.013e+00		1.011e-07		1		3.413e+00		1.717e-07
5.66437		2.35777		0.07555		0.05104		0.00169		0.00151		0.13393		0.00822		0.00268		2.183e+00		1.122e-07		0		2.085e+00		1.074e-07
5.66437		2.49301		0.15695		0.07021		0.00351		0.00314		0.14030		0.00846		0.00281		2.194e+00		1.158e-07		0		1.989e+00		1.050e-07
5.66437		2.62604		0.09018		0.04960		0.00202		0.00180		0.13388		0.00750		0.00268		2.194e+00		1.179e-07		0		2.085e+00		1.126e-07
5.66437		2.74574		0.09739		0.04995		0.00218		0.00195		0.13143		0.00795		0.00263		2.250e+00		1.232e-07		0		2.140e+00		1.182e-07
5.66437		2.85991		0.08837		0.05062		0.00198		0.00177		0.13367		0.00793		0.00267		2.220e+00		1.269e-07		0		2.084e+00		1.180e-07
5.66437		2.97020		0.01794		0.00802		0.00040		0.00036		0.13570		0.00763		0.00271		2.045e+00		1.190e-07		0		2.043e+00		1.188e-07
5.66437		3.07329		0.02846		0.01006		0.00064		0.00057		0.13543		0.00760		0.00271		2.091e+00		1.268e-07		0		2.049e+00		1.223e-07
5.66437		3.17050		0.00357		0.00357		0.00008		0.00007		0.13392		0.00755		0.00268		2.101e+00		1.294e-07		0		2.065e+00		1.265e-07
5.66437		3.26314		0.07131		0.03747		0.00159		0.00143		0.13882		0.00790		0.00278		2.146e+00		1.350e-07		1		3.311e+00		2.080e-07
5.66437		3.35605		0.07938		0.02382		0.00178		0.00159		0.12435		0.00742		0.00249		2.363e+00		1.529e-07		0		2.238e+00		1.444e-07
5.66437		3.44588		0.04276		0.01234		0.00096		0.00086		0.12790		0.00752		0.00256		2.263e+00		1.504e-07		0		2.179e+00		1.451e-07
5.66437		3.53116		0.11375		0.04218		0.00254		0.00227		0.12438		0.00720		0.00249		2.437e+00		1.674e-07		0		2.274e+00		1.558e-07
5.66437		3.61277		0.12325		0.03952		0.00276		0.00246		0.12460		0.00706		0.00249		2.440e+00		1.720e-07		0		2.267e+00		1.604e-07
5.66437		3.69014		0.29175		0.07540		0.00652		0.00584		0.12070		0.00670		0.00241		2.748e+00		1.985e-07		0		2.368e+00		1.720e-07
5.66437		3.76525		0.25789		0.07506		0.00577		0.00516		0.11589		0.00659		0.00232		2.819e+00		2.129e-07		0		2.496e+00		1.876e-07
5.66437		3.91371		0.18480		0.05073		0.00413		0.00370		0.11155		0.00648		0.00223		2.846e+00		2.315e-07		0		2.558e+00		2.060e-07
5.66437		3.98298		0.35060		0.07920		0.00784		0.00701		0.10996		0.00632		0.00220		3.064e+00		2.558e-07		1		3.959e+00		3.299e-07
5.66437		4.05020		0.25345		0.04162		0.00567		0.00507		0.10863		0.00606		0.00217		3.097e+00		2.689e-07		1		4.145e+00		3.595e-07
5.66437		4.11669		0.95824		0.11118		0.02143		0.01916		0.11298		0.00678		0.00226		3.833e+00		3.455e-07		1		3.788e+00		3.420e-07
5.66437		4.18008		1.03136		0.10678		0.02306		0.02063		0.11154		0.00671		0.00223		3.936e+00		3.714e-07		2		5.004e+00		4.720e-07
5.66437		4.24124		1.81174		0.13777		0.04051		0.03623		0.11901		0.00668		0.00238		4.327e+00		4.275e-07		2		4.568e+00		4.495e-07
5.66437		4.30024		2.57545		0.14229		0.05759		0.05151		0.12975		0.00734		0.00259		4.463e+00		4.595e-07		1		2.893e+00		2.983e-07
5.66437		4.35822		4.08705		0.18234		0.09139		0.08174		0.13645		0.00797		0.00273		4.990e+00		5.393e-07		1		3.304e+00		3.581e-07
5.66437		4.41442		8.92934		0.24551		0.19967		0.17859		0.16508		0.01014		0.00330		5.643e+00		6.437e-07		8		4.282e+00		4.904e-07
5.66437		4.46846		13.42282		0.29986		0.30014		0.26846		0.18271		0.01222		0.00365		6.083e+00		7.384e-07		21		1.007e+01		1.228e-06
5.66437		4.52218		14.33787		0.32775		0.32060		0.28676		0.19019		0.01334		0.00380		6.024e+00		7.816e-07		13		4.634e+00		6.008e-07
5.66437		4.62581		14.59577		0.34660		0.32637		0.29192		0.18764		0.01297		0.00375		6.164e+00		9.333e-07		9		4.471e+00		6.759e-07
5.66437		4.67559		13.72899		0.32696		0.30699		0.27458		0.17817		0.01258		0.00356		6.322e+00		1.050e-06		14		5.847e+00		9.860e-07
5.66437		4.72463		11.47452		0.31572		0.25658		0.22949		0.16328		0.01130		0.00327		6.375e+00		1.190e-06		9		4.710e+00		8.799e-07
5.66437		4.77306		9.45907		0.29538		0.21151		0.18918		0.11651		0.00808		0.00233		8.179e+00		1.772e-06		10		8.432e+00		1.838e-06
5.69332		0.00100		0.10801		0.06236		0.00242		0.00216		0.07563		0.00446		0.00151		3.962e+00		1.719e-07		0		3.738e+00		1.600e-07
5.69332		0.01000		0.10801		0.06236		0.00242		0.00216		0.08387		0.00478		0.00168		3.587e+00		1.533e-07		0		3.372e+00		1.442e-07
5.69332		0.35000		0.14375		0.07188		0.00321		0.00288		0.10942		0.00652		0.00219		2.780e+00		1.193e-07		0		2.540e+00		1.090e-07
5.69332		0.85153		0.25313		0.09186		0.00566		0.00506		0.12284		0.00704		0.00246		2.702e+00		1.177e-07		0		2.360e+00		1.029e-07
5.69332		1.19796		0.14642		0.06982		0.00327		0.00293		0.12732		0.00734		0.00255		2.382e+00		1.059e-07		0		2.173e+00		9.706e-08
5.69332		1.46188		0.10774		0.06025		0.00241		0.00215		0.13070		0.00803		0.00261		2.329e+00		1.063e-07		0		2.162e+00		9.878e-08
5.69332		1.87433		0.07487		0.05052		0.00167		0.00150		0.13442		0.00811		0.00269		2.152e+00		1.019e-07		0		2.077e+00		9.899e-08
5.69332		2.04819		0.01046		0.00604		0.00023		0.00021		0.13752		0.00779		0.00275		2.025e+00		9.836e-08		0		2.014e+00		9.810e-08
5.69332		2.20547		0.01065		0.00615		0.00024		0.00021		0.13920		0.00861		0.00278		2.031e+00		1.007e-07		0		1.991e+00		9.900e-08
5.69332		2.35332		0.17843		0.07829		0.00399		0.00357		0.13855		0.00781		0.00277		2.273e+00		1.160e-07		0		2.052e+00		1.045e-07
5.69332		2.48819		0.05676		0.03657		0.00127		0.00114		0.13804		0.00823		0.00276		2.111e+00		1.105e-07		0		2.015e+00		1.051e-07
5.69332		2.61975		0.06057		0.03704		0.00135		0.00121		0.13921		0.00780		0.00278		2.091e+00		1.119e-07		0		2.007e+00		1.073e-07
5.69332		2.73845		0.04528		0.03522		0.00101		0.00091		0.13315		0.00760		0.00266		2.155e+00		1.175e-07		0		2.097e+00		1.146e-07
5.69332		2.85221		0.07460		0.03743		0.00167		0.00149		0.13532		0.00759		0.00271		2.195e+00		1.229e-07		0		2.064e+00		1.160e-07
5.69332		2.96211		0.03170		0.01057		0.00071		0.00063		0.13484		0.00815		0.00270		2.100e+00		1.209e-07		0		2.065e+00		1.188e-07
5.69332		3.06514		0.01060		0.00612		0.00024		0.00021		0.13234		0.00721		0.00265		2.139e+00		1.277e-07		0		2.089e+00		1.233e-07
5.69332		3.16166		0.19159		0.07964		0.00428		0.00383		0.13172		0.00757		0.00263		2.437e+00		1.477e-07		0		2.175e+00		1.317e-07
5.69332		3.25394		0.06118		0.02239		0.00137		0.00122		0.13061		0.00792		0.00261		2.231e+00		1.387e-07		0		2.139e+00		1.331e-07
5.69332		3.34591		0.04997		0.01336		0.00112		0.00100		0.12895		0.00771		0.00258		2.223e+00		1.411e-07		0		2.155e+00		1.382e-07
5.69332		3.43454		0.10340		0.04186		0.00231		0.00207		0.13160		0.00763		0.00263		2.291e+00		1.518e-07		0		2.145e+00		1.411e-07
5.69332		3.51882		0.08208		0.02350		0.00184		0.00164		0.12377		0.00709		0.00248		2.376e+00		1.597e-07		1		3.724e+00		2.525e-07
5.69332		3.60001		0.36775		0.09232		0.00822		0.00735		0.12904		0.00706		0.00258		2.618e+00		1.853e-07		0		2.194e+00		1.533e-07
5.69332		3.67806		0.24148		0.07201		0.00540		0.00483		0.12377		0.00684		0.00248		2.668e+00		1.940e-07		0		2.341e+00		1.687e-07
5.69332		3.75341		0.28762		0.08177		0.00643		0.00575		0.12365		0.00703		0.00247		2.699e+00		2.018e-07		0		2.314e+00		1.721e-07
5.69332		3.82820		0.30046		0.06837		0.00672		0.00601		0.11332		0.00652		0.00227		2.981e+00		2.294e-07		0		2.509e+00		1.931e-07
5.69332		3.90091		0.28949		0.05110		0.00647		0.00579		0.11829		0.00685		0.00237		2.806e+00		2.228e-07		0		2.414e+00		1.930e-07
5.69332		3.97015		0.39064		0.06998		0.00873		0.00781		0.11778		0.00658		0.00236		2.943e+00		2.457e-07		0		2.436e+00		2.018e-07
5.69332		4.03721		0.67295		0.09586		0.01505		0.01346		0.11313		0.00664		0.00226		3.490e+00		3.015e-07		0		2.786e+00		2.399e-07
5.69332		4.10306		1.14838		0.11120		0.02568		0.02297		0.11625		0.00650		0.00232		3.879e+00		3.476e-07		1		3.754e+00		3.367e-07
5.69332		4.28674		3.97857		0.16981		0.08896		0.07957		0.13720		0.00766		0.00274		4.919e+00		5.022e-07		4		4.935e+00		5.075e-07
5.69332		4.34420		5.76136		0.19885		0.12883		0.11523		0.15226		0.00918		0.00305		5.091e+00		5.468e-07		4		3.641e+00		3.934e-07
5.69332		4.39967		12.13776		0.27707		0.27141		0.24276		0.18241		0.01129		0.00365		5.834e+00		6.632e-07		8		4.235e+00		4.835e-07
5.69332		4.45366		13.26654		0.29559		0.29665		0.26533		0.18832		0.01160		0.00377		5.852e+00		7.101e-07		6		4.210e+00		5.100e-07
5.69332		4.50756		13.28897		0.30591		0.29715		0.26578		0.19056		0.01349		0.00381		5.823e+00		7.553e-07		13		4.681e+00		6.189e-07
5.69332		4.56016		14.70595		0.33268		0.32884		0.29412		0.18938		0.01325		0.00379		6.129e+00		8.547e-07		14		4.794e+00		6.716e-07
5.69332		4.61163		15.38956		0.35225		0.34412		0.30779		0.18140		0.01255		0.00363		6.531e+00		9.991e-07		11		4.797e+00		7.319e-07
5.69332		4.66134		12.93043		0.32971		0.28913		0.25861		0.18165		0.01259		0.00363		6.039e+00		1.018e-06		17		8.376e+00		1.416e-06
5.69332		4.70979		10.75334		0.30599		0.24045		0.21507		0.15485		0.01067		0.00310		6.531e+00		1.241e-06		13		8.175e+00		1.563e-06
5.69332		4.75764		7.60114		0.27591		0.16997		0.15202		0.10220		0.00699		0.00204		8.535e+00		1.901e-06		9		1.016e+01		2.276e-06
5.72232		0.00100		0.14293		0.07148		0.00320		0.00286		0.06813		0.00392		0.00136		4.416e+00		1.883e-07		0		4.080e+00		1.723e-07
5.72232		0.01000		0.14293		0.07148		0.00320		0.00286		0.07997		0.00491		0.00160		3.786e+00		1.612e-07		0		3.482e+00		1.473e-07
5.72232		0.35000		0.21223		0.08533		0.00475		0.00424		0.11745		0.00745		0.00235		2.759e+00		1.168e-07		0		2.459e+00		1.043e-07
5.72232		0.84800		0.23941		0.08922		0.00535		0.00479		0.12821		0.00743		0.00256		2.555e+00		1.099e-07		0		2.263e+00		9.758e-08
5.72232		1.19000		0.17809		0.07815		0.00398		0.00356		0.12869		0.00730		0.00257		2.452e+00		1.088e-07		0		2.208e+00		9.722e-08
5.72232		1.45571		0.17190		0.07690		0.00384		0.00344		0.12615		0.00736		0.00252		2.468e+00		1.116e-07		0		2.243e+00		1.010e-07
5.72232		1.67395		0.03553		0.03553		0.00079		0.00071		0.13279		0.00755		0.00266		2.173e+00		9.995e-08		1		3.484e+00		1.603e-07
5.72232		1.86872		0.03665		0.03350		0.00082		0.00073		0.13428		0.00792		0.00269		2.125e+00		1.006e-07		0		2.057e+00		9.698e-08
5.72232		2.04135		0.00359		0.00359		0.00008		0.00007		0.13663		0.00846		0.00273		2.041e+00		9.849e-08		0		2.025e+00		9.718e-08
5.72232		2.19798		0.03889		0.03551		0.00087		0.00078		0.13382		0.00769		0.00268		2.157e+00		1.073e-07		0		2.075e+00		1.020e-07
5.72232		2.34630		0.03891		0.03552		0.00087		0.00078		0.14011		0.00834		0.00280		2.052e+00		1.028e-07		0		1.982e+00		9.980e-08
5.72232		2.48115		0.04783		0.03456		0.00107		0.00096		0.13712		0.00780		0.00274		2.079e+00		1.070e-07		0		2.033e+00		1.048e-07
5.72232		2.61134		0.04767		0.03409		0.00107		0.00095		0.13667		0.00823		0.00273		2.093e+00		1.110e-07		0		2.039e+00		1.078e-07
5.72232		2.73022		0.05323		0.03639		0.00119		0.00106		0.13733		0.00810		0.00275		2.078e+00		1.127e-07		0		2.011e+00		1.090e-07
5.72232		2.84396		0.02147		0.00877		0.00048		0.00043		0.13421		0.00808		0.00268		2.091e+00		1.156e-07		0		2.062e+00		1.143e-07
5.72232		2.95332		0.03557		0.01125		0.00080		0.00071		0.13887		0.00783		0.00278		2.071e+00		1.178e-07		0		1.996e+00		1.135e-07
5.72232		3.05632		0.08906		0.05112		0.00199		0.00178		0.13542		0.00759		0.00271		2.157e+00		1.268e-07		0		2.059e+00		1.203e-07
5.72232		3.15295		0.05295		0.03610		0.00118		0.00106		0.13285		0.00724		0.00266		2.170e+00		1.301e-07		0		2.080e+00		1.250e-07
5.72232		3.24501		0.13276		0.05512		0.00297		0.00266		0.13434		0.00766		0.00269		2.262e+00		1.394e-07		0		2.094e+00		1.288e-07
5.72232		3.33558		0.04679		0.02088		0.00105		0.00094		0.13125		0.00770		0.00263		2.181e+00		1.377e-07		0		2.124e+00		1.345e-07
5.72232		3.42317		0.09245		0.02425		0.00207		0.00185		0.13835		0.00810		0.00277		2.157e+00		1.398e-07		0		2.024e+00		1.318e-07
5.72232		3.50658		0.18731		0.05421		0.00419		0.00375		0.12665		0.00723		0.00253		2.536e+00		1.730e-07		1		3.584e+00		2.405e-07
5.72232		3.58735		0.24143		0.07400		0.00540		0.00483		0.12319		0.00745		0.00246		2.679e+00		1.837e-07		0		2.352e+00		1.629e-07
5.72232		3.66512		0.19630		0.06453		0.00439		0.00393		0.11874		0.00705		0.00237		2.682e+00		1.915e-07		0		2.421e+00		1.728e-07
5.72232		3.81512		0.20988		0.05153		0.00469		0.00420		0.11717		0.00703		0.00234		2.721e+00		2.077e-07		1		3.801e+00		2.906e-07
5.72232		3.88704		0.32642		0.08033		0.00730		0.00653		0.10746		0.00628		0.00215		3.123e+00		2.444e-07		2		5.690e+00		4.502e-07
5.72232		3.95627		0.37160		0.07055		0.00831		0.00743		0.11577		0.00640		0.00232		2.942e+00		2.412e-07		0		2.449e+00		2.013e-07
5.72232		4.02295		0.34183		0.06221		0.00764		0.00684		0.10558		0.00640		0.00211		3.162e+00		2.698e-07		0		2.636e+00		2.251e-07
5.72232		4.08817		0.78896		0.10220		0.01764		0.01578		0.10982		0.00645		0.00220		3.729e+00		3.308e-07		1		3.771e+00		3.354e-07
5.72232		4.15164		1.10860		0.10721		0.02479		0.02217		0.10983		0.00619		0.00220		4.061e+00		3.764e-07		1		3.963e+00		3.680e-07
5.72232		4.21321		1.61611		0.11863		0.03614		0.03232		0.11902		0.00664		0.00238		4.195e+00		4.080e-07		0		2.503e+00		2.436e-07
5.72232		4.27236		3.74522		0.16805		0.08375		0.07490		0.13880		0.00825		0.00278		4.727e+00		4.823e-07		2		3.228e+00		3.299e-07
5.72232		4.32933		10.95526		0.25135		0.24497		0.21911		0.18594		0.01169		0.00372		5.487e+00		5.904e-07		11		4.923e+00		5.360e-07
5.72232		4.38430		8.20214		0.22976		0.18341		0.16404		0.16515		0.01048		0.00330		5.452e+00		6.169e-07		5		3.878e+00		4.415e-07
5.72232		4.43825		13.57792		0.31478		0.30361		0.27156		0.19402		0.01258		0.00388		5.744e+00		6.961e-07		14		5.479e+00		6.713e-07
5.72232		4.49200		13.94525		0.32528		0.31183		0.27890		0.18858		0.01317		0.00377		6.030e+00		7.829e-07		13		4.659e+00		6.053e-07
5.72232		4.54479		15.23437		0.35137		0.34065		0.30469		0.18776		0.01321		0.00376		6.266e+00		8.817e-07		13		4.747e+00		6.673e-07
5.72232		4.59642		14.62331		0.33214		0.32699		0.29247		0.18351		0.01256		0.00367		6.301e+00		9.689e-07		18		8.323e+00		1.284e-06
5.72232		4.64641		13.86744		0.35240		0.31009		0.27735		0.17653		0.01212		0.00353		6.412e+00		1.096e-06		20		9.646e+00		1.654e-06
5.72232		4.69480		10.39548		0.30323		0.23245		0.20791		0.14613		0.01016		0.00292		6.821e+00		1.335e-06		8		5.015e+00		9.803e-07
5.72232		4.74216		5.96437		0.24057		0.13337		0.11929		0.09228		0.00628		0.00185		8.558e+00		1.993e-06		4		6.073e+00		1.412e-06
5.75137		0.00100		0.27340		0.09671		0.00611		0.00547		0.07351		0.00389		0.00147		4.570e+00		1.908e-07		0		3.917e+00		1.635e-07
5.75137		0.01000		0.27340		0.09671		0.00611		0.00547		0.07896		0.00441		0.00158		4.159e+00		1.730e-07		0		3.645e+00		1.523e-07
5.75137		0.35000		0.20197		0.08246		0.00452		0.00404		0.11136		0.00671		0.00223		2.893e+00		1.198e-07		0		2.583e+00		1.084e-07
5.75137		0.84976		0.14919		0.07117		0.00334		0.00298		0.12563		0.00748		0.00251		2.411e+00		1.029e-07		0		2.204e+00		9.402e-08
5.75137		1.18916		0.17282		0.07733		0.00386		0.00346		0.12949		0.00740		0.00259		2.409e+00		1.051e-07		0		2.186e+00		9.533e-08
5.75137		1.45571		0.07423		0.04767		0.00166		0.00148		0.13590		0.00806		0.00272		2.180e+00		9.739e-08		1		3.380e+00		1.508e-07
5.75137		1.67365		0.14131		0.06899		0.00316		0.00283		0.12949		0.00746		0.00259		2.361e+00		1.072e-07		0		2.147e+00		9.803e-08
5.75137		1.86550		0.03909		0.03568		0.00087		0.00078		0.13469		0.00837		0.00269		2.103e+00		9.691e-08		0		2.059e+00		9.583e-08
5.75137		2.03742		0.00709		0.00501		0.00016		0.00014		0.13560		0.00777		0.00271		2.060e+00		9.977e-08		0		2.045e+00		9.700e-08
5.75137		2.19502		0.03886		0.03543		0.00087		0.00078		0.13363		0.00717		0.00267		2.126e+00		1.035e-07		0		2.079e+00		1.011e-07
5.75137		2.34053		0.08040		0.04973		0.00180		0.00161		0.13142		0.00761		0.00263		2.181e+00		1.090e-07		0		2.115e+00		1.052e-07
5.75137		2.47671		0.04433		0.03438		0.00099		0.00089		0.13510		0.00768		0.00270		2.153e+00		1.104e-07		0		2.067e+00		1.054e-07
5.75137		2.60597		0.00716		0.00506		0.00016		0.00014		0.12907		0.00754		0.00258		2.160e+00		1.140e-07		0		2.145e+00		1.120e-07
5.75137		2.72490		0.09033		0.04950		0.00202		0.00181		0.13308		0.00748		0.00266		2.201e+00		1.183e-07		0		2.099e+00		1.123e-07
5.75137		2.83780		0.02471		0.00934		0.00055		0.00049		0.13297		0.00838		0.00266		2.145e+00		1.165e-07		0		2.087e+00		1.147e-07
5.75137		2.94688		0.02136		0.00872		0.00048		0.00043		0.13717		0.00801		0.00274		2.033e+00		1.128e-07		0		2.019e+00		1.137e-07
5.75137		3.04961		0.20228		0.07988		0.00452		0.00405		0.13261		0.00718		0.00265		2.440e+00		1.419e-07		0		2.174e+00		1.255e-07
5.75137		3.14628		0.09620		0.05146		0.00215		0.00192		0.12726		0.00734		0.00255		2.340e+00		1.392e-07		0		2.206e+00		1.311e-07
5.75137		3.23776		0.07106		0.03721		0.00159		0.00142		0.13053		0.00734		0.00261		2.261e+00		1.384e-07		0		2.146e+00		1.310e-07
5.75137		3.32778		0.04309		0.02055		0.00096		0.00086		0.12726		0.00729		0.00255		2.255e+00		1.407e-07		0		2.192e+00		1.375e-07
5.75137		3.41513		0.10525		0.04110		0.00235		0.00210		0.13367		0.00781		0.00267		2.254e+00		1.462e-07		1		3.413e+00		2.206e-07
5.75137		3.49944		0.28568		0.08657		0.00639		0.00571		0.12130		0.00696		0.00243		2.744e+00		1.809e-07		0		2.362e+00		1.571e-07
5.75137		3.65925		0.23111		0.06686		0.00517		0.00462		0.12490		0.00709		0.00250		2.625e+00		1.854e-07		0		2.321e+00		1.646e-07
5.75137		3.73498		0.31062		0.05739		0.00695		0.00621		0.12281		0.00726		0.00246		2.752e+00		2.027e-07		0		2.297e+00		1.681e-07
5.75137		3.80869		0.18127		0.05870		0.00405		0.00363		0.11228		0.00658		0.00225		2.835e+00		2.169e-07		0		2.537e+00		1.925e-07
5.75137		3.87996		0.29539		0.05999		0.00661		0.00591		0.11449		0.00641		0.00229		2.942e+00		2.324e-07		0		2.489e+00		1.961e-07
5.75137		3.94894		0.59746		0.08316		0.01336		0.01195		0.11183		0.00636		0.00224		3.461e+00		2.804e-07		0		2.778e+00		2.272e-07
5.75137		4.01523		0.55835		0.08576		0.01249		0.01117		0.10907		0.00610		0.00218		3.521e+00		3.009e-07		2		5.421e+00		4.614e-07
5.75137		4.07935		0.80629		0.08721		0.01803		0.01613		0.11710		0.00660		0.00234		3.531e+00		3.158e-07		2		4.947e+00		4.390e-07
5.75137		4.14175		1.43781		0.13553		0.03215		0.02876		0.11783		0.00671		0.00236		4.054e+00		3.787e-07		3		5.771e+00		5.345e-07
5.75137		4.20311		2.76218		0.13848		0.06176		0.05524		0.13241		0.00768		0.00265		4.466e+00		4.368e-07		3		4.760e+00		4.625e-07
5.75137		4.26229		4.20281		0.18513		0.09398		0.08406		0.13782		0.00836		0.00276		5.009e+00		5.097e-07		5		5.740e+00		5.869e-07
5.75137		4.32020		7.28030		0.22703		0.16279		0.14561		0.15750		0.00965		0.00315		5.446e+00		5.888e-07		10		7.284e+00		7.863e-07
5.75137		4.37608		11.85441		0.28466		0.26507		0.23709		0.17807		0.01174		0.00356		5.939e+00		6.775e-07		10		4.446e+00		5.093e-07
5.75137		4.42980		13.77808		0.30165		0.30809		0.27556		0.18691		0.01311		0.00374		6.030e+00		7.371e-07		15		6.570e+00		8.079e-07
5.75137		4.48331		14.84379		0.31517		0.33192		0.29688		0.19123		0.01330		0.00382		6.093e+00		7.968e-07		9		4.419e+00		5.800e-07
5.75137		4.53565		14.60861		0.32946		0.32666		0.29217		0.18821		0.01310		0.00376		6.158e+00		8.770e-07		17		7.551e+00		1.081e-06
5.75137		4.58684		13.73398		0.33809		0.30710		0.27468		0.18665		0.01306		0.00373		6.041e+00		9.487e-07		19		8.793e+00		1.384e-06
5.75137		4.63682		12.79870		0.32991		0.28619		0.25597		0.16948		0.01161		0.00339		6.434e+00		1.135e-06		16		8.508e+00		1.507e-06
5.75137		4.68531		9.09802		0.30553		0.20344		0.18196		0.11622		0.00800		0.00232		8.180e+00		1.689e-06		8		6.121e+00		1.254e-06
5.78060		0.00100		0.13849		0.06931		0.00310		0.00277		0.06853		0.00398		0.00137		4.445e+00		1.814e-07		0		4.078e+00		1.684e-07
5.78060		0.01000		0.13849		0.06931		0.00310		0.00277		0.08654		0.00517		0.00173		3.532e+00		1.453e-07		0		3.225e+00		1.334e-07
5.78060		0.35000		0.13849		0.06931		0.00310		0.00277		0.11004		0.00712		0.00220		2.794e+00		1.159e-07		0		2.548e+00		1.053e-07
5.78060		0.85153		0.13752		0.06882		0.00308		0.00275		0.12422		0.00687		0.00248		2.449e+00		1.018e-07		0		2.254e+00		9.504e-08
5.78060		1.18874		0.24475		0.08995		0.00547		0.00490		0.12973		0.00807		0.00259		2.570e+00		1.111e-07		0		2.234e+00		9.617e-08
5.78060		1.45468		0.11372		0.06173		0.00254		0.00227		0.13719		0.00833		0.00274		2.198e+00		9.656e-08		0		2.065e+00		9.080e-08
5.78060		1.67245		0.12196		0.06079		0.00273		0.00244		0.13234		0.00709		0.00265		2.292e+00		1.025e-07		0		2.138e+00		9.617e-08
5.78060		1.86282		0.00710		0.00502		0.00016		0.00014		0.13437		0.00742		0.00269		2.046e+00		9.423e-08		0		2.062e+00		9.464e-08
5.78060		2.03472		0.03573		0.03573		0.00080		0.00071		0.13909		0.00791		0.00278		2.054e+00		9.660e-08		0		1.993e+00		9.353e-08
5.78060		2.19297		0.03955		0.03609		0.00088		0.00079		0.13341		0.00806		0.00267		2.170e+00		1.026e-07		0		2.082e+00		1.003e-07
5.78060		2.33562		0.04099		0.03422		0.00092		0.00082		0.13489		0.00745		0.00270		2.136e+00		1.043e-07		0		2.064e+00		1.017e-07
5.78060		2.60060		0.07963		0.04912		0.00178		0.00159		0.13780		0.00844		0.00276		2.110e+00		1.082e-07		0		2.017e+00		1.042e-07
5.78060		2.72031		0.01046		0.00604		0.00023		0.00021		0.13073		0.00790		0.00261		2.113e+00		1.104e-07		0		2.118e+00		1.123e-07
5.78060		2.83233		0.03194		0.01065		0.00071		0.00064		0.13267		0.00761		0.00265		2.126e+00		1.145e-07		0		2.099e+00		1.141e-07
5.78060		2.94128		0.09280		0.05128		0.00207		0.00186		0.13201		0.00743		0.00264		2.240e+00		1.257e-07		0		2.121e+00		1.183e-07
5.78060		3.04370		0.08627		0.04166		0.00193		0.00173		0.12792		0.00745		0.00256		2.292e+00		1.299e-07		0		2.172e+00		1.244e-07
5.78060		3.14024		0.12823		0.06240		0.00287		0.00256		0.13755		0.00780		0.00275		2.234e+00		1.301e-07		0		2.053e+00		1.206e-07
5.78060		3.23374		0.06874		0.02827		0.00154		0.00137		0.12373		0.00724		0.00247		2.357e+00		1.427e-07		0		2.265e+00		1.371e-07
5.78060		3.40941		0.09743		0.03998		0.00218		0.00195		0.12522		0.00712		0.00250		2.392e+00		1.535e-07		0		2.246e+00		1.438e-07
5.78060		3.49472		0.12707		0.05189		0.00284		0.00254		0.11989		0.00648		0.00240		2.550e+00		1.681e-07		0		2.351e+00		1.557e-07
5.78060		3.57716		0.17325		0.05525		0.00387		0.00346		0.11836		0.00710		0.00237		2.644e+00		1.809e-07		0		2.394e+00		1.631e-07
5.78060		3.65583		0.18056		0.05204		0.00404		0.00361		0.12235		0.00703		0.00245		2.571e+00		1.810e-07		0		2.326e+00		1.641e-07
5.78060		3.73177		0.12834		0.03156		0.00287		0.00257		0.11908		0.00701		0.00238		2.613e+00		1.888e-07		2		5.267e+00		3.840e-07
5.78060		3.80475		0.28822		0.06601		0.00644		0.00576		0.11310		0.00639		0.00226		2.909e+00		2.212e-07		0		2.532e+00		1.914e-07
5.78060		3.87532		0.49813		0.09603		0.01114		0.00996		0.11722		0.00659		0.00234		3.188e+00		2.476e-07		0		2.574e+00		2.016e-07
5.78060		3.94374		0.50127		0.08450		0.01121		0.01003		0.11131		0.00619		0.00223		3.360e+00		2.735e-07		1		3.988e+00		3.247e-07
5.78060		4.00975		0.67825		0.08475		0.01517		0.01356		0.10920		0.00616		0.00218		3.621e+00		3.059e-07		0		2.891e+00		2.450e-07
5.78060		4.07260		0.70467		0.08692		0.01576		0.01409		0.10324		0.00588		0.00206		3.822e+00		3.384e-07		0		3.064e+00		2.713e-07
5.78060		4.13390		1.87447		0.13038		0.04191		0.03749		0.12955		0.00754		0.00259		4.042e+00		3.736e-07		2		4.195e+00		3.882e-07
5.78060		4.19489		2.54987		0.15702		0.05702		0.05100		0.12256		0.00691		0.00245		4.711e+00		4.574e-07		1		3.053e+00		2.964e-07
5.78060		4.31290		12.10017		0.25601		0.27057		0.24200		0.19440		0.01276		0.00389		5.465e+00		5.928e-07		10		4.091e+00		4.439e-07
5.78060		4.36911		13.08030		0.29576		0.29248		0.26161		0.19210		0.01256		0.00384		5.718e+00		6.604e-07		8		4.143e+00		4.780e-07
5.78060		4.42257		15.20648		0.33143		0.34003		0.30413		0.19662		0.01267		0.00393		5.962e+00		7.353e-07		27		1.303e+01		1.609e-06
5.78060		4.47550		13.95752		0.32492		0.31210		0.27915		0.19369		0.01341		0.00387		5.860e+00		7.783e-07		20		8.782e+00		1.171e-06
5.78060		4.52726		13.90823		0.31776		0.31100		0.27816		0.18689		0.01300		0.00374		6.062e+00		8.803e-07		17		7.883e+00		1.150e-06
5.78060		4.57811		13.77709		0.33597		0.30807		0.27554		0.17760		0.01245		0.00355		6.349e+00		1.026e-06		23		1.240e+01		2.006e-06
5.78060		4.62797		11.75576		0.34067		0.26287		0.23512		0.15480		0.01057		0.00310		6.799e+00		1.246e-06		10		5.106e+00		9.391e-07
5.78060		4.67687		6.86473		0.26232		0.15350		0.13729		0.09556		0.00669		0.00191		8.723e+00		1.876e-06		4		6.164e+00		1.342e-06
5.81001		0.00100		0.14126		0.07069		0.00316		0.00283		0.06988		0.00400		0.00140		4.354e+00		1.784e-07		0		3.982e+00		1.626e-07
5.81001		0.01000		0.14126		0.07069		0.00316		0.00283		0.08083		0.00461		0.00162		3.754e+00		1.543e-07		0		3.450e+00		1.405e-07
5.81001		0.35000		0.10519		0.06079		0.00235		0.00210		0.10933		0.00687		0.00219		2.751e+00		1.136e-07		0		2.589e+00		1.058e-07
5.81001		0.84859		0.21273		0.08411		0.00476		0.00425		0.12511		0.00696		0.00250		2.552e+00		1.056e-07		0		2.308e+00		9.630e-08
5.81001		1.18663		0.10986		0.05951		0.00246		0.00220		0.12984		0.00846		0.00260		2.311e+00		9.773e-08		0		2.180e+00		9.274e-08
5.81001		1.45124		0.21721		0.08465		0.00486		0.00434		0.13565		0.00768		0.00271		2.382e+00		1.042e-07		0		2.134e+00		9.268e-08
5.81001		1.66946		0.04440		0.03420		0.00099		0.00089		0.12959		0.00773		0.00259		2.224e+00		9.900e-08		0		2.150e+00		9.581e-08
5.81001		1.86148		0.04279		0.03607		0.00096		0.00086		0.13386		0.00780		0.00268		2.134e+00		9.620e-08		0		2.083e+00		9.466e-08
5.81001		2.03300		0.01055		0.00610		0.00024		0.00021		0.13834		0.00802		0.00277		2.034e+00		9.477e-08		0		1.998e+00		9.309e-08
5.81001		2.19160		0.11054		0.06004		0.00247		0.00221		0.13046		0.00776		0.00261		2.299e+00		1.105e-07		0		2.168e+00		1.034e-07
5.81001		2.47024		0.00716		0.00506		0.00016		0.00014		0.13105		0.00716		0.00262		2.123e+00		1.058e-07		0		2.110e+00		1.056e-07
5.81001		2.59752		0.01758		0.00786		0.00039		0.00035		0.13173		0.00816		0.00263		2.160e+00		1.092e-07		0		2.106e+00		1.077e-07
5.81001		2.71792		0.01067		0.00616		0.00024		0.00021		0.13006		0.00743		0.00260		2.093e+00		1.092e-07		0		2.126e+00		1.115e-07
5.81001		2.82915		0.01422		0.00711		0.00032		0.00028		0.13691		0.00845		0.00274		2.016e+00		1.086e-07		0		2.025e+00		1.089e-07
5.81001		2.93770		0.06067		0.03697		0.00136		0.00121		0.13234		0.00749		0.00265		2.217e+00		1.227e-07		0		2.112e+00		1.167e-07
5.81001		3.03992		0.10176		0.05282		0.00228		0.00204		0.12968		0.00747		0.00259		2.315e+00		1.331e-07		0		2.176e+00		1.234e-07
5.81001		3.13753		0.09124		0.04019		0.00204		0.00182		0.12857		0.00714		0.00257		2.292e+00		1.342e-07		0		2.177e+00		1.267e-07
5.81001		3.23266		0.07791		0.03757		0.00174		0.00156		0.12851		0.00735		0.00257		2.298e+00		1.398e-07		0		2.170e+00		1.301e-07
5.81001		3.32086		0.08765		0.04034		0.00196		0.00175		0.12783		0.00728		0.00256		2.320e+00		1.435e-07		0		2.176e+00		1.344e-07
5.81001		3.40663		0.20541		0.07061		0.00459		0.00411		0.13392		0.00769		0.00268		2.405e+00		1.524e-07		0		2.151e+00		1.368e-07
5.81001		3.49229		0.20545		0.07076		0.00459		0.00411		0.11904		0.00701		0.00238		2.713e+00		1.779e-07		0		2.424e+00		1.591e-07
5.81001		3.57535		0.15232		0.04887		0.00341		0.00305		0.11774		0.00697		0.00235		2.606e+00		1.743e-07		0		2.360e+00		1.602e-07
5.81001		3.65474		0.23603		0.05529		0.00528		0.00472		0.12406		0.00706		0.00248		2.649e+00		1.851e-07		0		2.339e+00		1.640e-07
5.81001		3.73043		0.19572		0.06127		0.00438		0.00391		0.11567		0.00649		0.00231		2.744e+00		1.991e-07		0		2.481e+00		1.804e-07
5.81001		3.80264		0.17914		0.04111		0.00401		0.00358		0.11221		0.00631		0.00224		2.828e+00		2.138e-07		0		2.534e+00		1.910e-07
5.81001		3.87248		0.31221		0.07101		0.00698		0.00624		0.10920		0.00603		0.00218		3.004e+00		2.369e-07		0		2.574e+00		2.021e-07
5.81001		3.94006		0.38568		0.06416		0.00862		0.00771		0.10394		0.00577		0.00208		3.323e+00		2.728e-07		0		2.752e+00		2.239e-07
5.81001		4.00563		0.67347		0.08262		0.01506		0.01347		0.11185		0.00611		0.00224		3.513e+00		3.007e-07		1		3.772e+00		3.201e-07
5.81001		4.06806		1.01608		0.10678		0.02272		0.02032		0.11095		0.00642		0.00222		3.932e+00		3.479e-07		2		5.052e+00		4.470e-07
5.81001		4.12845		2.04260		0.14543		0.04567		0.04085		0.11582		0.00675		0.00232		4.588e+00		4.256e-07		2		4.669e+00		4.325e-07
5.81001		4.24901		6.39220		0.22098		0.14293		0.12784		0.15361		0.00965		0.00307		5.299e+00		5.459e-07		7		5.723e+00		5.904e-07
5.81001		4.30849		14.01671		0.28649		0.31342		0.28033		0.19765		0.01283		0.00395		5.719e+00		6.253e-07		7		4.129e+00		4.517e-07
5.81001		4.36464		13.87709		0.29750		0.31030		0.27754		0.19570		0.01317		0.00391		5.782e+00		6.755e-07		22		1.010e+01		1.184e-06
5.81001		4.41793		13.55759		0.32145		0.30316		0.27115		0.19005		0.01268		0.00380		5.877e+00		7.354e-07		13		4.612e+00		5.794e-07
5.81001		4.47013		15.41396		0.36568		0.34467		0.30828		0.18742		0.01264		0.00375		6.316e+00		8.578e-07		15		4.995e+00		6.811e-07
5.81001		4.52129		15.24741		0.34627		0.34094		0.30495		0.18753		0.01297		0.00375		6.255e+00		9.359e-07		21		9.257e+00		1.386e-06
5.81001		4.57188		12.92948		0.32158		0.28911		0.25859		0.16775		0.01162		0.00335		6.537e+00		1.097e-06		12		5.048e+00		8.485e-07
5.81001		4.62170		10.25770		0.32193		0.22937		0.20515		0.13217		0.00908		0.00264		7.502e+00		1.448e-06		11		7.902e+00		1.542e-06
5.83961		0.00100		0.14108		0.06888		0.00315		0.00282		0.06866		0.00397		0.00137		4.475e+00		1.805e-07		0		4.059e+00		1.634e-07
5.83961		0.01000		0.14108		0.06888		0.00315		0.00282		0.08423		0.00481		0.00168		3.617e+00		1.464e-07		0		3.306e+00		1.334e-07
5.83961		0.35000		0.17615		0.07728		0.00394		0.00352		0.11733		0.00735		0.00235		2.672e+00		1.084e-07		0		2.418e+00		9.788e-08
5.83961		0.84918		0.10521		0.05880		0.00235		0.00210		0.12749		0.00760		0.00255		2.364e+00		9.732e-08		0		2.214e+00		9.130e-08
5.83961		1.18621		0.14179		0.06921		0.00317		0.00284		0.13169		0.00736		0.00263		2.279e+00		9.631e-08		0		2.116e+00		8.903e-08
5.83961		1.44952		0.17963		0.07733		0.00402		0.00359		0.13470		0.00783		0.00269		2.335e+00		1.008e-07		0		2.111e+00		9.081e-08
5.83961		1.66766		0.04641		0.03628		0.00104		0.00093		0.13960		0.00858		0.00279		2.077e+00		9.032e-08		0		1.999e+00		8.784e-08
5.83961		1.85960		0.08543		0.05077		0.00191		0.00171		0.13206		0.00777		0.00264		2.200e+00		9.914e-08		0		2.100e+00		9.447e-08
5.83961		2.03030		0.08049		0.04973		0.00180		0.00161		0.13482		0.00785		0.00270		2.175e+00		1.004e-07		0		2.060e+00		9.471e-08
5.83961		2.18909		0.03740		0.03403		0.00084		0.00075		0.13183		0.00769		0.00264		2.158e+00		1.013e-07		0		2.100e+00		9.869e-08
5.83961		2.32983		0.06238		0.03604		0.00139		0.00125		0.13701		0.00834		0.00274		2.151e+00		1.020e-07		0		2.043e+00		9.847e-08
5.83961		2.46680		0.07835		0.04825		0.00175		0.00157		0.13589		0.00797		0.00272		2.154e+00		1.079e-07		0		2.049e+00		1.013e-07
5.83961		2.59405		0.01046		0.00604		0.00023		0.00021		0.13910		0.00793		0.00278		2.025e+00		1.027e-07		0		1.990e+00		1.009e-07
5.83961		2.71442		0.00702		0.00497		0.00016		0.00014		0.13065		0.00770		0.00261		2.124e+00		1.108e-07		0		2.115e+00		1.099e-07
5.83961		2.82544		0.04647		0.03628		0.00104		0.00093		0.13707		0.00869		0.00274		2.081e+00		1.100e-07		0		2.035e+00		1.084e-07
5.83961		2.93396		0.10878		0.05527		0.00243		0.00218		0.13618		0.00813		0.00272		2.215e+00		1.213e-07		0		2.078e+00		1.136e-07
5.83961		3.03613		0.05143		0.03447		0.00115		0.00103		0.12939		0.00755		0.00259		2.202e+00		1.221e-07		0		2.142e+00		1.206e-07
5.83961		3.13402		0.08315		0.04185		0.00186		0.00166		0.13065		0.00743		0.00261		2.227e+00		1.289e-07		0		2.116e+00		1.224e-07
5.83961		3.22988		0.07084		0.03723		0.00158		0.00142		0.12446		0.00695		0.00249		2.328e+00		1.372e-07		0		2.250e+00		1.339e-07
5.83961		3.31830		0.14482		0.05001		0.00324		0.00290		0.12431		0.00698		0.00249		2.452e+00		1.505e-07		0		2.233e+00		1.369e-07
5.83961		3.40428		0.17733		0.06509		0.00397		0.00355		0.12489		0.00719		0.00250		2.506e+00		1.590e-07		0		2.273e+00		1.437e-07
5.83961		3.49014		0.14907		0.04089		0.00333		0.00298		0.12234		0.00779		0.00245		2.470e+00		1.621e-07		0		2.262e+00		1.477e-07
5.83961		3.57227		0.17247		0.05098		0.00386		0.00345		0.12018		0.00713		0.00240		2.628e+00		1.768e-07		0		2.355e+00		1.588e-07
5.83961		3.65077		0.19459		0.05608		0.00435		0.00389		0.11533		0.00677		0.00231		2.778e+00		1.941e-07		1		3.926e+00		2.741e-07
5.83961		3.72641		0.25626		0.05350		0.00573		0.00513		0.11655		0.00672		0.00233		2.824e+00		2.036e-07		0		2.480e+00		1.795e-07
5.83961		3.79857		0.34808		0.07486		0.00778		0.00696		0.11085		0.00638		0.00222		3.019e+00		2.272e-07		0		2.522e+00		1.892e-07
5.83961		3.86822		0.44284		0.08542		0.00990		0.00886		0.10847		0.00617		0.00217		3.334e+00		2.612e-07		1		4.074e+00		3.174e-07
5.83961		4.00076		0.75776		0.11357		0.01694		0.01516		0.10414		0.00582		0.00208		3.891e+00		3.250e-07		0		3.052e+00		2.587e-07
5.83961		4.12360		1.95132		0.11907		0.04363		0.03903		0.11899		0.00726		0.00238		4.439e+00		4.127e-07		3		5.306e+00		4.927e-07
5.83961		4.18367		4.04930		0.19256		0.09054		0.08099		0.14032		0.00882		0.00281		4.825e+00		4.717e-07		4		4.783e+00		4.686e-07
5.83961		4.24360		8.30347		0.23144		0.18567		0.16607		0.16452		0.01110		0.00329		5.498e+00		5.739e-07		9		5.887e+00		6.119e-07
5.83961		4.35914		14.75316		0.31804		0.32989		0.29506		0.19051		0.01275		0.00381		6.100e+00		7.227e-07		20		8.824e+00		1.046e-06
5.83961		4.41227		15.19966		0.35285		0.33987		0.30399		0.19207		0.01269		0.00384		6.114e+00		7.815e-07		11		4.509e+00		5.760e-07
5.83961		4.46431		14.56792		0.33362		0.32575		0.29136		0.18508		0.01272		0.00370		6.229e+00		8.689e-07		14		4.902e+00		6.844e-07
5.83961		4.51565		14.21014		0.33425		0.31775		0.28420		0.18316		0.01264		0.00366		6.220e+00		9.618e-07		14		5.072e+00		8.014e-07
5.83961		4.56597		12.26441		0.33791		0.27424		0.24529		0.15750		0.01086		0.00315		6.811e+00		1.201e-06		16		9.316e+00		1.639e-06
5.89934		0.00100		0.10642		0.06145		0.00238		0.00213		0.07198		0.00435		0.00144		4.205e+00		1.642e-07		1		6.353e+00		2.498e-07
5.89934		0.01000		0.10642		0.06145		0.00238		0.00213		0.08691		0.00519		0.00174		3.423e+00		1.342e-07		1		5.262e+00		2.068e-07
5.89934		0.35000		0.17492		0.07825		0.00391		0.00350		0.11346		0.00650		0.00227		2.771e+00		1.096e-07		1		4.020e+00		1.585e-07
5.89934		0.84564		0.17219		0.07703		0.00385		0.00344		0.12845		0.00744		0.00257		2.446e+00		9.750e-08		0		2.202e+00		8.858e-08
5.89934		1.18874		0.17190		0.07690		0.00384		0.00344		0.12967		0.00772		0.00259		2.406e+00		9.864e-08		0		2.181e+00		8.961e-08
5.89934		1.44848		0.03907		0.03591		0.00087		0.00078		0.13164		0.00814		0.00263		2.164e+00		9.182e-08		0		2.110e+00		8.850e-08
5.89934		1.66466		0.12044		0.05978		0.00269		0.00241		0.13477		0.00797		0.00270		2.226e+00		9.477e-08		0		2.097e+00		9.009e-08
5.89934		1.85313		0.08264		0.04897		0.00185		0.00165		0.13862		0.00794		0.00277		2.121e+00		9.409e-08		0		1.996e+00		8.765e-08
5.89934		2.02215		0.02099		0.00857		0.00047		0.00042		0.13245		0.00835		0.00265		2.103e+00		9.549e-08		0		2.086e+00		9.381e-08
5.89934		2.18245		0.04924		0.03601		0.00110		0.00098		0.13300		0.00810		0.00266		2.159e+00		9.972e-08		0		2.091e+00		9.644e-08
5.89934		2.32446		0.05215		0.03524		0.00117		0.00104		0.13607		0.00763		0.00272		2.094e+00		9.839e-08		0		2.036e+00		9.591e-08
5.89934		2.58768		0.03948		0.03608		0.00088		0.00079		0.13984		0.00871		0.00280		2.023e+00		9.831e-08		0		1.988e+00		9.860e-08
5.89934		2.70705		0.01430		0.00715		0.00032		0.00029		0.13656		0.00846		0.00273		2.041e+00		1.027e-07		0		2.030e+00		1.032e-07
5.89934		2.82030		0.09721		0.05228		0.00217		0.00194		0.13694		0.00784		0.00274		2.158e+00		1.123e-07		0		2.053e+00		1.072e-07
5.89934		2.92867		0.05461		0.03461		0.00122		0.00109		0.13235		0.00758		0.00265		2.163e+00		1.160e-07		0		2.091e+00		1.124e-07
5.89934		3.03053		0.07874		0.03808		0.00176		0.00157		0.13285		0.00767		0.00266		2.194e+00		1.212e-07		0		2.096e+00		1.157e-07
5.89934		3.12843		0.04615		0.01280		0.00103		0.00092		0.12968		0.00776		0.00259		2.219e+00		1.260e-07		1		3.564e+00		2.023e-07
5.89934		3.22399		0.08999		0.03623		0.00201		0.00180		0.12678		0.00739		0.00254		2.319e+00		1.354e-07		0		2.199e+00		1.288e-07
5.89934		3.31438		0.20746		0.06707		0.00464		0.00415		0.12928		0.00791		0.00259		2.484e+00		1.496e-07		0		2.233e+00		1.348e-07
5.89934		3.40178		0.08498		0.01735		0.00190		0.00170		0.12531		0.00754		0.00251		2.357e+00		1.473e-07		0		2.212e+00		1.381e-07
5.89934		3.48814		0.18893		0.05450		0.00422		0.00378		0.12499		0.00788		0.00250		2.534e+00		1.628e-07		0		2.289e+00		1.479e-07
5.89934		3.56793		0.22201		0.06396		0.00496		0.00444		0.12774		0.00721		0.00255		2.555e+00		1.716e-07		0		2.266e+00		1.513e-07
5.89934		3.64378		0.11048		0.02598		0.00247		0.00221		0.11606		0.00690		0.00232		2.602e+00		1.803e-07		0		2.439e+00		1.684e-07
5.89934		3.72036		0.20475		0.05796		0.00458		0.00410		0.10341		0.00634		0.00207		3.125e+00		2.240e-07		0		2.788e+00		2.002e-07
5.89934		3.79290		0.30102		0.06999		0.00673		0.00602		0.11225		0.00683		0.00224		2.970e+00		2.202e-07		1		4.005e+00		2.990e-07
5.89934		3.86240		0.56531		0.09345		0.01264		0.01131		0.10422		0.00600		0.00208		3.693e+00		2.874e-07		0		2.958e+00		2.300e-07
5.89934		3.92888		0.89961		0.11074		0.02012		0.01799		0.11574		0.00665		0.00231		3.690e+00		2.986e-07		2		4.976e+00		4.036e-07
5.89934		3.99488		1.18403		0.11340		0.02648		0.02368		0.11568		0.00754		0.00231		3.903e+00		3.317e-07		4		7.261e+00		6.166e-07
5.89934		4.05908		2.26308		0.14777		0.05060		0.04526		0.12279		0.00825		0.00246		4.473e+00		3.985e-07		3		5.194e+00		4.637e-07
5.89934		4.12142		3.76566		0.16816		0.08420		0.07531		0.13641		0.00928		0.00273		4.830e+00		4.570e-07		4		5.105e+00		4.817e-07
5.89934		4.18068		5.33465		0.19857		0.11929		0.10669		0.14623		0.00929		0.00292		5.209e+00		5.162e-07		7		6.469e+00		6.450e-07
5.89934		4.29582		13.19797		0.30101		0.29512		0.26396		0.19185		0.01333		0.00384		5.762e+00		6.542e-07		10		4.252e+00		4.835e-07
5.89934		4.35122		15.53941		0.34191		0.34747		0.31079		0.19538		0.01359		0.00391		6.069e+00		7.458e-07		11		4.470e+00		5.497e-07
5.89934		4.40467		15.18698		0.36022		0.33959		0.30374		0.18737		0.01321		0.00375		6.289e+00		8.461e-07		23		9.954e+00		1.339e-06
5.89934		4.45725		13.93687		0.34727		0.31164		0.27874		0.17877		0.01238		0.00358		6.336e+00		9.510e-07		16		7.596e+00		1.141e-06
5.89934		4.50967		12.55564		0.34587		0.28075		0.25111		0.16362		0.01135		0.00327		6.613e+00		1.131e-06		12		5.165e+00		8.852e-07
5.89934		4.56027		6.91350		0.25094		0.15459		0.13827		0.10269		0.00730		0.00205		8.183e+00		1.673e-06		10		1.125e+01		2.301e-06
5.92948		0.00100		0.21221		0.08666		0.00475		0.00424		0.06906		0.00379		0.00138		4.673e+00		1.806e-07		1		6.455e+00		2.508e-07
5.92948		0.01000		0.21221		0.08666		0.00475		0.00424		0.08399		0.00529		0.00168		3.847e+00		1.468e-07		1		5.305e+00		2.060e-07
5.92948		0.35000		0.21006		0.08579		0.00470		0.00420		0.10926		0.00741		0.00219		2.921e+00		1.138e-07		0		2.644e+00		1.030e-07
5.92948		0.84030		0.24590		0.09170		0.00550		0.00492		0.12299		0.00677		0.00246		2.664e+00		1.055e-07		0		2.356e+00		9.341e-08
5.92948		1.44295		0.00719		0.00508		0.00016		0.00014		0.13068		0.00825		0.00261		2.101e+00		8.800e-08		0		2.122e+00		8.795e-08
5.92948		1.65955		0.10885		0.05905		0.00243		0.00218		0.13722		0.00835		0.00274		2.175e+00		9.206e-08		0		2.059e+00		8.736e-08
5.92948		1.84692		0.06018		0.03662		0.00135		0.00120		0.13992		0.00818		0.00280		2.061e+00		8.964e-08		0		1.995e+00		8.671e-08
5.92948		2.01571		0.14604		0.06798		0.00327		0.00292		0.13723		0.00834		0.00274		2.186e+00		9.692e-08		0		2.019e+00		8.953e-08
5.92948		2.17580		0.04506		0.03488		0.00101		0.00090		0.13488		0.00777		0.00270		2.150e+00		9.795e-08		0		2.071e+00		9.417e-08
5.92948		2.31843		0.16915		0.07414		0.00378		0.00338		0.13665		0.00808		0.00273		2.291e+00		1.060e-07		0		2.063e+00		9.635e-08
5.92948		2.45277		0.01374		0.00687		0.00031		0.00027		0.13529		0.00848		0.00271		2.086e+00		9.902e-08		0		2.050e+00		9.770e-08
5.92948		2.58033		0.01428		0.00714		0.00032		0.00029		0.13677		0.00769		0.00274		2.091e+00		1.016e-07		0		2.027e+00		9.943e-08
5.92948		2.69946		0.02138		0.00873		0.00048		0.00043		0.13498		0.00837		0.00270		2.043e+00		1.040e-07		0		2.052e+00		1.033e-07
5.92948		2.81338		0.05684		0.03674		0.00127		0.00114		0.12892		0.00749		0.00258		2.238e+00		1.135e-07		0		2.155e+00		1.115e-07
5.92948		2.92200		0.03205		0.01069		0.00072		0.00064		0.13012		0.00761		0.00260		2.202e+00		1.168e-07		0		2.137e+00		1.138e-07
5.92948		3.02409		0.06076		0.03706		0.00136		0.00122		0.13354		0.00775		0.00267		2.206e+00		1.206e-07		1		3.450e+00		1.888e-07
5.92948		3.21809		0.09085		0.04267		0.00203		0.00182		0.13084		0.00743		0.00262		2.261e+00		1.305e-07		0		2.136e+00		1.239e-07
5.92948		3.30909		0.07420		0.01619		0.00166		0.00148		0.12559		0.00759		0.00251		2.327e+00		1.377e-07		0		2.229e+00		1.335e-07
5.92948		3.39707		0.08858		0.02363		0.00198		0.00177		0.12114		0.00698		0.00242		2.437e+00		1.511e-07		0		2.297e+00		1.425e-07
5.92948		3.48326		0.13473		0.04026		0.00301		0.00269		0.12114		0.00731		0.00242		2.490e+00		1.597e-07		0		2.316e+00		1.484e-07
5.92948		3.56330		0.14637		0.04675		0.00327		0.00293		0.11918		0.00684		0.00238		2.585e+00		1.722e-07		0		2.323e+00		1.542e-07
5.92948		3.63897		0.23812		0.06533		0.00532		0.00476		0.11676		0.00690		0.00234		2.818e+00		1.968e-07		0		2.483e+00		1.708e-07
5.92948		3.71566		0.36814		0.05434		0.00823		0.00736		0.11084		0.00658		0.00222		3.053e+00		2.205e-07		1		3.909e+00		2.795e-07
5.92948		3.85734		0.79356		0.10756		0.01774		0.01587		0.11383		0.00641		0.00228		3.602e+00		2.801e-07		0		2.796e+00		2.169e-07
5.92948		3.92391		0.91369		0.10238		0.02043		0.01827		0.11391		0.00648		0.00228		3.760e+00		3.042e-07		1		3.728e+00		3.023e-07
5.92948		3.99012		1.52465		0.11445		0.03409		0.03049		0.12191		0.00709		0.00244		3.997e+00		3.421e-07		2		4.416e+00		3.757e-07
5.92948		4.05476		3.90868		0.16673		0.08740		0.07817		0.14167		0.00880		0.00283		4.715e+00		4.207e-07		6		6.238e+00		5.587e-07
5.92948		4.11790		5.33155		0.21266		0.11922		0.10663		0.14537		0.00945		0.00291		5.194e+00		4.931e-07		1		3.490e+00		3.306e-07
5.92948		4.17793		10.89295		0.26415		0.24357		0.21786		0.18307		0.01263		0.00366		5.565e+00		5.609e-07		14		7.405e+00		7.462e-07
5.92948		4.23569		13.85722		0.31430		0.30986		0.27714		0.18870		0.01322		0.00377		5.978e+00		6.433e-07		10		4.395e+00		4.726e-07
5.92948		4.29175		14.69575		0.32178		0.32861		0.29391		0.20004		0.01381		0.00400		5.802e+00		6.711e-07		11		4.280e+00		4.952e-07
5.92948		4.34639		13.83606		0.32827		0.30938		0.27672		0.18836		0.01311		0.00377		5.999e+00		7.520e-07		13		4.661e+00		5.867e-07
5.92948		4.39990		13.35121		0.31400		0.29854		0.26702		0.19245		0.01320		0.00385		5.767e+00		7.998e-07		12		4.419e+00		6.129e-07
5.92948		4.45276		13.39720		0.34935		0.29957		0.26794		0.17865		0.01233		0.00357		6.221e+00		9.702e-07		10		4.588e+00		7.169e-07
5.92948		4.50545		9.18944		0.28917		0.20548		0.18379		0.13842		0.00949		0.00277		6.821e+00		1.258e-06		7		4.997e+00		9.128e-07
5.95977		0.00100		0.17539		0.07847		0.00392		0.00351		0.06925		0.00410		0.00138		4.521e+00		1.733e-07		0		4.097e+00		1.571e-07
5.95977		0.01000		0.17539		0.07847		0.00392		0.00351		0.07763		0.00516		0.00155		4.040e+00		1.544e-07		0		3.651e+00		1.401e-07
5.95977		0.35000		0.17646		0.07894		0.00395		0.00353		0.10925		0.00694		0.00218		2.873e+00		1.108e-07		0		2.598e+00		9.999e-08
5.95977		0.83492		0.10338		0.05972		0.00231		0.00207		0.12558		0.00744		0.00251		2.415e+00		9.490e-08		2		5.003e+00		1.958e-07
5.95977		1.17222		0.00690		0.00489		0.00015		0.00014		0.12792		0.00822		0.00256		2.137e+00		8.554e-08		0		2.162e+00		8.659e-08
5.95977		1.43321		0.04020		0.03369		0.00090		0.00080		0.13290		0.00797		0.00266		2.168e+00		8.794e-08		0		2.095e+00		8.582e-08
5.95977		1.65321		0.11272		0.06129		0.00252		0.00225		0.13652		0.00756		0.00273		2.214e+00		9.269e-08		0		2.075e+00		8.687e-08
5.95977		1.84285		0.11541		0.05904		0.00258		0.00231		0.13226		0.00775		0.00265		2.295e+00		9.798e-08		0		2.143e+00		9.171e-08
5.95977		2.01373		0.08339		0.04944		0.00186		0.00167		0.13914		0.00853		0.00278		2.129e+00		9.332e-08		0		1.988e+00		8.723e-08
5.95977		2.17143		0.11055		0.06188		0.00247		0.00221		0.13564		0.00795		0.00271		2.208e+00		1.000e-07		0		2.085e+00		9.371e-08
5.95977		2.31303		0.14347		0.06501		0.00321		0.00287		0.14398		0.00840		0.00288		2.067e+00		9.495e-08		0		1.931e+00		8.891e-08
5.95977		2.44788		0.08250		0.05111		0.00184		0.00165		0.13111		0.00783		0.00262		2.262e+00		1.057e-07		0		2.112e+00		9.979e-08
5.95977		2.69167		0.10331		0.05161		0.00231		0.00207		0.13545		0.00833		0.00271		2.253e+00		1.127e-07		0		2.086e+00		1.036e-07
5.95977		2.80359		0.06371		0.03689		0.00142		0.00127		0.13609		0.00864		0.00272		2.152e+00		1.102e-07		0		2.058e+00		1.051e-07
5.95977		2.91309		0.14114		0.06221		0.00316		0.00282		0.13487		0.00819		0.00270		2.295e+00		1.196e-07		0		2.068e+00		1.088e-07
5.95977		3.01614		0.06738		0.03708		0.00151		0.00135		0.12871		0.00768		0.00257		2.255e+00		1.224e-07		0		2.177e+00		1.179e-07
5.95977		3.11466		0.02848		0.01007		0.00064		0.00057		0.12676		0.00779		0.00254		2.252e+00		1.242e-07		0		2.186e+00		1.220e-07
5.95977		3.20860		0.10684		0.03988		0.00239		0.00214		0.12571		0.00761		0.00251		2.446e+00		1.420e-07		0		2.250e+00		1.294e-07
5.95977		3.29971		0.07082		0.02226		0.00158		0.00142		0.12170		0.00713		0.00243		2.378e+00		1.423e-07		0		2.304e+00		1.367e-07
5.95977		3.38705		0.04973		0.01329		0.00111		0.00099		0.12182		0.00739		0.00244		2.332e+00		1.426e-07		0		2.284e+00		1.400e-07
5.95977		3.47219		0.13198		0.04329		0.00295		0.00264		0.12447		0.00766		0.00249		2.412e+00		1.532e-07		0		2.257e+00		1.432e-07
5.95977		3.55220		0.17546		0.05524		0.00392		0.00351		0.11399		0.00676		0.00228		2.748e+00		1.798e-07		1		4.001e+00		2.630e-07
5.95977		3.62755		0.27229		0.07214		0.00609		0.00545		0.11238		0.00687		0.00225		2.958e+00		2.027e-07		0		2.568e+00		1.749e-07
5.95977		3.70312		0.21845		0.06594		0.00488		0.00437		0.10693		0.00604		0.00214		3.036e+00		2.127e-07		0		2.706e+00		1.918e-07
5.95977		3.77533		0.44591		0.08347		0.00997		0.00892		0.11347		0.00651		0.00227		3.177e+00		2.358e-07		2		5.293e+00		3.909e-07
5.95977		3.84397		0.92205		0.12236		0.02062		0.01844		0.11341		0.00652		0.00227		3.804e+00		2.917e-07		1		3.749e+00		2.888e-07
5.95977		3.91064		1.31623		0.12762		0.02943		0.02632		0.11828		0.00701		0.00237		3.880e+00		3.131e-07		1		3.713e+00		2.991e-07
5.95977		4.04068		3.71733		0.16337		0.08312		0.07435		0.13876		0.00873		0.00278		4.757e+00		4.211e-07		3		3.842e+00		3.434e-07
5.95977		4.10391		7.79000		0.23007		0.17419		0.15580		0.16819		0.01078		0.00336		5.234e+00		4.964e-07		10		6.720e+00		6.361e-07
5.95977		4.16427		11.65366		0.26405		0.26058		0.23307		0.19676		0.01381		0.00394		5.317e+00		5.334e-07		16		7.553e+00		7.610e-07
5.95977		4.22293		13.74235		0.30635		0.30729		0.27485		0.19519		0.01374		0.00390		5.774e+00		6.224e-07		14		5.320e+00		5.804e-07
5.95977		4.27961		15.10430		0.36277		0.33774		0.30209		0.19011		0.01345		0.00380		6.168e+00		7.183e-07		18		7.872e+00		9.207e-07
5.95977		4.33487		15.03093		0.36468		0.33610		0.30062		0.19425		0.01354		0.00389		6.056e+00		7.721e-07		15		5.121e+00		6.656e-07
5.95977		4.38909		13.78330		0.33855		0.30820		0.27567		0.18823		0.01292		0.00376		5.981e+00		8.496e-07		18		8.326e+00		1.182e-06
5.95977		4.44197		12.63942		0.33970		0.28263		0.25279		0.17012		0.01168		0.00340		6.364e+00		1.029e-06		11		4.830e+00		7.813e-07
5.95977		4.49434		7.94045		0.28585		0.17755		0.15881		0.11901		0.00821		0.00238		7.477e+00		1.439e-06		12		1.076e+01		2.072e-06
5.99019		0.00100		0.10514		0.06075		0.00235		0.00210		0.07159		0.00405		0.00143		4.211e+00		1.599e-07		0		3.941e+00		1.495e-07
5.99019		0.01000		0.06906		0.04889		0.00154		0.00138		0.08094		0.00455		0.00162		3.552e+00		1.344e-07		0		3.463e+00		1.311e-07
5.99019		0.35000		0.10393		0.06005		0.00232		0.00208		0.10941		0.00736		0.00219		2.731e+00		1.031e-07		1		4.173e+00		1.588e-07
5.99019		0.83192		0.07099		0.05021		0.00159		0.00142		0.12052		0.00779		0.00241		2.411e+00		9.294e-08		1		3.820e+00		1.477e-07
5.99019		1.16795		0.08282		0.05128		0.00185		0.00166		0.13304		0.00805		0.00266		2.186e+00		8.600e-08		0		2.076e+00		8.222e-08
5.99019		1.42972		0.03913		0.03570		0.00087		0.00078		0.13170		0.00745		0.00263		2.167e+00		8.807e-08		0		2.107e+00		8.534e-08
5.99019		1.65230		0.14325		0.06999		0.00320		0.00286		0.13371		0.00774		0.00267		2.244e+00		9.300e-08		0		2.083e+00		8.619e-08
5.99019		1.84339		0.24020		0.09085		0.00537		0.00480		0.13551		0.00832		0.00271		2.424e+00		1.028e-07		0		2.138e+00		9.064e-08
5.99019		2.01571		0.03905		0.03567		0.00087		0.00078		0.14060		0.00874		0.00281		2.024e+00		8.730e-08		0		1.974e+00		8.576e-08
5.99019		2.17235		0.17892		0.07416		0.00400		0.00358		0.13701		0.00822		0.00274		2.300e+00		1.030e-07		0		2.076e+00		9.238e-08
5.99019		2.31260		0.07792		0.05027		0.00174		0.00156		0.14431		0.00823		0.00289		2.043e+00		9.397e-08		1		3.194e+00		1.455e-07
5.99019		2.44706		0.05361		0.03683		0.00120		0.00107		0.13463		0.00775		0.00269		2.128e+00		9.855e-08		0		2.054e+00		9.601e-08
5.99019		2.56984		0.10685		0.05174		0.00239		0.00214		0.13637		0.00781		0.00273		2.207e+00		1.065e-07		1		3.365e+00		1.612e-07
5.99019		2.68777		0.02127		0.00869		0.00048		0.00043		0.13006		0.00820		0.00260		2.179e+00		1.064e-07		0		2.125e+00		1.047e-07
5.99019		2.79770		0.06044		0.03675		0.00135		0.00121		0.13794		0.00822		0.00276		2.119e+00		1.065e-07		0		2.027e+00		1.024e-07
5.99019		2.90794		0.17647		0.07143		0.00395		0.00353		0.12908		0.00739		0.00258		2.431e+00		1.269e-07		1		3.533e+00		1.839e-07
5.99019		3.01183		0.02474		0.00935		0.00055		0.00049		0.13581		0.00787		0.00272		2.032e+00		1.080e-07		0		2.044e+00		1.095e-07
5.99019		3.11080		0.07526		0.03846		0.00168		0.00151		0.12861		0.00748		0.00257		2.257e+00		1.260e-07		0		2.174e+00		1.202e-07
5.99019		3.20298		0.07444		0.01625		0.00166		0.00149		0.12920		0.00772		0.00258		2.280e+00		1.321e-07		0		2.165e+00		1.231e-07
5.99019		3.29395		0.15301		0.05769		0.00342		0.00306		0.12609		0.00796		0.00252		2.436e+00		1.437e-07		0		2.206e+00		1.299e-07
5.99019		3.38040		0.06364		0.01500		0.00142		0.00127		0.11856		0.00735		0.00237		2.443e+00		1.482e-07		0		2.361e+00		1.438e-07
5.99019		3.54431		0.16046		0.05382		0.00359		0.00321		0.11453		0.00708		0.00229		2.685e+00		1.743e-07		0		2.448e+00		1.597e-07
5.99019		3.69433		0.25824		0.06120		0.00577		0.00516		0.10895		0.00621		0.00218		3.053e+00		2.145e-07		0		2.652e+00		1.873e-07
5.99019		3.76591		0.55917		0.09149		0.01250		0.01118		0.11022		0.00642		0.00220		3.490e+00		2.560e-07		0		2.789e+00		2.051e-07
5.99019		3.83394		0.84696		0.10376		0.01894		0.01694		0.11474		0.00635		0.00229		3.666e+00		2.801e-07		0		2.774e+00		2.128e-07
5.99019		3.90065		1.84116		0.13069		0.04117		0.03682		0.12514		0.00776		0.00250		4.145e+00		3.318e-07		2		4.347e+00		3.491e-07
5.99019		3.96599		2.48897		0.14527		0.05565		0.04978		0.12872		0.00741		0.00257		4.422e+00		3.715e-07		1		2.882e+00		2.432e-07
5.99019		4.02928		4.46562		0.20153		0.09985		0.08931		0.13799		0.00840		0.00276		5.122e+00		4.559e-07		3		3.582e+00		3.191e-07
5.99019		4.09220		11.58851		0.25847		0.25913		0.23177		0.19218		0.01303		0.00384		5.423e+00		5.105e-07		16		7.741e+00		7.326e-07
5.99019		4.15320		12.80219		0.28506		0.28627		0.25604		0.19443		0.01270		0.00389		5.604e+00		5.663e-07		13		5.129e+00		5.237e-07
5.99019		4.21285		13.79179		0.31475		0.30839		0.27584		0.19160		0.01326		0.00383		5.877e+00		6.394e-07		9		4.279e+00		4.654e-07
5.99019		4.27026		14.11399		0.32845		0.31560		0.28228		0.18771		0.01299		0.00375		6.081e+00		7.190e-07		11		4.502e+00		5.323e-07
5.99019		4.32598		14.54529		0.34651		0.32524		0.29091		0.18803		0.01310		0.00376		6.146e+00		7.965e-07		12		4.605e+00		5.998e-07
5.99019		4.38088		13.74801		0.34364		0.30741		0.27496		0.18152		0.01262		0.00363		6.202e+00		9.081e-07		10		4.556e+00		6.670e-07
5.99019		4.43465		10.67118		0.31969		0.23861		0.21342		0.15527		0.01068		0.00311		6.500e+00		1.107e-06		11		6.305e+00		1.080e-06
6.02072		0.00100		0.10394		0.06005		0.00232		0.00208		0.07452		0.00419		0.00149		4.120e+00		1.554e-07		1		6.131e+00		2.293e-07
6.02072		0.01000		0.10394		0.06005		0.00232		0.00208		0.08567		0.00484		0.00171		3.538e+00		1.311e-07		1		5.335e+00		1.996e-07
6.02072		0.35000		0.07099		0.05021		0.00159		0.00142		0.11519		0.00686		0.00230		2.532e+00		9.551e-08		1		3.993e+00		1.500e-07
6.02072		0.82892		0.13938		0.06973		0.00312		0.00279		0.12683		0.00771		0.00254		2.380e+00		9.109e-08		0		2.205e+00		8.416e-08
6.02072		1.43112		0.26581		0.09284		0.00594		0.00532		0.13186		0.00753		0.00264		2.518e+00		9.994e-08		0		2.187e+00		8.767e-08
6.02072		1.65623		0.17215		0.07704		0.00385		0.00344		0.13272		0.00834		0.00265		2.340e+00		9.630e-08		0		2.130e+00		8.735e-08
6.02072		1.84556		0.07559		0.04870		0.00169		0.00151		0.13181		0.00768		0.00264		2.237e+00		9.490e-08		0		2.121e+00		8.903e-08
6.02072		2.17442		0.12340		0.06158		0.00276		0.00247		0.13672		0.00750		0.00273		2.225e+00		9.773e-08		1		3.357e+00		1.479e-07
6.02072		2.31324		0.00720		0.00509		0.00016		0.00014		0.13428		0.00772		0.00269		2.081e+00		9.276e-08		0		2.061e+00		9.320e-08
6.02072		2.44604		0.08211		0.05106		0.00184		0.00164		0.13673		0.00807		0.00273		2.153e+00		9.921e-08		0		2.024e+00		9.383e-08
6.02072		2.56731		0.05666		0.03672		0.00127		0.00113		0.12945		0.00750		0.00259		2.236e+00		1.072e-07		1		3.571e+00		1.693e-07
6.02072		2.68311		0.10684		0.05159		0.00239		0.00214		0.13568		0.00803		0.00271		2.205e+00		1.066e-07		0		2.081e+00		1.015e-07
6.02072		2.79179		0.12705		0.06181		0.00284		0.00254		0.13579		0.00803		0.00272		2.258e+00		1.136e-07		0		2.082e+00		1.042e-07
6.02072		3.00684		0.04581		0.01271		0.00102		0.00092		0.13291		0.00827		0.00266		2.162e+00		1.143e-07		0		2.101e+00		1.117e-07
6.02072		3.10630		0.06696		0.01537		0.00150		0.00134		0.12902		0.00770		0.00258		2.284e+00		1.237e-07		0		2.173e+00		1.192e-07
6.02072		3.19689		0.09669		0.02505		0.00216		0.00193		0.12603		0.00805		0.00252		2.372e+00		1.358e-07		0		2.232e+00		1.258e-07
6.02072		3.28635		0.16624		0.05334		0.00372		0.00332		0.12408		0.00753		0.00248		2.502e+00		1.465e-07		0		2.270e+00		1.326e-07
6.02072		3.37196		0.10335		0.02538		0.00231		0.00207		0.11994		0.00751		0.00240		2.456e+00		1.493e-07		0		2.353e+00		1.421e-07
6.02072		3.45472		0.25914		0.07598		0.00579		0.00518		0.12941		0.00781		0.00259		2.590e+00		1.625e-07		1		3.479e+00		2.177e-07
6.02072		3.53555		0.20401		0.06511		0.00456		0.00408		0.11010		0.00654		0.00220		2.938e+00		1.899e-07		0		2.618e+00		1.697e-07
6.02072		3.61208		0.15856		0.04353		0.00355		0.00317		0.10793		0.00631		0.00216		2.834e+00		1.924e-07		0		2.591e+00		1.749e-07
6.02072		3.68607		0.29589		0.06727		0.00662		0.00592		0.10707		0.00634		0.00214		3.114e+00		2.181e-07		1		4.205e+00		2.953e-07
6.02072		3.75687		0.62958		0.09437		0.01408		0.01259		0.11866		0.00675		0.00237		3.283e+00		2.420e-07		1		3.628e+00		2.658e-07
6.02072		3.82480		0.79530		0.11247		0.01778		0.01591		0.10791		0.00615		0.00216		3.793e+00		2.912e-07		0		2.952e+00		2.256e-07
6.02072		3.89154		1.33360		0.11539		0.02982		0.02667		0.11089		0.00670		0.00222		4.173e+00		3.339e-07		2		4.777e+00		3.833e-07
6.02072		3.95627		3.64654		0.16057		0.08154		0.07293		0.14429		0.00882		0.00289		4.531e+00		3.811e-07		5		5.585e+00		4.719e-07
6.02072		4.01897		5.89816		0.19159		0.13189		0.11796		0.15673		0.00985		0.00313		5.006e+00		4.457e-07		5		3.699e+00		3.302e-07
6.02072		4.08156		11.53310		0.25105		0.25789		0.23066		0.19048		0.01267		0.00381		5.462e+00		5.188e-07		5		3.887e+00		3.687e-07
6.02072		4.14332		13.86657		0.29353		0.31007		0.27733		0.19309		0.01352		0.00386		5.855e+00		5.953e-07		10		4.296e+00		4.372e-07
6.02072		4.20370		13.80821		0.33303		0.30876		0.27616		0.19884		0.01372		0.00398		5.685e+00		6.258e-07		12		4.303e+00		4.741e-07
6.02072		4.26194		14.38180		0.34724		0.32159		0.28764		0.19508		0.01338		0.00390		5.879e+00		7.086e-07		19		8.315e+00		1.003e-06
6.02072		4.31823		14.33990		0.34096		0.32065		0.28680		0.19414		0.01347		0.00388		5.893e+00		7.885e-07		20		8.718e+00		1.168e-06
6.02072		4.37391		13.14761		0.35211		0.29399		0.26295		0.18084		0.01248		0.00362		6.100e+00		9.288e-07		15		7.215e+00		1.107e-06
6.02072		4.42844		9.15655		0.30726		0.20475		0.18313		0.12523		0.00850		0.00250		7.577e+00		1.373e-06		6		5.418e+00		9.868e-07
6.05136		0.00100		0.10353		0.05981		0.00232		0.00207		0.07197		0.00443		0.00144		4.187e+00		1.561e-07		0		3.926e+00		1.452e-07
6.05136		0.01000		0.10353		0.05981		0.00232		0.00207		0.08614		0.00526		0.00172		3.458e+00		1.249e-07		0		3.276e+00		1.213e-07
6.05136		0.35000		0.10354		0.05982		0.00232		0.00207		0.11144		0.00675		0.00223		2.704e+00		1.007e-07		0		2.534e+00		9.408e-08
6.05136		0.83132		0.18530		0.07981		0.00414		0.00371		0.12822		0.00769		0.00256		2.471e+00		9.403e-08		0		2.228e+00		8.429e-08
6.05136		1.16923		0.24537		0.09278		0.00549		0.00491		0.12755		0.00741		0.00255		2.558e+00		9.785e-08		0		2.271e+00		8.791e-08
6.05136		1.42937		0.10252		0.05921		0.00229		0.00205		0.12935		0.00799		0.00259		2.327e+00		9.239e-08		0		2.183e+00		8.636e-08
6.05136		1.65048		0.13622		0.06816		0.00305		0.00272		0.13435		0.00838		0.00269		2.244e+00		9.128e-08		0		2.084e+00		8.466e-08
6.05136		1.83878		0.07775		0.05021		0.00174		0.00156		0.13288		0.00800		0.00266		2.228e+00		9.239e-08		0		2.097e+00		8.722e-08
6.05136		2.01124		0.22866		0.08789		0.00511		0.00457		0.13715		0.00818		0.00274		2.379e+00		1.018e-07		0		2.113e+00		8.994e-08
6.05136		2.16520		0.07336		0.04945		0.00164		0.00147		0.13912		0.00811		0.00278		2.129e+00		9.277e-08		1		3.308e+00		1.442e-07
6.05136		2.30523		0.08015		0.04956		0.00179		0.00160		0.13416		0.00769		0.00268		2.152e+00		9.626e-08		0		2.070e+00		9.278e-08
6.05136		2.43826		0.11762		0.06217		0.00263		0.00235		0.13902		0.00784		0.00278		2.198e+00		1.012e-07		1		3.293e+00		1.510e-07
6.05136		2.56146		0.05213		0.03523		0.00117		0.00104		0.13849		0.00831		0.00277		2.087e+00		9.909e-08		0		2.002e+00		9.400e-08
6.05136		2.67733		0.05720		0.03674		0.00128		0.00114		0.13614		0.00794		0.00272		2.134e+00		1.031e-07		0		2.042e+00		9.892e-08
6.05136		2.78713		0.16709		0.07173		0.00374		0.00334		0.13368		0.00858		0.00267		2.314e+00		1.143e-07		0		2.109e+00		1.048e-07
6.05136		2.89674		0.03533		0.01117		0.00079		0.00071		0.13103		0.00762		0.00262		2.146e+00		1.107e-07		0		2.118e+00		1.084e-07
6.05136		3.00135		0.06996		0.03660		0.00156		0.00140		0.13068		0.00802		0.00261		2.237e+00		1.189e-07		0		2.145e+00		1.130e-07
6.05136		3.10050		0.03566		0.01128		0.00080		0.00071		0.13103		0.00802		0.00262		2.173e+00		1.179e-07		0		2.119e+00		1.151e-07
6.05136		3.19204		0.16693		0.05596		0.00373		0.00334		0.12793		0.00770		0.00256		2.428e+00		1.362e-07		0		2.204e+00		1.237e-07
6.05136		3.28178		0.07451		0.01626		0.00167		0.00149		0.12416		0.00767		0.00248		2.359e+00		1.365e-07		0		2.252e+00		1.310e-07
6.05136		3.36706		0.07459		0.02802		0.00167		0.00149		0.12274		0.00725		0.00245		2.415e+00		1.456e-07		0		2.276e+00		1.368e-07
6.05136		3.44936		0.14595		0.04125		0.00326		0.00292		0.11599		0.00701		0.00232		2.632e+00		1.631e-07		0		2.389e+00		1.487e-07
6.05136		3.52946		0.23678		0.07158		0.00529		0.00474		0.11374		0.00658		0.00227		2.885e+00		1.862e-07		0		2.551e+00		1.649e-07
6.05136		3.60598		0.13874		0.04054		0.00310		0.00277		0.11305		0.00689		0.00226		2.704e+00		1.827e-07		1		4.005e+00		2.690e-07
6.05136		3.67982		0.42859		0.07940		0.00958		0.00857		0.11252		0.00663		0.00225		3.190e+00		2.243e-07		0		2.603e+00		1.821e-07
6.05136		3.75008		0.30628		0.05932		0.00685		0.00613		0.10803		0.00594		0.00216		3.103e+00		2.274e-07		0		2.616e+00		1.915e-07
6.05136		3.81760		0.88264		0.09003		0.01974		0.01765		0.10737		0.00636		0.00215		3.933e+00		2.995e-07		1		3.934e+00		3.008e-07
6.05136		3.88382		2.36937		0.15786		0.05298		0.04739		0.13226		0.00804		0.00265		4.249e+00		3.426e-07		1		2.757e+00		2.214e-07
6.05136		3.94856		3.49951		0.15402		0.07825		0.06999		0.13663		0.00792		0.00273		4.739e+00		4.009e-07		2		3.206e+00		2.713e-07
6.05136		4.01112		8.57350		0.21311		0.19171		0.17147		0.18041		0.01150		0.00361		5.061e+00		4.549e-07		9		5.155e+00		4.653e-07
6.05136		4.07346		12.58581		0.27497		0.28143		0.25172		0.19172		0.01330		0.00383		5.638e+00		5.373e-07		12		4.408e+00		4.219e-07
6.05136		4.13486		14.03590		0.29980		0.31385		0.28072		0.19964		0.01387		0.00399		5.689e+00		5.837e-07		12		4.299e+00		4.426e-07
6.05136		4.19501		14.11418		0.32162		0.31560		0.28228		0.19654		0.01371		0.00393		5.806e+00		6.500e-07		11		4.300e+00		4.808e-07
6.05136		4.25313		15.56262		0.36742		0.34799		0.31125		0.19195		0.01343		0.00384		6.214e+00		7.631e-07		12		4.601e+00		5.665e-07
6.05136		4.30919		14.44292		0.35971		0.32295		0.28886		0.19065		0.01302		0.00381		6.021e+00		8.300e-07		15		5.871e+00		8.193e-07
6.05136		4.36464		11.29307		0.31846		0.25252		0.22586		0.16442		0.01140		0.00329		6.272e+00		1.010e-06		15		8.653e+00		1.384e-06
6.05136		4.41872		6.86579		0.26288		0.15352		0.13732		0.10042		0.00697		0.00201		8.288e+00		1.644e-06		10		1.151e+01		2.250e-06
6.08218		0.00100		0.24548		0.09282		0.00549		0.00491		0.07327		0.00443		0.00147		4.447e+00		1.632e-07		0		3.957e+00		1.447e-07
6.08218		0.01000		0.24548		0.09282		0.00549		0.00491		0.08490		0.00547		0.00170		3.860e+00		1.418e-07		0		3.410e+00		1.250e-07
6.08218		0.35000		0.17808		0.07964		0.00398		0.00356		0.11725		0.00765		0.00234		2.667e+00		9.945e-08		0		2.422e+00		8.911e-08
6.08218		0.83253		0.14398		0.07036		0.00322		0.00288		0.13035		0.00775		0.00261		2.297e+00		8.673e-08		0		2.130e+00		7.986e-08
6.08218		1.16709		0.21116		0.08484		0.00472		0.00422		0.13164		0.00810		0.00263		2.432e+00		9.273e-08		0		2.192e+00		8.395e-08
6.08218		1.42657		0.20986		0.08439		0.00469		0.00420		0.13243		0.00769		0.00265		2.425e+00		9.423e-08		0		2.183e+00		8.537e-08
6.08218		1.64350		0.20473		0.08362		0.00458		0.00409		0.13454		0.00814		0.00269		2.406e+00		9.626e-08		0		2.144e+00		8.590e-08
6.08218		1.83115		0.15539		0.07096		0.00347		0.00311		0.13666		0.00990		0.00273		2.248e+00		9.231e-08		0		2.041e+00		8.375e-08
6.08218		2.00277		0.07404		0.04995		0.00166		0.00148		0.12978		0.00768		0.00260		2.250e+00		9.539e-08		1		3.539e+00		1.488e-07
6.08218		2.15525		0.07249		0.04886		0.00162		0.00145		0.12951		0.00765		0.00259		2.248e+00		9.624e-08		0		2.163e+00		9.322e-08
6.08218		2.29698		0.10805		0.06058		0.00242		0.00216		0.14044		0.00809		0.00281		2.165e+00		9.614e-08		0		2.014e+00		8.902e-08
6.08218		2.43045		0.03932		0.03591		0.00088		0.00079		0.13755		0.00808		0.00275		2.064e+00		9.432e-08		0		2.017e+00		9.175e-08
6.08218		2.55541		0.09135		0.05027		0.00204		0.00183		0.13375		0.00823		0.00267		2.216e+00		1.023e-07		0		2.088e+00		9.746e-08
6.08218		2.67135		0.02117		0.00864		0.00047		0.00042		0.13823		0.00811		0.00276		2.049e+00		9.915e-08		0		2.001e+00		9.585e-08
6.08218		2.78228		0.06002		0.03666		0.00134		0.00120		0.13159		0.00843		0.00263		2.216e+00		1.090e-07		0		2.122e+00		1.046e-07
6.08218		2.89069		0.03540		0.01120		0.00079		0.00071		0.13002		0.00736		0.00260		2.201e+00		1.134e-07		0		2.133e+00		1.081e-07
6.08218		2.99535		0.03192		0.01064		0.00071		0.00064		0.12850		0.00792		0.00257		2.197e+00		1.146e-07		0		2.164e+00		1.134e-07
6.08218		3.09420		0.07067		0.01580		0.00158		0.00141		0.12664		0.00804		0.00253		2.300e+00		1.229e-07		0		2.212e+00		1.196e-07
6.08218		3.18671		0.10670		0.03919		0.00239		0.00213		0.12755		0.00802		0.00255		2.374e+00		1.313e-07		0		2.216e+00		1.236e-07
6.08218		3.27599		0.12573		0.03849		0.00281		0.00251		0.12119		0.00750		0.00242		2.508e+00		1.441e-07		0		2.328e+00		1.347e-07
6.08218		3.36112		0.19249		0.06436		0.00430		0.00385		0.12074		0.00730		0.00241		2.629e+00		1.581e-07		0		2.375e+00		1.419e-07
6.08218		3.44298		0.30093		0.08342		0.00673		0.00602		0.11581		0.00717		0.00232		2.823e+00		1.726e-07		0		2.449e+00		1.522e-07
6.08218		3.52124		0.19044		0.04902		0.00426		0.00381		0.10833		0.00652		0.00217		2.946e+00		1.892e-07		0		2.643e+00		1.700e-07
6.08218		3.59779		0.18099		0.05589		0.00405		0.00362		0.10764		0.00647		0.00215		2.968e+00		1.991e-07		1		4.238e+00		2.838e-07
6.08218		3.67112		0.49720		0.09552		0.01112		0.00994		0.10735		0.00635		0.00215		3.481e+00		2.432e-07		0		2.808e+00		1.961e-07
6.08218		3.74087		0.72374		0.09030		0.01618		0.01447		0.11435		0.00665		0.00229		3.501e+00		2.529e-07		1		3.568e+00		2.600e-07
6.08218		3.80803		0.89113		0.09231		0.01993		0.01782		0.11448		0.00704		0.00229		3.760e+00		2.881e-07		0		2.773e+00		2.117e-07
6.08218		3.87390		1.67725		0.11351		0.03750		0.03354		0.12016		0.00750		0.00240		4.174e+00		3.358e-07		1		3.542e+00		2.843e-07
6.08218		3.93841		4.82426		0.18651		0.10787		0.09649		0.14676		0.00914		0.00294		4.929e+00		4.141e-07		5		5.063e+00		4.300e-07
6.08218		4.00101		10.78133		0.23904		0.24108		0.21563		0.19312		0.01314		0.00386		5.228e+00		4.685e-07		7		3.781e+00		3.403e-07
6.08218		4.06289		12.65035		0.28651		0.28287		0.25301		0.19288		0.01283		0.00386		5.634e+00		5.434e-07		13		5.327e+00		5.188e-07
6.08218		4.12348		13.88037		0.31079		0.31037		0.27761		0.19700		0.01383		0.00394		5.743e+00		5.959e-07		16		6.918e+00		7.208e-07
6.08218		4.18331		14.91766		0.35223		0.33357		0.29835		0.19631		0.01363		0.00393		5.952e+00		6.725e-07		19		8.155e+00		9.251e-07
6.08218		4.24136		14.46468		0.34559		0.32344		0.28929		0.19539		0.01368		0.00391		5.887e+00		7.378e-07		12		4.426e+00		5.554e-07
6.08218		4.29757		13.30806		0.33573		0.29758		0.26616		0.18790		0.01256		0.00376		5.883e+00		8.355e-07		15		6.837e+00		9.763e-07
6.08218		4.35283		11.25575		0.33449		0.25169		0.22511		0.15361		0.01049		0.00307		6.702e+00		1.122e-06		14		8.705e+00		1.458e-06
6.11316		0.00100		0.10610		0.06126		0.00237		0.00212		0.07156		0.00442		0.00143		4.201e+00		1.526e-07		0		3.945e+00		1.429e-07
6.11316		0.01000		0.10610		0.06126		0.00237		0.00212		0.08909		0.00526		0.00178		3.369e+00		1.217e-07		0		3.174e+00		1.147e-07
6.11316		0.35000		0.10667		0.06158		0.00239		0.00213		0.11284		0.00704		0.00226		2.660e+00		9.659e-08		0		2.507e+00		9.112e-08
6.11316		0.83373		0.28369		0.09914		0.00634		0.00567		0.12097		0.00745		0.00242		2.766e+00		1.026e-07		0		2.369e+00		8.765e-08
6.11316		1.16108		0.10389		0.05815		0.00232		0.00208		0.12814		0.00848		0.00256		2.370e+00		8.958e-08		0		2.208e+00		8.339e-08
6.11316		1.42060		0.27819		0.09724		0.00622		0.00556		0.13263		0.00779		0.00265		2.497e+00		9.734e-08		0		2.170e+00		8.396e-08
6.11316		1.63496		0.07958		0.04911		0.00178		0.00159		0.13194		0.00759		0.00264		2.205e+00		8.739e-08		0		2.109e+00		8.342e-08
6.11316		1.82294		0.21859		0.08784		0.00489		0.00437		0.13917		0.00856		0.00278		2.334e+00		9.438e-08		0		2.079e+00		8.439e-08
6.11316		1.99377		0.06891		0.04873		0.00154		0.00138		0.13368		0.00815		0.00267		2.214e+00		9.157e-08		0		2.097e+00		8.720e-08
6.11316		2.14548		0.07639		0.04942		0.00171		0.00153		0.13478		0.00811		0.00270		2.138e+00		9.100e-08		0		2.070e+00		8.833e-08
6.11316		2.28869		0.11742		0.06203		0.00263		0.00235		0.13500		0.00797		0.00270		2.238e+00		9.895e-08		0		2.095e+00		9.182e-08
6.11316		2.42283		0.04148		0.03469		0.00093		0.00083		0.13859		0.00815		0.00277		2.033e+00		9.220e-08		0		2.010e+00		9.039e-08
6.11316		2.54992		0.02124		0.00867		0.00047		0.00042		0.13284		0.00827		0.00266		2.096e+00		9.640e-08		0		2.085e+00		9.613e-08
6.11316		2.66741		0.09201		0.05084		0.00206		0.00184		0.13442		0.00775		0.00269		2.199e+00		1.042e-07		0		2.079e+00		9.887e-08
6.11316		2.77869		0.11252		0.05117		0.00252		0.00225		0.13342		0.00788		0.00267		2.272e+00		1.103e-07		0		2.121e+00		1.038e-07
6.11316		2.88602		0.06313		0.03628		0.00141		0.00126		0.12792		0.00779		0.00256		2.253e+00		1.151e-07		0		2.191e+00		1.104e-07
6.11316		2.99017		0.02846		0.01006		0.00064		0.00057		0.12923		0.00774		0.00258		2.167e+00		1.124e-07		0		2.146e+00		1.116e-07
6.11316		3.18137		0.07625		0.03615		0.00170		0.00152		0.12491		0.00791		0.00250		2.348e+00		1.284e-07		0		2.236e+00		1.238e-07
6.11316		3.27018		0.08154		0.02310		0.00182		0.00163		0.12493		0.00742		0.00250		2.380e+00		1.369e-07		0		2.213e+00		1.274e-07
6.11316		3.35501		0.17084		0.05853		0.00382		0.00342		0.11745		0.00694		0.00235		2.668e+00		1.572e-07		1		3.874e+00		2.303e-07
6.11316		3.43556		0.14731		0.04014		0.00329		0.00295		0.11512		0.00683		0.00230		2.635e+00		1.646e-07		0		2.402e+00		1.481e-07
6.11316		3.51185		0.29240		0.07693		0.00654		0.00585		0.11672		0.00712		0.00233		2.874e+00		1.847e-07		0		2.443e+00		1.563e-07
6.11316		3.58777		0.16787		0.06199		0.00375		0.00336		0.10695		0.00638		0.00214		2.906e+00		1.920e-07		0		2.635e+00		1.757e-07
6.11316		3.73016		0.87091		0.08230		0.01947		0.01742		0.11657		0.00670		0.00233		3.629e+00		2.625e-07		0		2.729e+00		1.982e-07
6.11316		3.79725		1.56940		0.12804		0.03509		0.03139		0.12601		0.00755		0.00252		3.894e+00		2.942e-07		1		3.432e+00		2.615e-07
6.11316		3.86278		3.03213		0.13647		0.06780		0.06064		0.14164		0.00855		0.00283		4.313e+00		3.467e-07		2		3.051e+00		2.451e-07
6.11316		3.92697		4.34304		0.17357		0.09711		0.08686		0.14044		0.00889		0.00281		5.014e+00		4.235e-07		3		3.490e+00		2.962e-07
6.11316		3.98962		9.45927		0.23210		0.21152		0.18919		0.18743		0.01160		0.00375		5.090e+00		4.590e-07		12		6.610e+00		5.977e-07
6.11316		4.05082		13.43599		0.29145		0.30044		0.26872		0.19076		0.01221		0.00382		5.825e+00		5.640e-07		16		7.332e+00		7.109e-07
6.11316		4.11061		13.80361		0.30259		0.30866		0.27607		0.19639		0.01365		0.00393		5.738e+00		5.984e-07		17		7.536e+00		7.896e-07
6.11316		4.16978		15.36229		0.35631		0.34351		0.30725		0.19263		0.01326		0.00385		6.137e+00		7.039e-07		11		4.514e+00		5.170e-07
6.11316		4.28417		12.43845		0.33535		0.27813		0.24877		0.17712		0.01229		0.00354		6.067e+00		8.890e-07		16		8.239e+00		1.206e-06
6.14430		0.00100		0.10605		0.06123		0.00237		0.00212		0.07080		0.00435		0.00142		4.255e+00		1.527e-07		0		3.992e+00		1.429e-07
6.14430		0.01000		0.10605		0.06123		0.00237		0.00212		0.08442		0.00551		0.00169		3.568e+00		1.269e-07		0		3.349e+00		1.200e-07
6.14430		0.35000		0.14162		0.07081		0.00317		0.00283		0.11127		0.00681		0.00223		2.701e+00		9.658e-08		0		2.504e+00		9.016e-08
6.14430		0.83552		0.21362		0.08587		0.00478		0.00427		0.13021		0.00828		0.00260		2.474e+00		9.061e-08		0		2.219e+00		8.130e-08
6.14430		1.16237		0.14615		0.06974		0.00327		0.00292		0.13244		0.00837		0.00265		2.262e+00		8.524e-08		0		2.092e+00		7.822e-08
6.14430		1.42271		0.28953		0.09762		0.00647		0.00579		0.12821		0.00777		0.00256		2.615e+00		1.005e-07		1		3.509e+00		1.345e-07
6.14430		1.63374		0.29647		0.10004		0.00663		0.00593		0.13689		0.00849		0.00274		2.454e+00		9.630e-08		0		2.080e+00		8.161e-08
6.14430		1.82403		0.03389		0.03389		0.00076		0.00068		0.12901		0.00791		0.00258		2.171e+00		8.750e-08		0		2.157e+00		8.658e-08
6.14430		1.99402		0.07691		0.04967		0.00172		0.00154		0.13644		0.00826		0.00273		2.165e+00		8.968e-08		0		2.044e+00		8.434e-08
6.14430		2.14478		0.04235		0.03580		0.00095		0.00085		0.13536		0.00817		0.00271		2.095e+00		8.900e-08		0		2.060e+00		8.699e-08
6.14430		2.28716		0.04646		0.03626		0.00104		0.00093		0.13518		0.00817		0.00270		2.135e+00		9.253e-08		0		2.062e+00		8.928e-08
6.14430		2.41994		0.04405		0.03390		0.00099		0.00088		0.13621		0.00808		0.00272		2.108e+00		9.435e-08		0		2.048e+00		9.134e-08
6.14430		2.54560		0.06581		0.03552		0.00147		0.00132		0.13624		0.00760		0.00272		2.139e+00		9.761e-08		0		2.057e+00		9.401e-08
6.14430		2.77346		0.03171		0.01057		0.00071		0.00063		0.13340		0.00826		0.00267		2.095e+00		1.028e-07		0		2.088e+00		1.011e-07
6.14430		2.87925		0.06027		0.03659		0.00135		0.00121		0.12446		0.00744		0.00249		2.318e+00		1.164e-07		0		2.243e+00		1.119e-07
6.14430		2.98196		0.05685		0.03692		0.00127		0.00114		0.12687		0.00757		0.00254		2.291e+00		1.173e-07		0		2.192e+00		1.129e-07
6.14430		3.07979		0.08165		0.04112		0.00183		0.00163		0.12425		0.00773		0.00249		2.357e+00		1.259e-07		0		2.229e+00		1.187e-07
6.14430		3.17192		0.09395		0.03701		0.00210		0.00188		0.12822		0.00753		0.00256		2.342e+00		1.283e-07		0		2.186e+00		1.204e-07
6.14430		3.25977		0.15276		0.05321		0.00342		0.00306		0.12653		0.00770		0.00253		2.398e+00		1.342e-07		1		3.592e+00		2.044e-07
6.14430		3.42434		0.16593		0.05331		0.00371		0.00332		0.11728		0.00672		0.00235		2.632e+00		1.616e-07		0		2.400e+00		1.469e-07
6.14430		3.50073		0.25406		0.04709		0.00568		0.00508		0.11591		0.00675		0.00232		2.825e+00		1.794e-07		1		3.884e+00		2.473e-07
6.14430		3.64858		0.53170		0.06157		0.01189		0.01063		0.11752		0.00690		0.00235		3.229e+00		2.240e-07		0		2.599e+00		1.797e-07
6.14430		3.71781		1.08541		0.10962		0.02427		0.02171		0.11602		0.00704		0.00232		3.821e+00		2.776e-07		0		2.643e+00		1.914e-07
6.14430		3.78538		1.51827		0.11606		0.03395		0.03037		0.12041		0.00689		0.00241		4.077e+00		3.077e-07		0		2.415e+00		1.837e-07
6.14430		3.85112		3.94010		0.15753		0.08810		0.07880		0.14435		0.00910		0.00289		4.665e+00		3.764e-07		8		8.165e+00		6.550e-07
6.14430		3.91473		6.49293		0.20450		0.14519		0.12986		0.16548		0.01040		0.00331		4.938e+00		4.220e-07		7		5.246e+00		4.469e-07
6.14430		3.97682		8.98785		0.23672		0.20097		0.17976		0.17777		0.01169		0.00356		5.260e+00		4.755e-07		6		3.788e+00		3.428e-07
6.14430		4.03746		13.55193		0.29568		0.30303		0.27104		0.19414		0.01373		0.00388		5.772e+00		5.616e-07		9		4.194e+00		4.075e-07
6.14430		4.09684		13.84160		0.30922		0.30951		0.27683		0.20103		0.01394		0.00402		5.614e+00		5.929e-07		13		4.365e+00		4.607e-07
6.14430		4.15573		14.55012		0.34312		0.32535		0.29100		0.19255		0.01347		0.00385		6.007e+00		6.967e-07		8		4.328e+00		5.017e-07
6.14430		4.21344		15.24439		0.37047		0.34087		0.30489		0.19178		0.01331		0.00384		6.154e+00		8.025e-07		13		4.648e+00		6.058e-07
6.14430		4.26991		12.76781		0.35756		0.28550		0.25536		0.17205		0.01178		0.00344		6.342e+00		9.573e-07		10		4.694e+00		7.086e-07
6.14430		4.32471		7.44607		0.29010		0.16650		0.14892		0.10428		0.00713		0.00209		8.342e+00		1.537e-06		4		5.827e+00		1.076e-06
6.17561		0.00100		0.17754		0.07940		0.00397		0.00355		0.07656		0.00450		0.00153		4.101e+00		1.451e-07		0		3.709e+00		1.311e-07
6.17561		0.01000		0.17754		0.07940		0.00397		0.00355		0.08292		0.00513		0.00166		3.786e+00		1.333e-07		0		3.426e+00		1.213e-07
6.17561		0.35000		0.17829		0.07973		0.00399		0.00357		0.10989		0.00660		0.00220		2.888e+00		1.022e-07		0		2.587e+00		9.190e-08
6.17561		0.83791		0.10355		0.05784		0.00232		0.00207		0.12638		0.00747		0.00253		2.367e+00		8.664e-08		0		2.232e+00		8.089e-08
6.17561		1.16666		0.27885		0.09754		0.00624		0.00558		0.13094		0.00788		0.00262		2.553e+00		9.480e-08		1		3.453e+00		1.278e-07
6.17561		1.42832		0.18469		0.07806		0.00413		0.00369		0.13099		0.00786		0.00262		2.432e+00		9.185e-08		0		2.180e+00		8.269e-08
6.17561		1.63832		0.14965		0.06976		0.00335		0.00299		0.13531		0.00861		0.00271		2.242e+00		8.639e-08		0		2.049e+00		7.948e-08
6.17561		2.29240		0.04022		0.03369		0.00090		0.00080		0.13797		0.00830		0.00276		2.063e+00		8.912e-08		0		2.016e+00		8.662e-08
6.17561		2.42304		0.12763		0.06012		0.00285		0.00255		0.12985		0.00772		0.00260		2.352e+00		1.031e-07		0		2.169e+00		9.597e-08
6.17561		2.54659		0.04978		0.03641		0.00111		0.00100		0.13191		0.00775		0.00264		2.155e+00		9.680e-08		0		2.109e+00		9.576e-08
6.17561		2.66066		0.12712		0.06164		0.00284		0.00254		0.13141		0.00784		0.00263		2.319e+00		1.084e-07		0		2.145e+00		1.003e-07
6.17561		2.77238		0.13292		0.06126		0.00297		0.00266		0.13608		0.00783		0.00272		2.256e+00		1.084e-07		0		2.065e+00		9.916e-08
6.17561		2.87647		0.02470		0.00934		0.00055		0.00049		0.13313		0.00830		0.00266		2.078e+00		1.025e-07		0		2.087e+00		1.034e-07
6.17561		2.97642		0.04593		0.02017		0.00103		0.00092		0.12666		0.00795		0.00253		2.267e+00		1.154e-07		0		2.204e+00		1.127e-07
6.17561		3.07329		0.12926		0.05157		0.00289		0.00259		0.12975		0.00883		0.00259		2.343e+00		1.236e-07		0		2.174e+00		1.146e-07
6.17561		3.16466		0.06055		0.01469		0.00135		0.00121		0.12270		0.00720		0.00245		2.334e+00		1.293e-07		0		2.275e+00		1.243e-07
6.17561		3.25148		0.17383		0.05641		0.00389		0.00348		0.12093		0.00740		0.00242		2.592e+00		1.481e-07		1		3.775e+00		2.135e-07
6.17561		3.33483		0.15209		0.04122		0.00340		0.00304		0.11721		0.00685		0.00234		2.603e+00		1.519e-07		0		2.370e+00		1.390e-07
6.17561		3.41469		0.23725		0.06850		0.00530		0.00474		0.11507		0.00664		0.00230		2.853e+00		1.751e-07		1		3.898e+00		2.373e-07
6.17561		3.49143		0.23012		0.06165		0.00515		0.00460		0.11112		0.00643		0.00222		2.928e+00		1.852e-07		1		4.029e+00		2.548e-07
6.17561		3.56681		0.39216		0.05821		0.00877		0.00784		0.11492		0.00700		0.00230		3.029e+00		2.018e-07		0		2.500e+00		1.648e-07
6.17561		3.63938		0.72927		0.10144		0.01631		0.01459		0.11137		0.00626		0.00223		3.611e+00		2.478e-07		1		3.668e+00		2.529e-07
6.17561		3.70757		0.90980		0.09881		0.02034		0.01820		0.11081		0.00654		0.00222		3.848e+00		2.784e-07		1		3.830e+00		2.768e-07
6.17561		3.77559		2.07810		0.12179		0.04647		0.04156		0.13049		0.00795		0.00261		4.126e+00		3.128e-07		3		4.868e+00		3.702e-07
6.17561		3.84176		4.57751		0.19702		0.10236		0.09155		0.14450		0.00910		0.00289		4.939e+00		3.990e-07		4		4.128e+00		3.327e-07
6.17561		3.90488		11.07558		0.25305		0.24766		0.22151		0.19181		0.01292		0.00384		5.328e+00		4.537e-07		10		4.074e+00		3.478e-07
6.17561		3.96637		12.35461		0.27239		0.27626		0.24709		0.20013		0.01372		0.00400		5.362e+00		4.891e-07		15		6.845e+00		6.253e-07
6.17561		4.02642		12.52260		0.29190		0.28001		0.25045		0.19018		0.01352		0.00380		5.687e+00		5.565e-07		10		4.223e+00		4.143e-07
6.17561		4.08560		14.33167		0.34463		0.32047		0.28663		0.19678		0.01410		0.00394		5.833e+00		6.232e-07		20		8.604e+00		9.199e-07
6.17561		4.14428		15.33118		0.37078		0.34282		0.30662		0.19096		0.01321		0.00382		6.188e+00		7.306e-07		10		4.513e+00		5.337e-07
6.17561		4.20120		13.22325		0.32907		0.29568		0.26447		0.18644		0.01280		0.00373		5.930e+00		7.913e-07		16		7.594e+00		1.019e-06
6.17561		4.25759		10.63854		0.32134		0.23789		0.21277		0.16251		0.01119		0.00325		6.193e+00		9.757e-07		8		4.542e+00		7.161e-07
6.20709		0.00100		0.03552		0.03552		0.00079		0.00071		0.06994		0.00454		0.00140		4.072e+00		1.415e-07		0		3.965e+00		1.385e-07
6.20709		0.01000		0.03552		0.03552		0.00079		0.00071		0.08351		0.00518		0.00167		3.363e+00		1.180e-07		0		3.322e+00		1.160e-07
6.20709		0.35000		0.03552		0.03552		0.00079		0.00071		0.11365		0.00709		0.00227		2.535e+00		8.961e-08		0		2.442e+00		8.567e-08
6.20709		0.83911		0.15972		0.06987		0.00357		0.00319		0.12945		0.00781		0.00259		2.387e+00		8.541e-08		0		2.163e+00		7.743e-08
6.20709		1.17137		0.21593		0.08678		0.00483		0.00432		0.13321		0.00821		0.00266		2.445e+00		8.921e-08		1		3.342e+00		1.224e-07
6.20709		1.43426		0.26013		0.09322		0.00582		0.00520		0.13013		0.00835		0.00260		2.535e+00		9.517e-08		0		2.221e+00		8.346e-08
6.20709		1.64320		0.07388		0.04988		0.00165		0.00148		0.13285		0.00830		0.00266		2.159e+00		8.311e-08		0		2.106e+00		8.107e-08
6.20709		1.83524		0.08194		0.05084		0.00183		0.00164		0.13406		0.00800		0.00268		2.186e+00		8.623e-08		0		2.063e+00		8.157e-08
6.20709		2.00302		0.08143		0.05045		0.00182		0.00163		0.13901		0.00789		0.00278		2.085e+00		8.551e-08		0		1.996e+00		8.057e-08
6.20709		2.15734		0.00355		0.00355		0.00008		0.00007		0.13864		0.00847		0.00277		1.966e+00		8.289e-08		0		1.996e+00		8.289e-08
6.20709		2.29850		0.08321		0.04927		0.00186		0.00166		0.13547		0.00827		0.00271		2.149e+00		9.066e-08		0		2.041e+00		8.703e-08
6.20709		2.42675		0.04459		0.03445		0.00100		0.00089		0.13202		0.00793		0.00264		2.200e+00		9.646e-08		0		2.114e+00		9.267e-08
6.20709		2.66310		0.10428		0.05025		0.00233		0.00209		0.13394		0.00829		0.00268		2.244e+00		1.042e-07		0		2.111e+00		9.772e-08
6.20709		2.77454		0.08921		0.05110		0.00199		0.00178		0.13719		0.00780		0.00274		2.165e+00		1.024e-07		0		2.030e+00		9.710e-08
6.20709		2.87786		0.11216		0.05088		0.00251		0.00224		0.13379		0.00786		0.00268		2.246e+00		1.099e-07		0		2.118e+00		1.042e-07
6.20709		2.97458		0.07970		0.03944		0.00178		0.00159		0.12798		0.00751		0.00256		2.280e+00		1.163e-07		0		2.170e+00		1.103e-07
6.20709		3.06857		0.07151		0.03769		0.00160		0.00143		0.12413		0.00726		0.00248		2.352e+00		1.234e-07		0		2.260e+00		1.185e-07
6.20709		3.15929		0.08665		0.03665		0.00194		0.00173		0.12397		0.00804		0.00248		2.366e+00		1.280e-07		0		2.239e+00		1.217e-07
6.20709		3.24563		0.10995		0.03923		0.00246		0.00220		0.12212		0.00726		0.00244		2.457e+00		1.382e-07		0		2.316e+00		1.302e-07
6.20709		3.32793		0.07413		0.02256		0.00166		0.00148		0.11201		0.00640		0.00224		2.652e+00		1.542e-07		0		2.494e+00		1.456e-07
6.20709		3.40721		0.23500		0.06582		0.00525		0.00470		0.10883		0.00638		0.00218		3.009e+00		1.828e-07		3		7.173e+00		4.340e-07
6.20709		3.48398		0.19660		0.04184		0.00440		0.00393		0.10887		0.00640		0.00218		2.929e+00		1.855e-07		1		4.153e+00		2.615e-07
6.20709		3.55923		0.18817		0.04793		0.00421		0.00376		0.10125		0.00571		0.00202		3.136e+00		2.039e-07		0		2.825e+00		1.859e-07
6.20709		3.63223		0.51804		0.08828		0.01158		0.01036		0.10789		0.00628		0.00216		3.509e+00		2.430e-07		0		2.815e+00		1.941e-07
6.20709		3.69961		1.04049		0.10445		0.02327		0.02081		0.11234		0.00670		0.00225		3.890e+00		2.824e-07		0		2.759e+00		1.999e-07
6.20709		3.76684		2.49912		0.14192		0.05588		0.04998		0.12674		0.00761		0.00253		4.505e+00		3.437e-07		5		6.887e+00		5.245e-07
6.20709		3.83303		5.61041		0.18452		0.12545		0.11221		0.16322		0.01012		0.00326		4.737e+00		3.836e-07		5		3.812e+00		3.101e-07
6.20709		3.89565		7.66369		0.21572		0.17137		0.15327		0.16968		0.01093		0.00339		5.146e+00		4.386e-07		6		3.774e+00		3.237e-07
6.20709		3.95640		12.16204		0.27409		0.27195		0.24324		0.19852		0.01387		0.00397		5.358e+00		4.918e-07		12		4.531e+00		4.222e-07
6.20709		4.01573		14.03113		0.29649		0.31375		0.28062		0.20138		0.01400		0.00403		5.645e+00		5.587e-07		16		6.688e+00		6.663e-07
6.20709		4.07469		13.67179		0.32532		0.30571		0.27344		0.19570		0.01361		0.00391		5.741e+00		6.233e-07		12		4.364e+00		4.740e-07
6.20709		4.13293		13.85897		0.34130		0.30990		0.27718		0.19707		0.01363		0.00394		5.730e+00		6.930e-07		11		4.266e+00		5.163e-07
6.20709		4.24418		10.19680		0.33591		0.22801		0.20394		0.14188		0.00967		0.00284		6.985e+00		1.155e-06		8		5.137e+00		8.502e-07
6.23874		0.00100		0.00714		0.00505		0.00016		0.00014		0.07192		0.00434		0.00144		3.888e+00		1.362e-07		0		3.853e+00		1.331e-07
6.23874		0.01000		0.00714		0.00505		0.00016		0.00014		0.08915		0.00579		0.00178		3.135e+00		1.079e-07		0		3.106e+00		1.074e-07
6.23874		0.35000		0.04551		0.03541		0.00102		0.00091		0.11432		0.00702		0.00229		2.503e+00		8.647e-08		0		2.441e+00		8.470e-08
6.23874		0.83791		0.24838		0.09272		0.00555		0.00497		0.12667		0.00757		0.00253		2.595e+00		9.107e-08		1		3.558e+00		1.259e-07
6.23874		1.17137		0.28444		0.09829		0.00636		0.00569		0.13027		0.00885		0.00261		2.539e+00		9.280e-08		0		2.197e+00		7.968e-08
6.23874		1.43565		0.25510		0.09259		0.00570		0.00510		0.13569		0.00834		0.00271		2.406e+00		8.927e-08		0		2.132e+00		7.924e-08
6.23874		1.64624		0.13292		0.06483		0.00297		0.00266		0.13530		0.00809		0.00271		2.254e+00		8.626e-08		0		2.077e+00		7.911e-08
6.23874		1.83578		0.14704		0.07019		0.00329		0.00294		0.13870		0.00856		0.00277		2.198e+00		8.573e-08		0		1.993e+00		7.783e-08
6.23874		2.15641		0.04044		0.03371		0.00090		0.00081		0.13276		0.00770		0.00266		2.141e+00		8.781e-08		0		2.096e+00		8.620e-08
6.23874		2.29719		0.08654		0.04939		0.00194		0.00173		0.13557		0.00846		0.00271		2.174e+00		9.132e-08		0		2.049e+00		8.674e-08
6.23874		2.42551		0.04141		0.03468		0.00093		0.00083		0.13360		0.00854		0.00267		2.162e+00		9.477e-08		0		2.085e+00		9.053e-08
6.23874		2.54757		0.08905		0.05100		0.00199		0.00178		0.13195		0.00794		0.00264		2.235e+00		9.879e-08		0		2.115e+00		9.441e-08
6.23874		2.66254		0.23663		0.08705		0.00529		0.00473		0.13333		0.00848		0.00267		2.447e+00		1.135e-07		0		2.174e+00		1.000e-07
6.23874		2.77346		0.02116		0.00864		0.00047		0.00042		0.13163		0.00844		0.00263		2.108e+00		1.008e-07		0		2.100e+00		9.964e-08
6.23874		2.87630		0.07627		0.03929		0.00171		0.00153		0.12951		0.00805		0.00259		2.246e+00		1.093e-07		0		2.154e+00		1.055e-07
6.23874		2.97172		0.08227		0.03820		0.00184		0.00165		0.12882		0.00744		0.00258		2.248e+00		1.141e-07		0		2.150e+00		1.085e-07
6.23874		3.06351		0.09793		0.03745		0.00219		0.00196		0.12586		0.00759		0.00252		2.362e+00		1.234e-07		0		2.233e+00		1.164e-07
6.23874		3.15422		0.20490		0.06412		0.00458		0.00410		0.12495		0.00736		0.00250		2.565e+00		1.378e-07		0		2.308e+00		1.245e-07
6.23874		3.23992		0.09266		0.02468		0.00207		0.00185		0.11601		0.00688		0.00232		2.556e+00		1.446e-07		0		2.413e+00		1.350e-07
6.23874		3.32161		0.14118		0.04289		0.00316		0.00282		0.11688		0.00681		0.00234		2.599e+00		1.495e-07		1		3.858e+00		2.240e-07
6.23874		3.40060		0.22676		0.03958		0.00507		0.00454		0.11561		0.00648		0.00231		2.794e+00		1.670e-07		0		2.505e+00		1.513e-07
6.23874		3.47723		0.24496		0.05042		0.00548		0.00490		0.10885		0.00613		0.00218		3.015e+00		1.903e-07		0		2.664e+00		1.675e-07
6.23874		3.55192		0.47371		0.09770		0.01059		0.00947		0.09996		0.00591		0.00200		3.690e+00		2.394e-07		1		4.426e+00		2.909e-07
6.23874		3.62507		0.82131		0.09133		0.01837		0.01643		0.11185		0.00676		0.00224		3.726e+00		2.525e-07		2		5.178e+00		3.568e-07
6.23874		3.69244		1.62357		0.12353		0.03630		0.03247		0.12032		0.00729		0.00241		4.110e+00		2.970e-07		0		2.480e+00		1.795e-07
6.23874		3.75847		3.84108		0.16609		0.08589		0.07682		0.13904		0.00889		0.00278		4.802e+00		3.685e-07		5		5.777e+00		4.411e-07
6.23874		3.82415		5.97983		0.18491		0.13371		0.11960		0.16506		0.01094		0.00330		4.783e+00		3.879e-07		5		3.524e+00		2.854e-07
6.23874		3.88627		11.87679		0.26813		0.26557		0.23754		0.19127		0.01328		0.00383		5.528e+00		4.811e-07		9		4.062e+00		3.507e-07
6.23874		3.94704		14.72778		0.32077		0.32932		0.29456		0.20188		0.01333		0.00404		5.748e+00		5.317e-07		19		7.964e+00		7.397e-07
6.23874		4.00626		13.79131		0.32390		0.30838		0.27583		0.19518		0.01341		0.00390		5.776e+00		5.813e-07		15		6.281e+00		6.359e-07
6.23874		4.12300		13.79371		0.33842		0.30844		0.27587		0.18547		0.01291		0.00371		6.081e+00		7.557e-07		13		4.734e+00		5.909e-07
6.23874		4.17889		12.34739		0.35237		0.27610		0.24695		0.17326		0.01186		0.00347		6.195e+00		8.970e-07		11		4.723e+00		6.839e-07
6.23874		4.23380		7.27984		0.29048		0.16278		0.14560		0.10701		0.00744		0.00214		8.040e+00		1.424e-06		2		5.513e+00		9.810e-07
6.27055		0.00100		0.14691		0.07022		0.00328		0.00294		0.07282		0.00486		0.00146		4.204e+00		1.426e-07		0		3.801e+00		1.295e-07
6.27055		0.01000		0.14691		0.07022		0.00328		0.00294		0.08837		0.00533		0.00177		3.407e+00		1.177e-07		0		3.133e+00		1.070e-07
6.27055		0.35000		0.18247		0.07872		0.00408		0.00365		0.11382		0.00720		0.00228		2.769e+00		9.620e-08		0		2.504e+00		8.588e-08
6.27055		0.83253		0.27970		0.09775		0.00625		0.00559		0.12422		0.00792		0.00248		2.718e+00		9.440e-08		0		2.313e+00		8.082e-08
6.27055		1.16709		0.31708		0.10572		0.00709		0.00634		0.12685		0.00747		0.00254		2.617e+00		9.377e-08		0		2.206e+00		7.922e-08
6.27055		1.42587		0.19320		0.08027		0.00432		0.00386		0.13469		0.00813		0.00269		2.382e+00		8.788e-08		0		2.127e+00		7.822e-08
6.27055		1.63893		0.18637		0.07886		0.00417		0.00373		0.13221		0.00843		0.00264		2.414e+00		9.107e-08		0		2.160e+00		8.131e-08
6.27055		1.82732		0.03833		0.03495		0.00086		0.00077		0.13908		0.00854		0.00278		2.055e+00		7.892e-08		1		3.329e+00		1.285e-07
6.27055		2.14572		0.08034		0.04962		0.00180		0.00161		0.13321		0.00827		0.00266		2.229e+00		9.005e-08		0		2.085e+00		8.472e-08
6.27055		2.28694		0.04478		0.03485		0.00100		0.00090		0.13379		0.00801		0.00268		2.148e+00		8.924e-08		1		3.445e+00		1.440e-07
6.27055		2.41622		0.04623		0.03606		0.00103		0.00092		0.13994		0.00913		0.00280		2.039e+00		8.741e-08		0		1.994e+00		8.565e-08
6.27055		2.53931		0.16578		0.07107		0.00371		0.00332		0.13406		0.00818		0.00268		2.335e+00		1.031e-07		0		2.099e+00		9.286e-08
6.27055		2.65483		0.10412		0.05221		0.00233		0.00208		0.13085		0.00826		0.00262		2.280e+00		1.039e-07		0		2.158e+00		9.823e-08
6.27055		2.76534		0.07657		0.03607		0.00171		0.00153		0.13720		0.00840		0.00274		2.127e+00		9.968e-08		0		2.034e+00		9.561e-08
6.27055		2.86829		0.05523		0.03500		0.00123		0.00110		0.12757		0.00745		0.00255		2.250e+00		1.087e-07		0		2.178e+00		1.055e-07
6.27055		2.96447		0.04639		0.01287		0.00104		0.00093		0.12590		0.00742		0.00252		2.263e+00		1.134e-07		0		2.215e+00		1.110e-07
6.27055		3.05518		0.16099		0.06203		0.00360		0.00322		0.12285		0.00716		0.00246		2.517e+00		1.292e-07		0		2.283e+00		1.179e-07
6.27055		3.14565		0.08130		0.01695		0.00182		0.00163		0.12226		0.00708		0.00245		2.426e+00		1.291e-07		0		2.266e+00		1.213e-07
6.27055		3.23189		0.08852		0.01771		0.00198		0.00177		0.11773		0.00701		0.00235		2.489e+00		1.384e-07		0		2.366e+00		1.313e-07
6.27055		3.31317		0.14271		0.04417		0.00319		0.00285		0.11654		0.00697		0.00233		2.623e+00		1.509e-07		1		3.878e+00		2.237e-07
6.27055		3.39221		0.11980		0.02055		0.00268		0.00240		0.10932		0.00628		0.00219		2.803e+00		1.673e-07		0		2.587e+00		1.552e-07
6.27055		3.46945		0.08473		0.01730		0.00189		0.00169		0.10760		0.00621		0.00215		2.708e+00		1.706e-07		0		2.576e+00		1.613e-07
6.27055		3.54431		0.32087		0.05328		0.00717		0.00642		0.10706		0.00650		0.00214		3.104e+00		2.043e-07		0		2.607e+00		1.711e-07
6.27055		3.61720		0.94178		0.10098		0.02106		0.01884		0.10965		0.00663		0.00219		3.892e+00		2.693e-07		1		3.892e+00		2.680e-07
6.27055		3.68593		1.62127		0.11715		0.03625		0.03243		0.11422		0.00692		0.00228		4.370e+00		3.157e-07		1		3.755e+00		2.722e-07
6.27055		3.75141		3.89408		0.16150		0.08707		0.07788		0.14104		0.00944		0.00282		4.726e+00		3.635e-07		3		3.551e+00		2.728e-07
6.27055		3.81629		7.47886		0.20551		0.16723		0.14958		0.17693		0.01143		0.00354		4.895e+00		4.001e-07		5		3.502e+00		2.854e-07
6.27055		3.87867		12.59999		0.28583		0.28174		0.25200		0.19802		0.01345		0.00396		5.463e+00		4.752e-07		9		4.001e+00		3.489e-07
6.27055		3.94019		13.44561		0.30567		0.30065		0.26891		0.20506		0.01421		0.00410		5.431e+00		5.115e-07		12		4.152e+00		3.912e-07
6.27055		3.99976		13.91169		0.33381		0.31107		0.27823		0.19769		0.01368		0.00395		5.714e+00		5.866e-07		12		4.334e+00		4.459e-07
6.27055		4.05834		13.61963		0.34046		0.30454		0.27239		0.19599		0.01374		0.00392		5.715e+00		6.522e-07		10		4.207e+00		4.802e-07
6.27055		4.11644		12.52117		0.32015		0.27998		0.25042		0.18436		0.01269		0.00369		5.863e+00		7.652e-07		7		4.210e+00		5.482e-07
6.27055		4.17254		11.71568		0.35998		0.26197		0.23431		0.15730		0.01103		0.00315		6.684e+00		1.037e-06		7		4.799e+00		7.428e-07
6.30251		0.00100		0.17902		0.07860		0.00400		0.00358		0.07446		0.00440		0.00149		4.170e+00		1.414e-07		0		3.824e+00		1.289e-07
6.30251		0.01000		0.17902		0.07860		0.00400		0.00358		0.08512		0.00528		0.00170		3.709e+00		1.251e-07		0		3.339e+00		1.126e-07
6.30251		0.35000		0.31667		0.10449		0.00708		0.00633		0.12064		0.00753		0.00241		2.745e+00		9.252e-08		0		2.327e+00		7.886e-08
6.30251		0.82650		0.32023		0.10567		0.00716		0.00640		0.12392		0.00767		0.00248		2.673e+00		9.187e-08		0		2.257e+00		7.793e-08
6.30251		1.16323		0.28364		0.09910		0.00634		0.00567		0.12944		0.00792		0.00259		2.586e+00		9.109e-08		0		2.215e+00		7.850e-08
6.30251		1.41496		0.20285		0.08005		0.00454		0.00406		0.12671		0.00754		0.00253		2.553e+00		9.288e-08		0		2.273e+00		8.242e-08
6.30251		1.62791		0.10821		0.06054		0.00242		0.00216		0.13437		0.00874		0.00269		2.228e+00		8.332e-08		0		2.108e+00		7.832e-08
6.30251		1.81552		0.03403		0.03403		0.00076		0.00068		0.13465		0.00844		0.00269		2.137e+00		8.053e-08		2		4.721e+00		1.797e-07
6.30251		1.98144		0.00711		0.00502		0.00016		0.00014		0.13754		0.00851		0.00275		2.037e+00		7.972e-08		0		2.016e+00		7.886e-08
6.30251		2.13263		0.07642		0.04943		0.00171		0.00153		0.13421		0.00842		0.00268		2.205e+00		8.889e-08		0		2.079e+00		8.359e-08
6.30251		2.27422		0.04142		0.03469		0.00093		0.00083		0.13671		0.00831		0.00273		2.102e+00		8.673e-08		0		2.039e+00		8.420e-08
6.30251		2.40522		0.04650		0.03637		0.00104		0.00093		0.13766		0.00873		0.00275		2.112e+00		8.963e-08		0		2.026e+00		8.615e-08
6.30251		2.52866		0.11859		0.06269		0.00265		0.00237		0.13545		0.00794		0.00271		2.244e+00		9.732e-08		0		2.092e+00		9.143e-08
6.30251		2.64445		0.12898		0.06271		0.00288		0.00258		0.13376		0.00789		0.00268		2.255e+00		1.001e-07		0		2.107e+00		9.498e-08
6.30251		2.75592		0.01794		0.00802		0.00040		0.00036		0.13181		0.00793		0.00264		2.109e+00		9.865e-08		0		2.102e+00		9.795e-08
6.30251		2.85939		0.07718		0.03695		0.00173		0.00154		0.12825		0.00771		0.00256		2.244e+00		1.075e-07		0		2.174e+00		1.044e-07
6.30251		2.95704		0.07336		0.03628		0.00164		0.00147		0.12355		0.00706		0.00247		2.372e+00		1.182e-07		0		2.265e+00		1.125e-07
6.30251		3.04928		0.08573		0.03857		0.00192		0.00171		0.11926		0.00745		0.00239		2.462e+00		1.252e-07		0		2.326e+00		1.195e-07
6.30251		3.13833		0.13861		0.03204		0.00310		0.00277		0.12280		0.00735		0.00246		2.512e+00		1.339e-07		0		2.280e+00		1.211e-07
6.30251		3.22538		0.08146		0.03778		0.00182		0.00163		0.11117		0.00683		0.00222		2.624e+00		1.459e-07		0		2.492e+00		1.378e-07
6.30251		3.30607		0.15366		0.04766		0.00344		0.00307		0.11476		0.00676		0.00230		2.667e+00		1.539e-07		0		2.426e+00		1.391e-07
6.30251		3.38528		0.19937		0.04625		0.00446		0.00399		0.10923		0.00643		0.00218		2.894e+00		1.736e-07		0		2.631e+00		1.576e-07
6.30251		3.46354		0.51233		0.07940		0.01146		0.01025		0.11749		0.00779		0.00235		3.222e+00		2.002e-07		2		5.092e+00		3.184e-07
6.30251		3.53979		0.71233		0.08581		0.01593		0.01425		0.11671		0.00704		0.00233		3.451e+00		2.258e-07		0		2.716e+00		1.780e-07
6.30251		3.68227		1.83418		0.12484		0.04101		0.03668		0.11768		0.00723		0.00235		4.413e+00		3.189e-07		2		4.621e+00		3.368e-07
6.30251		3.74915		5.92804		0.17910		0.13255		0.11856		0.16635		0.01099		0.00333		4.713e+00		3.646e-07		3		3.282e+00		2.538e-07
6.30251		3.81315		12.34907		0.25501		0.27613		0.24698		0.20068		0.01342		0.00401		5.324e+00		4.390e-07		15		6.823e+00		5.644e-07
6.30251		3.87596		12.78011		0.28104		0.28577		0.25560		0.19214		0.01355		0.00384		5.676e+00		5.049e-07		11		4.287e+00		3.805e-07
6.30251		3.93791		12.91468		0.29935		0.28878		0.25829		0.19777		0.01370		0.00396		5.542e+00		5.350e-07		11		4.174e+00		4.027e-07
6.30251		3.99764		13.61715		0.32648		0.30449		0.27234		0.19522		0.01374		0.00390		5.743e+00		6.097e-07		11		4.285e+00		4.553e-07
6.30251		4.05624		12.98780		0.33645		0.29042		0.25976		0.19256		0.01329		0.00385		5.701e+00		6.814e-07		9		4.161e+00		4.972e-07
6.30251		4.11413		12.28376		0.34871		0.27467		0.24568		0.17300		0.01202		0.00346		6.209e+00		8.651e-07		11		4.726e+00		6.582e-07
6.30251		4.17074		7.14703		0.28375		0.15981		0.14294		0.10807		0.00740		0.00216		7.880e+00		1.366e-06		5		5.649e+00		9.738e-07
6.33463		0.00100		0.34567		0.10938		0.00773		0.00691		0.07773		0.00498		0.00155		4.304e+00		1.436e-07		0		3.589e+00		1.196e-07
6.33463		0.01000		0.30983		0.10334		0.00693		0.00620		0.08915		0.00514		0.00178		3.702e+00		1.233e-07		0		3.161e+00		1.053e-07
6.33463		0.35000		0.27711		0.09802		0.00620		0.00554		0.11428		0.00736		0.00229		2.917e+00		9.781e-08		0		2.517e+00		8.421e-08
6.33463		0.82164		0.35496		0.11017		0.00794		0.00710		0.12964		0.00784		0.00259		2.576e+00		8.801e-08		1		3.365e+00		1.147e-07
6.33463		1.15892		0.26068		0.09337		0.00583		0.00521		0.12777		0.00795		0.00256		2.562e+00		9.053e-08		0		2.263e+00		7.914e-08
6.33463		1.40716		0.18196		0.07838		0.00407		0.00364		0.13078		0.00810		0.00262		2.408e+00		8.639e-08		0		2.179e+00		7.818e-08
6.33463		1.62114		0.04872		0.03547		0.00109		0.00097		0.13513		0.00823		0.00270		2.140e+00		7.876e-08		0		2.060e+00		7.572e-08
6.33463		1.97512		0.07080		0.05010		0.00158		0.00142		0.13168		0.00804		0.00263		2.248e+00		8.675e-08		0		2.131e+00		8.239e-08
6.33463		2.12558		0.07342		0.04952		0.00164		0.00147		0.13470		0.00866		0.00269		2.152e+00		8.513e-08		1		3.411e+00		1.355e-07
6.33463		2.26718		0.04618		0.03605		0.00103		0.00092		0.13520		0.00807		0.00270		2.121e+00		8.557e-08		0		2.061e+00		8.439e-08
6.33463		2.39856		0.05685		0.03662		0.00127		0.00114		0.13639		0.00924		0.00273		2.112e+00		8.994e-08		0		2.040e+00		8.577e-08
6.33463		2.52272		0.16779		0.07214		0.00375		0.00336		0.13270		0.00786		0.00265		2.341e+00		1.019e-07		0		2.126e+00		9.214e-08
6.33463		2.63744		0.04978		0.03640		0.00111		0.00100		0.13415		0.00805		0.00268		2.136e+00		9.594e-08		0		2.074e+00		9.249e-08
6.33463		2.74865		0.03927		0.01184		0.00088		0.00079		0.13423		0.00802		0.00268		2.137e+00		9.782e-08		0		2.066e+00		9.547e-08
6.33463		2.85203		0.02490		0.00941		0.00056		0.00050		0.12390		0.00743		0.00248		2.325e+00		1.100e-07		0		2.240e+00		1.066e-07
6.33463		2.95027		0.06738		0.01546		0.00151		0.00135		0.12227		0.00727		0.00245		2.436e+00		1.201e-07		0		2.291e+00		1.129e-07
6.33463		3.04386		0.08141		0.01698		0.00182		0.00163		0.12678		0.00769		0.00254		2.312e+00		1.188e-07		0		2.188e+00		1.116e-07
6.33463		3.13243		0.09486		0.02425		0.00212		0.00190		0.12159		0.00731		0.00243		2.398e+00		1.253e-07		0		2.305e+00		1.219e-07
6.33463		3.21980		0.20150		0.06725		0.00451		0.00403		0.11487		0.00697		0.00230		2.803e+00		1.532e-07		0		2.506e+00		1.377e-07
6.33463		3.30062		0.16570		0.02884		0.00371		0.00331		0.11568		0.00675		0.00231		2.674e+00		1.532e-07		0		2.434e+00		1.392e-07
6.33463		3.37951		0.16832		0.04063		0.00376		0.00337		0.11073		0.00677		0.00221		2.836e+00		1.701e-07		0		2.550e+00		1.519e-07
6.33463		3.45805		0.52628		0.06409		0.01177		0.01053		0.11151		0.00681		0.00223		3.405e+00		2.113e-07		0		2.731e+00		1.707e-07
6.33463		3.53512		1.08581		0.10196		0.02428		0.02172		0.11176		0.00662		0.00224		3.961e+00		2.602e-07		0		2.745e+00		1.801e-07
6.33463		3.60723		1.81300		0.12505		0.04054		0.03626		0.12139		0.00768		0.00243		4.248e+00		2.981e-07		1		3.399e+00		2.359e-07
6.33463		3.67792		4.35690		0.17251		0.09742		0.08714		0.15027		0.00968		0.00301		4.660e+00		3.406e-07		6		5.866e+00		4.306e-07
6.33463		3.74581		5.29844		0.18074		0.11848		0.10597		0.15731		0.00980		0.00315		4.802e+00		3.748e-07		9		6.968e+00		5.446e-07
6.33463		3.87274		13.08280		0.28053		0.29254		0.26166		0.19768		0.01418		0.00395		5.573e+00		5.051e-07		7		4.003e+00		3.618e-07
6.33463		3.93473		13.71535		0.32535		0.30668		0.27431		0.19966		0.01385		0.00399		5.611e+00		5.568e-07		21		8.861e+00		8.779e-07
6.33463		3.99463		15.08136		0.36976		0.33723		0.30163		0.19795		0.01361		0.00396		5.906e+00		6.501e-07		17		6.931e+00		7.685e-07
6.33463		4.05279		12.88430		0.34011		0.28810		0.25769		0.18755		0.01295		0.00375		5.849e+00		7.354e-07		8		4.219e+00		5.306e-07
6.33463		4.11049		10.43134		0.34215		0.23325		0.20863		0.15892		0.01103		0.00318		6.283e+00		9.438e-07		11		6.405e+00		9.708e-07
6.36697		0.00100		0.20796		0.08496		0.00465		0.00416		0.07226		0.00429		0.00145		4.410e+00		1.452e-07		1		6.196e+00		2.044e-07
6.36697		0.01000		0.20796		0.08496		0.00465		0.00416		0.08324		0.00536		0.00166		3.877e+00		1.283e-07		1		5.374e+00		1.772e-07
6.36697		0.35000		0.17177		0.07687		0.00384		0.00344		0.11478		0.00734		0.00230		2.722e+00		8.996e-08		1		3.973e+00		1.316e-07
6.36697		0.81799		0.21062		0.08600		0.00471		0.00421		0.12591		0.00795		0.00252		2.540e+00		8.615e-08		0		2.294e+00		7.737e-08
6.36697		1.15373		0.20924		0.08545		0.00468		0.00418		0.12940		0.00818		0.00259		2.490e+00		8.579e-08		0		2.232e+00		7.721e-08
6.36697		1.40289		0.07694		0.04959		0.00172		0.00154		0.13434		0.00873		0.00269		2.167e+00		7.570e-08		0		2.077e+00		7.354e-08
6.36697		1.61929		0.13855		0.06930		0.00310		0.00277		0.13816		0.00825		0.00276		2.202e+00		7.995e-08		1		3.282e+00		1.193e-07
6.36697		1.80807		0.03676		0.03676		0.00082		0.00074		0.13411		0.00863		0.00268		2.086e+00		7.781e-08		0		2.064e+00		7.694e-08
6.36697		1.97411		0.03903		0.03569		0.00087		0.00078		0.13274		0.00880		0.00265		2.140e+00		8.273e-08		0		2.090e+00		7.997e-08
6.36697		2.12299		0.00358		0.00358		0.00008		0.00007		0.13329		0.00925		0.00267		2.106e+00		8.392e-08		0		2.076e+00		8.172e-08
6.36697		2.26365		0.05680		0.03657		0.00127		0.00114		0.13462		0.00838		0.00269		2.145e+00		8.671e-08		0		2.068e+00		8.369e-08
6.36697		2.39355		0.04954		0.03619		0.00111		0.00099		0.13464		0.00828		0.00269		2.131e+00		8.869e-08		0		2.067e+00		8.598e-08
6.36697		2.51855		0.11690		0.06177		0.00261		0.00234		0.12882		0.00808		0.00258		2.354e+00		1.011e-07		0		2.197e+00		9.448e-08
6.36697		2.63270		0.03217		0.01072		0.00072		0.00064		0.13611		0.00864		0.00272		2.092e+00		9.228e-08		0		2.046e+00		9.052e-08
6.36697		2.74210		0.10558		0.05097		0.00236		0.00211		0.12499		0.00743		0.00250		2.388e+00		1.082e-07		0		2.261e+00		1.033e-07
6.36697		2.84501		0.13842		0.06239		0.00310		0.00277		0.12479		0.00727		0.00250		2.412e+00		1.133e-07		0		2.243e+00		1.057e-07
6.36697		3.03613		0.09618		0.02960		0.00215		0.00192		0.11882		0.00669		0.00238		2.497e+00		1.259e-07		0		2.364e+00		1.198e-07
6.36697		3.12540		0.20495		0.07222		0.00458		0.00410		0.11483		0.00701		0.00230		2.777e+00		1.464e-07		0		2.510e+00		1.319e-07
6.36697		3.21280		0.07029		0.01572		0.00157		0.00141		0.11195		0.00683		0.00224		2.584e+00		1.414e-07		0		2.505e+00		1.369e-07
6.36697		3.29501		0.14685		0.03935		0.00328		0.00294		0.10848		0.00651		0.00217		2.791e+00		1.595e-07		0		2.554e+00		1.456e-07
6.36697		3.37314		0.35204		0.07192		0.00787		0.00704		0.11225		0.00678		0.00225		2.996e+00		1.799e-07		0		2.495e+00		1.484e-07
6.36697		3.45081		0.38253		0.07126		0.00855		0.00765		0.11196		0.00680		0.00224		3.074e+00		1.915e-07		0		2.550e+00		1.590e-07
6.36697		3.52734		1.00585		0.08710		0.02249		0.02012		0.11783		0.00721		0.00236		3.719e+00		2.411e-07		1		3.654e+00		2.400e-07
6.36697		3.59960		1.99890		0.13330		0.04470		0.03998		0.12258		0.00821		0.00245		4.326e+00		3.022e-07		3		5.166e+00		3.581e-07
6.36697		3.73739		12.01323		0.26083		0.26862		0.24026		0.20209		0.01395		0.00404		5.263e+00		4.139e-07		12		4.612e+00		3.683e-07
6.36697		3.80159		12.19072		0.28283		0.27259		0.24381		0.19874		0.01385		0.00397		5.390e+00		4.558e-07		12		4.501e+00		3.858e-07
6.36697		3.86498		12.68397		0.30383		0.28362		0.25368		0.19941		0.01391		0.00399		5.456e+00		5.017e-07		16		7.261e+00		6.683e-07
6.36697		3.92722		14.73337		0.34217		0.32945		0.29467		0.20158		0.01392		0.00403		5.753e+00		5.844e-07		9		4.179e+00		4.235e-07
6.36697		3.98649		13.10232		0.33961		0.29298		0.26205		0.19276		0.01334		0.00386		5.733e+00		6.542e-07		12		4.402e+00		5.016e-07
6.36697		4.04365		13.93346		0.38047		0.31156		0.27867		0.17986		0.01251		0.00360		6.285e+00		8.281e-07		17		8.188e+00		1.081e-06
6.36697		4.10062		8.27880		0.31021		0.18512		0.16558		0.12899		0.00886		0.00258		7.004e+00		1.149e-06		14		1.165e+01		1.889e-06
6.39961		0.00100		0.27691		0.09795		0.00619		0.00554		0.07563		0.00481		0.00151		4.448e+00		1.452e-07		1		5.961e+00		1.941e-07
6.39961		0.01000		0.27691		0.09795		0.00619		0.00554		0.08661		0.00550		0.00173		3.802e+00		1.229e-07		1		5.211e+00		1.695e-07
6.39961		0.35000		0.27815		0.09839		0.00622		0.00556		0.11612		0.00740		0.00232		2.856e+00		9.363e-08		1		3.882e+00		1.270e-07
6.39961		0.81431		0.21131		0.08629		0.00473		0.00423		0.12755		0.00803		0.00255		2.534e+00		8.401e-08		0		2.264e+00		7.543e-08
6.39961		1.14852		0.11357		0.06166		0.00254		0.00227		0.12925		0.00757		0.00259		2.378e+00		8.147e-08		0		2.190e+00		7.486e-08
6.39961		1.39825		0.03857		0.03518		0.00086		0.00077		0.13301		0.00861		0.00266		2.184e+00		7.605e-08		0		2.088e+00		7.299e-08
6.39961		1.61682		0.14059		0.07031		0.00314		0.00281		0.13166		0.00815		0.00263		2.309e+00		8.284e-08		0		2.118e+00		7.612e-08
6.39961		1.80696		0.06976		0.04934		0.00156		0.00140		0.13082		0.00748		0.00262		2.237e+00		8.259e-08		0		2.141e+00		7.915e-08
6.39961		1.97461		0.04647		0.03636		0.00104		0.00093		0.13637		0.00864		0.00273		2.138e+00		8.144e-08		0		2.044e+00		7.757e-08
6.39961		2.26210		0.03554		0.01124		0.00079		0.00071		0.13702		0.00966		0.00274		2.048e+00		8.234e-08		0		2.024e+00		8.117e-08
6.39961		2.39042		0.18326		0.07896		0.00410		0.00367		0.13588		0.00832		0.00272		2.355e+00		9.676e-08		0		2.100e+00		8.654e-08
6.39961		2.51617		0.05406		0.03717		0.00121		0.00108		0.12615		0.00817		0.00252		2.273e+00		9.622e-08		0		2.194e+00		9.339e-08
6.39961		2.63061		0.03182		0.01061		0.00071		0.00064		0.13432		0.00819		0.00269		2.112e+00		9.345e-08		0		2.075e+00		9.086e-08
6.39961		2.73845		0.09913		0.05102		0.00222		0.00198		0.13135		0.00827		0.00263		2.277e+00		1.044e-07		0		2.143e+00		9.721e-08
6.39961		2.84132		0.10880		0.05066		0.00243		0.00218		0.12249		0.00753		0.00245		2.458e+00		1.156e-07		0		2.311e+00		1.082e-07
6.39961		2.93804		0.10617		0.01939		0.00237		0.00212		0.12382		0.00779		0.00248		2.432e+00		1.187e-07		0		2.286e+00		1.107e-07
6.39961		3.03069		0.12591		0.05124		0.00282		0.00252		0.11632		0.00700		0.00233		2.641e+00		1.332e-07		0		2.429e+00		1.222e-07
6.39961		3.12059		0.07066		0.03722		0.00158		0.00141		0.10984		0.00678		0.00220		2.654e+00		1.363e-07		0		2.550e+00		1.334e-07
6.39961		3.20782		0.09935		0.01878		0.00222		0.00199		0.11451		0.00678		0.00229		2.633e+00		1.441e-07		0		2.455e+00		1.339e-07
6.39961		3.29122		0.21082		0.04274		0.00471		0.00422		0.10828		0.00656		0.00217		2.990e+00		1.682e-07		0		2.670e+00		1.517e-07
6.39961		3.36973		0.64842		0.09329		0.01450		0.01297		0.11508		0.00698		0.00230		3.399e+00		2.026e-07		0		2.728e+00		1.621e-07
6.39961		3.44646		0.96024		0.09685		0.02147		0.01920		0.12223		0.00754		0.00244		3.554e+00		2.214e-07		1		3.501e+00		2.185e-07
6.39961		3.52223		1.52996		0.12677		0.03421		0.03060		0.12080		0.00739		0.00242		4.037e+00		2.674e-07		0		2.414e+00		1.589e-07
6.39961		3.59445		2.46936		0.13261		0.05522		0.04939		0.12584		0.00791		0.00252		4.530e+00		3.167e-07		2		4.088e+00		2.848e-07
6.39961		3.66348		5.77596		0.19405		0.12915		0.11552		0.15928		0.01070		0.00319		4.918e+00		3.644e-07		4		3.486e+00		2.585e-07
6.39961		3.72976		11.60066		0.25988		0.25940		0.23201		0.19735		0.01350		0.00395		5.289e+00		4.191e-07		12		5.136e+00		4.116e-07
6.39961		3.85799		13.76300		0.33933		0.30775		0.27526		0.20747		0.01445		0.00415		5.437e+00		5.086e-07		13		4.229e+00		3.970e-07
6.39961		3.92047		13.29716		0.34937		0.29733		0.26594		0.19369		0.01348		0.00387		5.735e+00		5.990e-07		12		4.389e+00		4.585e-07
6.39961		3.97908		13.35223		0.35578		0.29856		0.26704		0.18979		0.01319		0.00380		5.846e+00		6.934e-07		14		5.867e+00		7.024e-07
6.39961		4.03523		10.92801		0.34321		0.24436		0.21856		0.17302		0.01180		0.00346		5.881e+00		8.217e-07		15		8.284e+00		1.159e-06
6.43254		0.00100		0.17708		0.07921		0.00396		0.00354		0.07751		0.00455		0.00155		4.045e+00		1.304e-07		0		3.664e+00		1.178e-07
6.43254		0.01000		0.17708		0.07921		0.00396		0.00354		0.08367		0.00542		0.00167		3.756e+00		1.211e-07		0		3.393e+00		1.091e-07
6.43254		0.35000		0.14178		0.07091		0.00317		0.00284		0.11532		0.00800		0.00231		2.668e+00		8.672e-08		0		2.417e+00		7.800e-08
6.43254		0.81246		0.07130		0.04804		0.00159		0.00143		0.12445		0.00794		0.00249		2.326e+00		7.619e-08		0		2.253e+00		7.415e-08
6.43254		1.14634		0.18342		0.07752		0.00410		0.00367		0.13273		0.00815		0.00265		2.406e+00		8.112e-08		0		2.148e+00		7.257e-08
6.43254		1.39574		0.20982		0.08569		0.00469		0.00420		0.13713		0.00819		0.00274		2.337e+00		8.136e-08		0		2.107e+00		7.294e-08
6.43254		1.61434		0.07029		0.04975		0.00157		0.00141		0.13286		0.00921		0.00266		2.204e+00		7.761e-08		0		2.112e+00		7.503e-08
6.43254		1.80336		0.10875		0.06087		0.00243		0.00217		0.13378		0.00823		0.00268		2.256e+00		8.212e-08		0		2.115e+00		7.711e-08
6.43254		1.97208		0.01429		0.00715		0.00032		0.00029		0.13696		0.00888		0.00274		2.012e+00		7.573e-08		0		2.025e+00		7.585e-08
6.43254		2.11875		0.05331		0.03640		0.00119		0.00107		0.12837		0.00780		0.00257		2.211e+00		8.577e-08		0		2.154e+00		8.298e-08
6.43254		2.25945		0.12645		0.06146		0.00283		0.00253		0.13252		0.00799		0.00265		2.301e+00		9.177e-08		0		2.128e+00		8.441e-08
6.43254		2.38707		0.04675		0.03680		0.00105		0.00093		0.13790		0.00836		0.00276		2.071e+00		8.341e-08		0		2.023e+00		8.273e-08
6.43254		2.51299		0.02124		0.00867		0.00047		0.00042		0.13325		0.00787		0.00267		2.095e+00		8.818e-08		0		2.079e+00		8.766e-08
6.43254		2.62718		0.08893		0.05096		0.00199		0.00178		0.13164		0.00755		0.00263		2.228e+00		9.690e-08		0		2.116e+00		9.217e-08
6.43254		2.73425		0.09590		0.05115		0.00214		0.00192		0.12835		0.00770		0.00257		2.323e+00		1.033e-07		0		2.188e+00		9.846e-08
6.43254		2.83639		0.11627		0.04909		0.00260		0.00233		0.12551		0.00733		0.00251		2.430e+00		1.130e-07		0		2.253e+00		1.049e-07
6.43254		2.93242		0.08548		0.03845		0.00191		0.00171		0.12537		0.00740		0.00251		2.314e+00		1.102e-07		0		2.216e+00		1.066e-07
6.43254		3.02442		0.16393		0.06363		0.00367		0.00328		0.12307		0.00764		0.00246		2.510e+00		1.251e-07		0		2.287e+00		1.142e-07
6.43254		3.11434		0.06475		0.02267		0.00145		0.00130		0.11507		0.00703		0.00230		2.534e+00		1.328e-07		0		2.433e+00		1.266e-07
6.43254		3.20142		0.19414		0.07026		0.00434		0.00388		0.11568		0.00719		0.00231		2.769e+00		1.495e-07		0		2.481e+00		1.346e-07
6.43254		3.28513		0.39987		0.09766		0.00894		0.00800		0.10754		0.00666		0.00215		3.255e+00		1.859e-07		0		2.683e+00		1.519e-07
6.43254		3.36409		0.61456		0.08446		0.01374		0.01229		0.10947		0.00684		0.00219		3.563e+00		2.144e-07		1		3.965e+00		2.351e-07
6.43254		3.43935		1.01496		0.07642		0.02270		0.02030		0.12177		0.00766		0.00244		3.602e+00		2.245e-07		3		5.748e+00		3.584e-07
6.43254		3.51413		1.64961		0.11978		0.03689		0.03299		0.12387		0.00794		0.00248		4.014e+00		2.664e-07		0		2.424e+00		1.597e-07
6.43254		3.58540		3.25801		0.15656		0.07285		0.06516		0.13666		0.00936		0.00273		4.591e+00		3.230e-07		1		3.003e+00		2.097e-07
6.43254		3.65378		6.48253		0.20497		0.14495		0.12965		0.16362		0.01119		0.00327		5.009e+00		3.730e-07		6		4.162e+00		3.118e-07
6.43254		3.71915		12.11106		0.28003		0.27081		0.24222		0.19250		0.01401		0.00385		5.541e+00		4.414e-07		12		4.757e+00		3.856e-07
6.43254		3.78340		13.22818		0.32151		0.29579		0.26456		0.20153		0.01405		0.00403		5.497e+00		4.766e-07		16		7.025e+00		6.104e-07
6.43254		3.84644		14.50263		0.34937		0.32429		0.29005		0.20553		0.01422		0.00411		5.612e+00		5.346e-07		13		4.296e+00		4.093e-07
6.43254		3.90885		14.18669		0.36235		0.31722		0.28373		0.19691		0.01369		0.00394		5.809e+00		6.194e-07		15		5.925e+00		6.389e-07
6.43254		3.96713		12.59318		0.35683		0.28159		0.25186		0.18859		0.01306		0.00377		5.741e+00		7.038e-07		12		4.481e+00		5.519e-07
6.43254		4.02332		9.66732		0.32737		0.21617		0.19335		0.14955		0.01028		0.00299		6.461e+00		9.726e-07		15		9.763e+00		1.448e-06
6.49900		0.00100		0.13785		0.06898		0.00308		0.00276		0.07579		0.00455		0.00152		3.981e+00		1.249e-07		0		3.690e+00		1.157e-07
6.49900		0.01000		0.13785		0.06898		0.00308		0.00276		0.08230		0.00513		0.00165		3.661e+00		1.149e-07		0		3.397e+00		1.068e-07
6.49900		0.35000		0.10435		0.06027		0.00233		0.00209		0.11528		0.00758		0.00231		2.605e+00		8.253e-08		1		3.965e+00		1.247e-07
6.49900		0.81554		0.14064		0.07033		0.00314		0.00281		0.12406		0.00753		0.00248		2.439e+00		7.836e-08		1		3.645e+00		1.170e-07
6.49900		1.14983		0.17566		0.07859		0.00393		0.00351		0.12914		0.00848		0.00258		2.460e+00		8.086e-08		0		2.197e+00		7.238e-08
6.49900		1.39932		0.14236		0.06952		0.00318		0.00285		0.13182		0.00775		0.00264		2.245e+00		7.595e-08		0		2.110e+00		7.134e-08
6.49900		1.61217		0.14095		0.07049		0.00315		0.00282		0.12898		0.00784		0.00258		2.360e+00		8.171e-08		0		2.165e+00		7.506e-08
6.49900		1.79140		0.02148		0.00877		0.00048		0.00043		0.14357		0.00980		0.00287		1.969e+00		6.962e-08		0		1.929e+00		6.881e-08
6.49900		1.96140		0.07529		0.05081		0.00168		0.00151		0.13526		0.00834		0.00271		2.162e+00		7.971e-08		0		2.067e+00		7.576e-08
6.49900		2.11142		0.11129		0.06232		0.00249		0.00223		0.13358		0.00861		0.00267		2.272e+00		8.560e-08		0		2.119e+00		7.989e-08
6.49900		2.25147		0.08246		0.05116		0.00184		0.00165		0.13433		0.00819		0.00269		2.193e+00		8.533e-08		0		2.060e+00		8.007e-08
6.49900		2.38204		0.02468		0.00933		0.00055		0.00049		0.12933		0.00799		0.00259		2.193e+00		8.869e-08		0		2.147e+00		8.618e-08
6.49900		2.50541		0.10741		0.05210		0.00240		0.00215		0.12433		0.00746		0.00249		2.431e+00		1.003e-07		0		2.276e+00		9.421e-08
6.49900		2.61708		0.04690		0.03675		0.00105		0.00094		0.12668		0.00774		0.00253		2.281e+00		9.869e-08		0		2.205e+00		9.418e-08
6.49900		2.72472		0.10001		0.03923		0.00224		0.00200		0.12831		0.00795		0.00257		2.324e+00		1.018e-07		0		2.194e+00		9.710e-08
6.49900		2.82402		0.22714		0.08050		0.00508		0.00454		0.12426		0.00759		0.00249		2.617e+00		1.202e-07		0		2.335e+00		1.069e-07
6.49900		2.92029		0.11741		0.05234		0.00263		0.00235		0.11800		0.00709		0.00236		2.584e+00		1.228e-07		0		2.400e+00		1.139e-07
6.49900		3.01183		0.05898		0.03532		0.00132		0.00118		0.10694		0.00661		0.00214		2.724e+00		1.342e-07		0		2.608e+00		1.289e-07
6.49900		3.10002		0.23118		0.07202		0.00517		0.00462		0.11555		0.00699		0.00231		2.834e+00		1.451e-07		0		2.508e+00		1.290e-07
6.49900		3.18780		0.17857		0.05442		0.00399		0.00357		0.11088		0.00666		0.00222		2.809e+00		1.515e-07		0		2.564e+00		1.378e-07
6.49900		3.27003		0.26292		0.05892		0.00588		0.00526		0.10501		0.00669		0.00210		3.153e+00		1.765e-07		0		2.754e+00		1.548e-07
6.49900		3.34815		0.97111		0.09112		0.02171		0.01942		0.11963		0.00752		0.00239		3.621e+00		2.151e-07		4		7.281e+00		4.303e-07
6.49900		3.42390		1.40858		0.11809		0.03150		0.02817		0.12463		0.00800		0.00249		3.810e+00		2.361e-07		1		3.513e+00		2.191e-07
6.49900		3.49472		2.19377		0.13424		0.04905		0.04388		0.12188		0.00781		0.00244		4.423e+00		2.923e-07		4		5.881e+00		3.881e-07
6.49900		3.56470		5.89192		0.19828		0.13175		0.11784		0.16108		0.01113		0.00322		4.866e+00		3.454e-07		8		6.352e+00		4.457e-07
6.49900		3.63361		10.42722		0.23163		0.23316		0.20854		0.20157		0.01409		0.00403		4.934e+00		3.716e-07		13		6.375e+00		4.814e-07
6.49900		3.69907		13.10536		0.30275		0.29304		0.26211		0.20582		0.01448		0.00412		5.355e+00		4.356e-07		17		7.357e+00		6.004e-07
6.49900		3.76259		13.64759		0.35352		0.30517		0.27295		0.20767		0.01429		0.00415		5.410e+00		4.816e-07		17		7.171e+00		6.410e-07
6.49900		3.82428		13.85077		0.36397		0.30971		0.27702		0.19589		0.01344		0.00392		5.769e+00		5.713e-07		16		6.971e+00		6.951e-07
6.49900		3.88447		13.87451		0.36849		0.31024		0.27749		0.19263		0.01379		0.00385		5.882e+00		6.670e-07		17		7.665e+00		8.719e-07
6.49900		3.94285		10.85683		0.32950		0.24277		0.21714		0.17311		0.01199		0.00346		5.859e+00		7.861e-07		7		4.230e+00		5.726e-07
6.53242		0.00100		0.14008		0.07007		0.00313		0.00280		0.07863		0.00482		0.00157		3.760e+00		1.153e-07		1		5.757e+00		1.778e-07
6.53242		0.01000		0.14008		0.07007		0.00313		0.00280		0.08491		0.00541		0.00170		3.617e+00		1.119e-07		1		5.323e+00		1.649e-07
6.53242		0.35000		0.14064		0.07033		0.00314		0.00281		0.11564		0.00759		0.00231		2.611e+00		8.169e-08		1		3.903e+00		1.214e-07
6.53242		0.81615		0.14179		0.07091		0.00317		0.00284		0.12910		0.00790		0.00258		2.350e+00		7.509e-08		0		2.159e+00		6.832e-08
6.53242		1.14852		0.10537		0.06087		0.00236		0.00211		0.13065		0.00827		0.00261		2.297e+00		7.472e-08		0		2.164e+00		7.026e-08
6.53242		1.39753		0.08510		0.04841		0.00190		0.00170		0.12621		0.00801		0.00252		2.321e+00		7.732e-08		0		2.196e+00		7.336e-08
6.53242		1.60876		0.11028		0.05976		0.00247		0.00221		0.13755		0.00820		0.00275		2.210e+00		7.619e-08		0		2.054e+00		7.052e-08
6.53242		1.78804		0.04631		0.03615		0.00104		0.00093		0.13444		0.00886		0.00269		2.157e+00		7.634e-08		0		2.076e+00		7.311e-08
6.53242		1.95706		0.04298		0.03619		0.00096		0.00086		0.13141		0.00840		0.00263		2.159e+00		7.852e-08		0		2.122e+00		7.694e-08
6.53242		2.10858		0.08131		0.05033		0.00182		0.00163		0.13623		0.00893		0.00272		2.159e+00		8.144e-08		0		2.039e+00		7.593e-08
6.53242		2.24680		0.08932		0.05114		0.00200		0.00179		0.13101		0.00840		0.00262		2.265e+00		8.643e-08		0		2.127e+00		8.179e-08
6.53242		2.50002		0.02854		0.01009		0.00064		0.00057		0.12877		0.00811		0.00258		2.155e+00		8.888e-08		0		2.154e+00		8.825e-08
6.53242		2.61077		0.14943		0.06275		0.00334		0.00299		0.12184		0.00788		0.00244		2.483e+00		1.050e-07		0		2.276e+00		9.633e-08
6.53242		2.71884		0.18054		0.07176		0.00404		0.00361		0.11958		0.00780		0.00239		2.638e+00		1.151e-07		0		2.381e+00		1.044e-07
6.53242		2.81746		0.18693		0.06336		0.00418		0.00374		0.12720		0.00791		0.00254		2.478e+00		1.142e-07		0		2.246e+00		1.020e-07
6.53242		2.91361		0.17714		0.06325		0.00396		0.00354		0.11924		0.00714		0.00238		2.627e+00		1.244e-07		0		2.381e+00		1.123e-07
6.53242		3.00518		0.16269		0.06287		0.00364		0.00325		0.11342		0.00680		0.00227		2.730e+00		1.336e-07		0		2.477e+00		1.214e-07
6.53242		3.09291		0.14210		0.05298		0.00318		0.00284		0.11000		0.00644		0.00220		2.776e+00		1.423e-07		0		2.534e+00		1.293e-07
6.53242		3.17932		0.40824		0.07355		0.00913		0.00816		0.11996		0.00704		0.00240		2.942e+00		1.574e-07		0		2.415e+00		1.291e-07
6.53242		3.26161		0.34182		0.06769		0.00764		0.00684		0.10527		0.00650		0.00211		3.162e+00		1.789e-07		0		2.645e+00		1.482e-07
6.53242		3.33963		0.97937		0.09695		0.02190		0.01959		0.12023		0.00756		0.00240		3.572e+00		2.117e-07		1		3.568e+00		2.105e-07
6.53242		3.41586		1.99848		0.16208		0.04469		0.03997		0.11861		0.00750		0.00237		4.448e+00		2.780e-07		1		3.286e+00		2.055e-07
6.53242		3.48699		4.57538		0.17246		0.10231		0.09151		0.16129		0.01103		0.00323		4.409e+00		2.909e-07		5		4.757e+00		3.145e-07
6.53242		3.55670		6.42715		0.19161		0.14372		0.12854		0.16330		0.01143		0.00327		5.007e+00		3.534e-07		4		3.520e+00		2.483e-07
6.53242		3.62589		11.66508		0.27027		0.26084		0.23330		0.19082		0.01328		0.00382		5.484e+00		4.184e-07		14		6.865e+00		5.238e-07
6.53242		3.69149		12.36787		0.29942		0.27655		0.24736		0.19839		0.01379		0.00397		5.415e+00		4.473e-07		13		5.450e+00		4.556e-07
6.53242		3.75474		14.06183		0.35151		0.31443		0.28124		0.20222		0.01410		0.00404		5.637e+00		5.145e-07		14		4.780e+00		4.445e-07
6.53242		3.81629		15.03525		0.39536		0.33620		0.30070		0.20091		0.01408		0.00402		5.832e+00		5.979e-07		11		4.295e+00		4.405e-07
6.53242		3.87635		12.24559		0.33000		0.27382		0.24491		0.18910		0.01301		0.00378		5.656e+00		6.731e-07		10		4.222e+00		5.033e-07
6.53242		3.93575		8.55171		0.30234		0.19122		0.17103		0.13763		0.00951		0.00275		6.652e+00		9.797e-07		8		5.260e+00		7.806e-07
6.56601		0.00100		0.10548		0.06092		0.00236		0.00211		0.07291		0.00488		0.00146		4.135e+00		1.256e-07		0		3.875e+00		1.182e-07
6.56601		0.01000		0.14098		0.07051		0.00315		0.00282		0.08392		0.00553		0.00168		3.527e+00		1.066e-07		0		3.324e+00		1.013e-07
6.56601		0.35000		0.07159		0.05063		0.00160		0.00143		0.11536		0.00756		0.00231		2.536e+00		7.737e-08		0		2.429e+00		7.433e-08
6.56601		0.81370		0.14110		0.07056		0.00316		0.00282		0.12902		0.00897		0.00258		2.353e+00		7.380e-08		0		2.161e+00		6.758e-08
6.56601		1.14634		0.24059		0.09096		0.00538		0.00481		0.12811		0.00801		0.00256		2.576e+00		8.255e-08		0		2.264e+00		7.263e-08
6.56601		1.39323		0.14405		0.06866		0.00322		0.00288		0.13414		0.00831		0.00268		2.296e+00		7.533e-08		0		2.069e+00		6.815e-08
6.56601		1.60440		0.15572		0.07125		0.00348		0.00311		0.13644		0.00833		0.00273		2.252e+00		7.652e-08		0		2.044e+00		6.914e-08
6.56601		1.78524		0.07877		0.05093		0.00176		0.00158		0.13512		0.00924		0.00270		2.117e+00		7.478e-08		0		2.060e+00		7.158e-08
6.56601		2.24123		0.09596		0.05122		0.00215		0.00192		0.14156		0.00887		0.00283		2.115e+00		8.105e-08		0		1.980e+00		7.535e-08
6.56601		2.37089		0.09504		0.05051		0.00213		0.00190		0.13459		0.00895		0.00269		2.211e+00		8.681e-08		0		2.086e+00		8.171e-08
6.56601		2.49140		0.04959		0.01326		0.00111		0.00099		0.13773		0.00828		0.00275		2.099e+00		8.520e-08		0		2.020e+00		8.188e-08
6.56601		2.60194		0.12691		0.06157		0.00284		0.00254		0.12150		0.00769		0.00243		2.455e+00		1.035e-07		0		2.320e+00		9.736e-08
6.56601		2.70963		0.10711		0.05191		0.00239		0.00214		0.12677		0.00803		0.00254		2.348e+00		1.016e-07		1		3.614e+00		1.569e-07
6.56601		2.80929		0.17168		0.06423		0.00384		0.00343		0.12276		0.00765		0.00246		2.547e+00		1.127e-07		1		3.718e+00		1.673e-07
6.56601		2.90467		0.08721		0.03670		0.00195		0.00174		0.12073		0.00774		0.00241		2.438e+00		1.135e-07		0		2.307e+00		1.077e-07
6.56601		2.99718		0.23200		0.07978		0.00519		0.00464		0.10660		0.00648		0.00213		3.064e+00		1.497e-07		0		2.719e+00		1.324e-07
6.56601		3.08530		0.15263		0.04135		0.00341		0.00305		0.11025		0.00666		0.00221		2.807e+00		1.421e-07		0		2.522e+00		1.282e-07
6.56601		3.17019		0.40138		0.07371		0.00898		0.00803		0.11693		0.00749		0.00234		2.996e+00		1.583e-07		0		2.469e+00		1.312e-07
6.56601		3.25178		0.67398		0.08659		0.01507		0.01348		0.11325		0.00715		0.00226		3.511e+00		1.972e-07		3		6.533e+00		3.646e-07
6.56601		3.32973		0.98534		0.07445		0.02203		0.01971		0.11945		0.00766		0.00239		3.659e+00		2.142e-07		0		2.627e+00		1.545e-07
6.56601		3.40516		1.90161		0.12571		0.04252		0.03803		0.12133		0.00759		0.00243		4.312e+00		2.671e-07		5		7.643e+00		4.757e-07
6.56601		3.54628		10.54074		0.22211		0.23570		0.21081		0.20215		0.01427		0.00404		4.953e+00		3.509e-07		5		3.517e+00		2.491e-07
6.56601		3.61443		12.61938		0.29037		0.28218		0.25239		0.20072		0.01406		0.00401		5.393e+00		4.125e-07		10		4.010e+00		3.072e-07
6.56601		3.68077		12.91457		0.31406		0.28878		0.25829		0.20906		0.01435		0.00418		5.232e+00		4.376e-07		10		3.875e+00		3.249e-07
6.56601		3.74448		13.02266		0.34199		0.29120		0.26045		0.20574		0.01432		0.00411		5.358e+00		4.986e-07		10		3.949e+00		3.678e-07
6.56601		3.80685		14.87567		0.38354		0.33263		0.29751		0.19862		0.01380		0.00397		5.864e+00		6.219e-07		5		4.206e+00		4.463e-07
6.56601		3.86770		11.00832		0.34102		0.24615		0.22017		0.17624		0.01218		0.00352		5.825e+00		7.350e-07		6		4.139e+00		5.229e-07
6.59982		0.00100		0.10795		0.06232		0.00241		0.00216		0.07145		0.00440		0.00143		4.216e+00		1.262e-07		0		3.959e+00		1.189e-07
6.59982		0.01000		0.10795		0.06232		0.00241		0.00216		0.08889		0.00592		0.00178		3.382e+00		1.006e-07		0		3.182e+00		9.567e-08
6.59982		0.35000		0.17717		0.07925		0.00396		0.00354		0.11593		0.00786		0.00232		2.716e+00		8.239e-08		0		2.451e+00		7.408e-08
6.59982		0.81185		0.24452		0.09246		0.00547		0.00489		0.12842		0.00772		0.00257		2.572e+00		7.878e-08		1		3.501e+00		1.081e-07
6.59982		1.14153		0.11208		0.06078		0.00251		0.00224		0.13157		0.00834		0.00263		2.322e+00		7.357e-08		0		2.150e+00		6.825e-08
6.59982		1.38712		0.26154		0.09252		0.00585		0.00523		0.13923		0.00875		0.00278		2.390e+00		7.708e-08		0		2.076e+00		6.744e-08
6.59982		1.78160		0.08706		0.04960		0.00195		0.00174		0.13037		0.00834		0.00261		2.248e+00		7.758e-08		0		2.131e+00		7.324e-08
6.59982		1.94553		0.04995		0.03638		0.00112		0.00100		0.13200		0.00862		0.00264		2.161e+00		7.676e-08		0		2.105e+00		7.446e-08
6.59982		2.09979		0.08556		0.05089		0.00191		0.00171		0.13318		0.00825		0.00266		2.186e+00		7.948e-08		0		2.082e+00		7.593e-08
6.59982		2.23654		0.16571		0.07096		0.00371		0.00331		0.13281		0.00901		0.00266		2.332e+00		8.780e-08		0		2.120e+00		7.965e-08
6.59982		2.36497		0.07624		0.03928		0.00170		0.00152		0.12959		0.00793		0.00259		2.289e+00		8.968e-08		0		2.154e+00		8.354e-08
6.59982		2.48377		0.20683		0.07886		0.00462		0.00414		0.12767		0.00774		0.00255		2.507e+00		1.005e-07		0		2.261e+00		9.055e-08
6.59982		2.59405		0.17692		0.07170		0.00396		0.00354		0.12479		0.00729		0.00250		2.505e+00		1.035e-07		0		2.275e+00		9.435e-08
6.59982		2.70057		0.13184		0.05270		0.00295		0.00264		0.12529		0.00791		0.00251		2.439e+00		1.040e-07		1		3.650e+00		1.567e-07
6.59982		2.80091		0.15925		0.06274		0.00356		0.00318		0.12262		0.00803		0.00245		2.514e+00		1.114e-07		1		3.720e+00		1.659e-07
6.59982		2.89536		0.31429		0.09343		0.00703		0.00629		0.11233		0.00671		0.00225		2.938e+00		1.353e-07		0		2.498e+00		1.157e-07
6.59982		2.98883		0.11500		0.03796		0.00257		0.00230		0.11516		0.00723		0.00230		2.604e+00		1.259e-07		0		2.459e+00		1.187e-07
6.59982		3.07768		0.13302		0.03890		0.00297		0.00266		0.10799		0.00642		0.00216		2.725e+00		1.369e-07		0		2.604e+00		1.315e-07
6.59982		3.16229		0.30704		0.04911		0.00687		0.00614		0.11126		0.00675		0.00223		3.045e+00		1.608e-07		1		4.026e+00		2.130e-07
6.59982		3.32191		1.43683		0.11817		0.03213		0.02874		0.12531		0.00829		0.00251		3.822e+00		2.243e-07		1		3.489e+00		2.050e-07
6.59982		3.39634		3.90303		0.16003		0.08727		0.07806		0.15668		0.01083		0.00313		4.251e+00		2.640e-07		9		8.366e+00		5.209e-07
6.59982		3.46787		5.65765		0.19572		0.12651		0.11315		0.15567		0.01044		0.00311		4.985e+00		3.301e-07		4		3.541e+00		2.352e-07
6.59982		3.53696		9.97919		0.23883		0.22314		0.19958		0.19118		0.01352		0.00382		5.134e+00		3.663e-07		14		7.239e+00		5.167e-07
6.59982		3.60404		12.49543		0.28188		0.27941		0.24991		0.20297		0.01430		0.00406		5.301e+00		4.098e-07		11		4.040e+00		3.128e-07
6.59982		3.67016		14.19819		0.33993		0.31748		0.28396		0.20810		0.01454		0.00416		5.501e+00		4.681e-07		9		3.986e+00		3.392e-07
6.59982		3.73431		14.90649		0.38705		0.33332		0.29813		0.20116		0.01397		0.00402		5.803e+00		5.550e-07		19		7.966e+00		7.620e-07
6.59982		3.79725		12.53909		0.33736		0.28038		0.25078		0.19139		0.01314		0.00383		5.649e+00		6.239e-07		11		4.287e+00		4.751e-07
6.59982		3.85877		10.04590		0.34529		0.22463		0.20092		0.15561		0.01065		0.00311		6.304e+00		8.630e-07		6		4.515e+00		6.136e-07
6.63384		0.00100		0.28370		0.10032		0.00634		0.00567		0.07549		0.00474		0.00151		4.441e+00		1.320e-07		0		3.793e+00		1.126e-07
6.63384		0.01000		0.28370		0.10032		0.00634		0.00567		0.08774		0.00621		0.00175		3.819e+00		1.134e-07		0		3.262e+00		9.690e-08
6.63384		0.35000		0.28370		0.10032		0.00634		0.00567		0.11840		0.00767		0.00237		2.782e+00		8.377e-08		1		3.809e+00		1.134e-07
6.63384		0.80876		0.25115		0.09239		0.00562		0.00502		0.12469		0.00790		0.00249		2.661e+00		8.110e-08		0		2.322e+00		7.062e-08
6.63384		1.13627		0.31904		0.10416		0.00713		0.00638		0.13358		0.00851		0.00267		2.474e+00		7.734e-08		0		2.095e+00		6.533e-08
6.63384		1.38062		0.30047		0.10039		0.00672		0.00601		0.13346		0.00939		0.00267		2.503e+00		8.069e-08		0		2.129e+00		6.817e-08
6.63384		1.59157		0.11918		0.06102		0.00266		0.00238		0.14000		0.00863		0.00280		2.168e+00		7.148e-08		0		2.020e+00		6.650e-08
6.63384		1.77654		0.04622		0.03619		0.00103		0.00092		0.13357		0.00828		0.00267		2.150e+00		7.320e-08		0		2.089e+00		7.086e-08
6.63384		1.93858		0.05739		0.03697		0.00128		0.00115		0.13911		0.00872		0.00278		2.078e+00		7.175e-08		0		1.999e+00		6.981e-08
6.63384		2.09215		0.09935		0.05121		0.00222		0.00199		0.14059		0.00889		0.00281		2.118e+00		7.577e-08		1		3.240e+00		1.167e-07
6.63384		2.22892		0.14770		0.06388		0.00330		0.00295		0.13486		0.00876		0.00270		2.229e+00		8.228e-08		0		2.050e+00		7.602e-08
6.63384		2.35714		0.09384		0.05203		0.00210		0.00188		0.13329		0.00841		0.00267		2.223e+00		8.637e-08		0		2.102e+00		8.051e-08
6.63384		2.47530		0.19546		0.07987		0.00437		0.00391		0.12768		0.00810		0.00255		2.499e+00		9.855e-08		0		2.248e+00		8.920e-08
6.63384		2.58536		0.09312		0.05154		0.00208		0.00186		0.12462		0.00784		0.00249		2.379e+00		9.851e-08		1		3.698e+00		1.514e-07
6.63384		2.69149		0.22875		0.07967		0.00512		0.00458		0.11914		0.00732		0.00238		2.747e+00		1.156e-07		1		3.758e+00		1.599e-07
6.63384		2.79179		0.11968		0.05149		0.00268		0.00239		0.11800		0.00681		0.00236		2.618e+00		1.159e-07		0		2.402e+00		1.059e-07
6.63384		2.88602		0.12069		0.04220		0.00270		0.00241		0.11089		0.00697		0.00222		2.726e+00		1.247e-07		0		2.551e+00		1.172e-07
6.63384		2.97945		0.13558		0.03891		0.00303		0.00271		0.10906		0.00694		0.00218		2.791e+00		1.341e-07		0		2.566e+00		1.232e-07
6.63384		3.06889		0.21135		0.06416		0.00473		0.00423		0.10593		0.00682		0.00212		3.032e+00		1.524e-07		0		2.729e+00		1.370e-07
6.63384		3.23498		0.68080		0.06441		0.01522		0.01362		0.11259		0.00706		0.00225		3.516e+00		1.943e-07		0		2.804e+00		1.556e-07
6.63384		3.31362		1.76527		0.13573		0.03947		0.03531		0.12837		0.00874		0.00257		4.006e+00		2.318e-07		2		4.237e+00		2.488e-07
6.63384		3.38838		2.82111		0.14328		0.06308		0.05642		0.13645		0.00886		0.00273		4.340e+00		2.708e-07		2		3.443e+00		2.155e-07
6.63384		3.45978		7.05788		0.21431		0.15782		0.14116		0.16721		0.01171		0.00334		5.061e+00		3.382e-07		5		3.636e+00		2.428e-07
6.63384		3.52861		11.84934		0.28022		0.26496		0.23699		0.20482		0.01437		0.00410		5.158e+00		3.731e-07		10		3.866e+00		2.785e-07
6.63384		3.59557		13.21210		0.31813		0.29543		0.26424		0.20815		0.01481		0.00416		5.335e+00		4.186e-07		13		4.378e+00		3.495e-07
6.63384		3.66143		13.80246		0.33363		0.30863		0.27605		0.20486		0.01422		0.00410		5.514e+00		4.795e-07		8		3.975e+00		3.458e-07
6.63384		3.72560		13.51097		0.35531		0.30211		0.27022		0.19931		0.01377		0.00399		5.594e+00		5.526e-07		7		4.027e+00		3.977e-07
6.63384		3.78855		12.22954		0.34992		0.27346		0.24459		0.18681		0.01298		0.00374		5.727e+00		6.683e-07		16		7.861e+00		9.198e-07
6.63384		3.84995		7.67399		0.31852		0.17160		0.15348		0.11679		0.00796		0.00234		7.481e+00		1.139e-06		6		5.488e+00		8.217e-07
6.66809		0.00100		0.21408		0.08606		0.00479		0.00428		0.07438		0.00487		0.00149		4.353e+00		1.273e-07		0		3.885e+00		1.136e-07
6.66809		0.01000		0.21408		0.08606		0.00479		0.00428		0.08496		0.00560		0.00170		3.798e+00		1.122e-07		0		3.404e+00		9.932e-08
6.66809		0.35000		0.18087		0.07788		0.00404		0.00362		0.11964		0.00775		0.00239		2.644e+00		7.877e-08		0		2.379e+00		6.987e-08
6.66809		0.80505		0.26016		0.09325		0.00582		0.00520		0.12893		0.00807		0.00258		2.562e+00		7.602e-08		1		3.496e+00		1.048e-07
6.66809		1.13274		0.39273		0.11543		0.00878		0.00785		0.13115		0.00813		0.00262		2.630e+00		8.158e-08		0		2.190e+00		6.744e-08
6.66809		1.37699		0.14879		0.07106		0.00333		0.00298		0.13365		0.00829		0.00267		2.289e+00		7.325e-08		0		2.071e+00		6.545e-08
6.66809		1.58685		0.11924		0.06103		0.00267		0.00238		0.13321		0.00847		0.00266		2.272e+00		7.367e-08		0		2.126e+00		6.901e-08
6.66809		1.77203		0.12277		0.06114		0.00275		0.00246		0.13517		0.00853		0.00270		2.237e+00		7.438e-08		0		2.091e+00		7.008e-08
6.66809		1.93393		0.18750		0.07941		0.00419		0.00375		0.13881		0.00871		0.00278		2.284e+00		7.844e-08		0		2.057e+00		7.090e-08
6.66809		2.08569		0.09627		0.05125		0.00215		0.00193		0.13816		0.00869		0.00276		2.148e+00		7.667e-08		0		2.035e+00		7.225e-08
6.66809		2.22241		0.10497		0.05286		0.00235		0.00210		0.14303		0.00891		0.00286		2.135e+00		7.851e-08		0		1.976e+00		7.250e-08
6.66809		2.35098		0.17491		0.07217		0.00391		0.00350		0.13629		0.00879		0.00273		2.300e+00		8.795e-08		0		2.081e+00		7.889e-08
6.66809		2.46923		0.09932		0.05147		0.00222		0.00199		0.13196		0.00834		0.00264		2.265e+00		8.946e-08		0		2.134e+00		8.381e-08
6.66809		2.57917		0.15144		0.06400		0.00339		0.00303		0.12890		0.00796		0.00258		2.348e+00		9.625e-08		0		2.156e+00		8.746e-08
6.66809		2.68460		0.17225		0.06265		0.00385		0.00345		0.12509		0.00764		0.00250		2.516e+00		1.068e-07		0		2.262e+00		9.529e-08
6.66809		2.78354		0.21207		0.07071		0.00474		0.00424		0.12008		0.00739		0.00240		2.708e+00		1.181e-07		0		2.407e+00		1.053e-07
6.66809		2.87682		0.11003		0.03906		0.00246		0.00220		0.11462		0.00714		0.00229		2.627e+00		1.197e-07		0		2.468e+00		1.123e-07
6.66809		2.96852		0.18756		0.06368		0.00419		0.00375		0.10704		0.00690		0.00214		2.954e+00		1.414e-07		1		4.237e+00		2.014e-07
6.66809		3.05730		0.24679		0.05770		0.00552		0.00494		0.11081		0.00683		0.00222		2.970e+00		1.496e-07		0		2.614e+00		1.304e-07
6.66809		3.14167		0.57353		0.09780		0.01282		0.01147		0.10899		0.00683		0.00218		3.572e+00		1.858e-07		0		2.834e+00		1.483e-07
6.66809		3.22306		0.94602		0.10195		0.02115		0.01892		0.11393		0.00713		0.00228		3.756e+00		2.075e-07		1		3.749e+00		2.070e-07
6.66809		3.30183		1.89695		0.12057		0.04242		0.03794		0.13764		0.00908		0.00275		3.798e+00		2.226e-07		3		4.571e+00		2.680e-07
6.66809		3.37759		4.96757		0.18031		0.11108		0.09935		0.16232		0.01079		0.00325		4.526e+00		2.836e-07		4		3.281e+00		2.050e-07
6.66809		3.44980		9.22320		0.21949		0.20624		0.18446		0.19513		0.01391		0.00390		4.861e+00		3.236e-07		7		3.549e+00		2.382e-07
6.66809		3.51839		11.41296		0.25030		0.25520		0.22826		0.20553		0.01454		0.00411		5.044e+00		3.635e-07		10		3.823e+00		2.778e-07
6.66809		3.58652		12.15094		0.29465		0.27170		0.24302		0.20184		0.01410		0.00404		5.277e+00		4.219e-07		5		3.759e+00		2.996e-07
6.66809		3.65337		14.35441		0.35695		0.32097		0.28709		0.19755		0.01365		0.00395		5.806e+00		5.193e-07		13		4.463e+00		3.994e-07
6.66809		3.71673		13.85412		0.36664		0.30979		0.27708		0.19666		0.01359		0.00393		5.749e+00		5.930e-07		11		4.274e+00		4.398e-07
6.66809		3.77851		12.49657		0.39374		0.27943		0.24993		0.17485		0.01196		0.00350		6.166e+00		7.704e-07		11		4.691e+00		5.841e-07
6.70256		0.00100		0.14929		0.07129		0.00334		0.00299		0.07923		0.00495		0.00158		3.853e+00		1.113e-07		1		5.735e+00		1.652e-07
6.70256		0.01000		0.14929		0.07129		0.00334		0.00299		0.08846		0.00551		0.00177		3.403e+00		9.762e-08		1		5.136e+00		1.480e-07
6.70256		0.35000		0.15352		0.07168		0.00343		0.00307		0.12083		0.00839		0.00242		2.506e+00		7.297e-08		1		3.752e+00		1.086e-07
6.70256		0.80131		0.39655		0.11555		0.00887		0.00793		0.12997		0.00817		0.00260		2.689e+00		7.932e-08		0		2.214e+00		6.553e-08
6.70256		1.12876		0.14959		0.06987		0.00334		0.00299		0.13162		0.00871		0.00263		2.295e+00		6.990e-08		0		2.105e+00		6.388e-08
6.70256		1.37590		0.18843		0.07832		0.00421		0.00377		0.13722		0.00835		0.00274		2.311e+00		7.216e-08		0		2.085e+00		6.498e-08
6.70256		1.76921		0.15682		0.07005		0.00351		0.00314		0.13771		0.00924		0.00275		2.241e+00		7.416e-08		0		2.025e+00		6.702e-08
6.70256		1.93212		0.07481		0.05051		0.00167		0.00150		0.13719		0.00821		0.00274		2.118e+00		7.217e-08		0		2.036e+00		6.938e-08
6.70256		2.08185		0.07858		0.05078		0.00176		0.00157		0.13524		0.00843		0.00270		2.195e+00		7.765e-08		0		2.058e+00		7.239e-08
6.70256		2.34651		0.18606		0.07279		0.00416		0.00372		0.13842		0.00826		0.00277		2.301e+00		8.618e-08		0		2.063e+00		7.743e-08
6.70256		2.46518		0.17780		0.07217		0.00398		0.00356		0.13399		0.00795		0.00268		2.332e+00		9.089e-08		0		2.120e+00		8.236e-08
6.70256		2.57490		0.13357		0.06159		0.00299		0.00267		0.12078		0.00764		0.00242		2.496e+00		1.009e-07		0		2.325e+00		9.349e-08
6.70256		2.67938		0.12329		0.05162		0.00276		0.00247		0.12477		0.00733		0.00250		2.466e+00		1.030e-07		0		2.264e+00		9.454e-08
6.70256		2.77707		0.14213		0.05471		0.00318		0.00284		0.11966		0.00736		0.00239		2.525e+00		1.099e-07		1		3.769e+00		1.637e-07
6.70256		2.86951		0.07804		0.03775		0.00175		0.00156		0.10962		0.00692		0.00219		2.623e+00		1.196e-07		0		2.543e+00		1.147e-07
6.70256		2.95992		0.10813		0.03768		0.00242		0.00216		0.10663		0.00641		0.00213		2.871e+00		1.348e-07		0		2.651e+00		1.251e-07
6.70256		3.04813		0.40223		0.05502		0.00899		0.00804		0.11792		0.00740		0.00236		2.978e+00		1.481e-07		0		2.448e+00		1.213e-07
6.70256		3.13227		0.41820		0.06147		0.00935		0.00836		0.11006		0.00714		0.00220		3.226e+00		1.681e-07		0		2.645e+00		1.378e-07
6.70256		3.21327		1.60326		0.10777		0.03585		0.03207		0.13291		0.00871		0.00266		3.726e+00		2.050e-07		1		3.233e+00		1.783e-07
6.70256		3.29213		2.64407		0.14015		0.05912		0.05288		0.13184		0.00881		0.00264		4.433e+00		2.580e-07		1		2.875e+00		1.683e-07
6.70256		3.36825		9.84033		0.23025		0.22004		0.19681		0.19527		0.01387		0.00391		4.983e+00		3.136e-07		10		4.706e+00		2.975e-07
6.70256		3.50929		11.50135		0.26808		0.25718		0.23003		0.20761		0.01452		0.00415		5.003e+00		3.678e-07		9		3.707e+00		2.726e-07
6.70256		3.57800		13.88226		0.33432		0.31042		0.27765		0.20572		0.01430		0.00411		5.498e+00		4.477e-07		11		4.088e+00		3.330e-07
6.70256		3.64501		14.36342		0.36495		0.32118		0.28727		0.20106		0.01415		0.00402		5.700e+00		5.266e-07		6		4.093e+00		3.777e-07
6.70256		3.70784		13.72372		0.38452		0.30687		0.27447		0.18964		0.01321		0.00379		5.932e+00		6.402e-07		21		9.333e+00		1.009e-06
6.70256		3.76883		9.16469		0.33843		0.20493		0.18329		0.14428		0.00989		0.00289		6.529e+00		8.877e-07		6		4.700e+00		6.349e-07
6.73726		0.00100		0.17366		0.07768		0.00388		0.00347		0.07665		0.00506		0.00153		4.082e+00		1.152e-07		1		5.952e+00		1.688e-07
6.73726		0.01000		0.20701		0.08454		0.00463		0.00414		0.08806		0.00544		0.00176		3.663e+00		1.047e-07		1		5.087e+00		1.446e-07
6.73726		0.35000		0.27481		0.09720		0.00615		0.00550		0.12155		0.00786		0.00243		2.736e+00		7.798e-08		1		3.716e+00		1.060e-07
6.73726		0.79818		0.33315		0.10543		0.00745		0.00666		0.12434		0.00800		0.00249		2.699e+00		7.816e-08		0		2.225e+00		6.482e-08
6.73726		1.12388		0.18489		0.07822		0.00413		0.00370		0.13394		0.00871		0.00268		2.341e+00		7.072e-08		0		2.132e+00		6.382e-08
6.73726		1.37408		0.08010		0.04961		0.00179		0.00160		0.13479		0.00825		0.00270		2.150e+00		6.604e-08		0		2.063e+00		6.329e-08
6.73726		1.58307		0.22452		0.08618		0.00502		0.00449		0.13711		0.00892		0.00274		2.393e+00		7.539e-08		0		2.112e+00		6.684e-08
6.73726		1.76638		0.17932		0.07869		0.00401		0.00359		0.13488		0.00859		0.00270		2.345e+00		7.600e-08		0		2.109e+00		6.869e-08
6.73726		1.92953		0.08175		0.05089		0.00183		0.00163		0.13365		0.00877		0.00267		2.187e+00		7.363e-08		0		2.074e+00		6.972e-08
6.73726		2.07824		0.05760		0.03713		0.00129		0.00115		0.13219		0.00890		0.00264		2.214e+00		7.643e-08		0		2.108e+00		7.310e-08
6.73726		2.21497		0.08712		0.04972		0.00195		0.00174		0.13413		0.00855		0.00268		2.173e+00		7.812e-08		0		2.074e+00		7.436e-08
6.73726		2.34203		0.19491		0.07375		0.00436		0.00390		0.13621		0.00838		0.00272		2.332e+00		8.737e-08		0		2.105e+00		7.816e-08
6.73726		2.46112		0.15301		0.06301		0.00342		0.00306		0.12635		0.00800		0.00253		2.402e+00		9.230e-08		0		2.200e+00		8.464e-08
6.73726		2.57062		0.04957		0.02073		0.00111		0.00099		0.12249		0.00757		0.00245		2.334e+00		9.312e-08		0		2.271e+00		9.073e-08
6.73726		2.67453		0.11466		0.05006		0.00256		0.00229		0.12530		0.00759		0.00251		2.419e+00		1.002e-07		1		3.669e+00		1.518e-07
6.73726		2.77184		0.10301		0.03875		0.00230		0.00206		0.11320		0.00705		0.00226		2.639e+00		1.135e-07		0		2.495e+00		1.073e-07
6.73726		2.86376		0.07952		0.03630		0.00178		0.00159		0.10754		0.00679		0.00215		2.696e+00		1.209e-07		1		4.274e+00		1.919e-07
6.73726		2.95349		0.16008		0.05341		0.00358		0.00320		0.10614		0.00674		0.00212		2.907e+00		1.358e-07		0		2.637e+00		1.239e-07
6.73726		3.04156		0.44075		0.07618		0.00986		0.00881		0.11717		0.00755		0.00234		3.076e+00		1.507e-07		0		2.512e+00		1.239e-07
6.73726		3.12524		0.39522		0.07667		0.00884		0.00790		0.10111		0.00622		0.00202		3.424e+00		1.789e-07		0		2.846e+00		1.479e-07
6.73726		3.20595		1.29247		0.10150		0.02890		0.02585		0.12037		0.00780		0.00241		3.826e+00		2.080e-07		0		2.349e+00		1.294e-07
6.73726		3.35903		6.84757		0.20542		0.15312		0.13695		0.17345		0.01221		0.00347		4.796e+00		3.035e-07		9		6.211e+00		3.914e-07
6.73726		3.43251		11.40256		0.26025		0.25497		0.22805		0.20470		0.01438		0.00409		5.040e+00		3.458e-07		18		7.964e+00		5.462e-07
6.73726		3.50144		12.82626		0.30384		0.28680		0.25653		0.20552		0.01439		0.00411		5.322e+00		3.973e-07		8		3.843e+00		2.871e-07
6.73726		3.57031		14.31466		0.36760		0.32009		0.28629		0.20454		0.01425		0.00409		5.614e+00		4.688e-07		10		4.103e+00		3.428e-07
6.73726		3.63636		13.42944		0.36479		0.30029		0.26859		0.19751		0.01371		0.00395		5.633e+00		5.407e-07		12		4.312e+00		4.139e-07
6.73726		3.69853		12.77508		0.39363		0.28566		0.25550		0.18513		0.01299		0.00370		5.877e+00		6.718e-07		13		5.470e+00		6.344e-07
6.73726		3.75900		6.82768		0.30987		0.15267		0.13655		0.10362		0.00702		0.00207		8.060e+00		1.199e-06		6		6.026e+00		9.086e-07
6.80683		0.00100		0.07519		0.05074		0.00168		0.00150		0.07817		0.00516		0.00156		3.775e+00		1.044e-07		0		3.570e+00		9.842e-08
6.80683		0.01000		0.07519		0.05074		0.00168		0.00150		0.09265		0.00584		0.00185		3.181e+00		8.663e-08		0		3.021e+00		8.315e-08
6.80683		0.35000		0.11565		0.06089		0.00259		0.00231		0.12219		0.00853		0.00244		2.476e+00		6.817e-08		0		2.319e+00		6.423e-08
6.80683		0.79253		0.26384		0.09213		0.00590		0.00528		0.13135		0.00829		0.00263		2.554e+00		7.226e-08		0		2.201e+00		6.233e-08
6.80683		1.11629		0.25416		0.09352		0.00568		0.00508		0.13390		0.00821		0.00268		2.452e+00		7.062e-08		0		2.161e+00		6.289e-08
6.80683		1.36715		0.25711		0.09335		0.00575		0.00514		0.12873		0.00768		0.00257		2.568e+00		7.647e-08		0		2.250e+00		6.730e-08
6.80683		1.57261		0.22306		0.08557		0.00499		0.00446		0.13390		0.00924		0.00268		2.427e+00		7.526e-08		0		2.163e+00		6.665e-08
6.80683		1.75074		0.04972		0.03642		0.00111		0.00099		0.13440		0.00884		0.00269		2.140e+00		6.758e-08		1		3.441e+00		1.093e-07
6.80683		1.91340		0.05399		0.03695		0.00121		0.00108		0.13647		0.00891		0.00273		2.105e+00		6.941e-08		0		2.030e+00		6.643e-08
6.80683		2.06109		0.16621		0.07125		0.00372		0.00332		0.13325		0.00812		0.00267		2.347e+00		8.010e-08		0		2.114e+00		7.146e-08
6.80683		2.19934		0.14333		0.06997		0.00321		0.00287		0.13146		0.00839		0.00263		2.272e+00		7.959e-08		0		2.114e+00		7.398e-08
6.80683		2.32682		0.18048		0.06329		0.00404		0.00361		0.13393		0.00888		0.00268		2.361e+00		8.456e-08		0		2.126e+00		7.711e-08
6.80683		2.44440		0.06032		0.02164		0.00135		0.00121		0.13011		0.00862		0.00260		2.218e+00		8.272e-08		0		2.147e+00		8.074e-08
6.80683		2.55462		0.25455		0.08607		0.00569		0.00509		0.12782		0.00806		0.00256		2.579e+00		9.984e-08		0		2.262e+00		8.837e-08
6.80683		2.65878		0.11818		0.05449		0.00264		0.00236		0.12191		0.00766		0.00244		2.500e+00		1.023e-07		0		2.322e+00		9.439e-08
6.80683		2.75628		0.10802		0.03767		0.00242		0.00216		0.11592		0.00687		0.00232		2.616e+00		1.108e-07		0		2.442e+00		1.035e-07
6.80683		2.93736		0.14546		0.02835		0.00325		0.00291		0.10622		0.00672		0.00212		2.893e+00		1.354e-07		0		2.611e+00		1.212e-07
6.80683		3.02640		0.50397		0.09188		0.01127		0.01008		0.10969		0.00675		0.00219		3.441e+00		1.684e-07		0		2.756e+00		1.349e-07
6.80683		3.10920		1.10196		0.09836		0.02464		0.02204		0.11926		0.00720		0.00239		3.746e+00		1.931e-07		1		3.645e+00		1.887e-07
6.80683		3.18922		2.28067		0.12847		0.05100		0.04561		0.13330		0.00911		0.00267		4.127e+00		2.276e-07		2		3.973e+00		2.188e-07
6.80683		3.33663		10.66039		0.23821		0.23837		0.21321		0.20152		0.01417		0.00403		4.986e+00		3.170e-07		15		7.144e+00		4.539e-07
6.80683		3.54459		14.55582		0.39119		0.32548		0.29112		0.20255		0.01402		0.00405		5.699e+00		4.978e-07		12		4.276e+00		3.739e-07
6.80683		3.60834		12.91246		0.37009		0.28873		0.25825		0.19446		0.01353		0.00389		5.628e+00		5.795e-07		11		4.246e+00		4.369e-07
6.80683		3.67003		8.28394		0.32037		0.18523		0.16568		0.13985		0.00980		0.00280		6.487e+00		8.362e-07		9		6.953e+00		9.077e-07
6.84158		0.00100		0.10648		0.05954		0.00238		0.00213		0.07914		0.00521		0.00158		3.831e+00		1.047e-07		0		3.567e+00		9.698e-08
6.84158		0.01000		0.10648		0.05954		0.00238		0.00213		0.08745		0.00575		0.00175		3.446e+00		9.326e-08		0		3.233e+00		8.770e-08
6.84158		0.35000		0.15111		0.06880		0.00338		0.00302		0.12185		0.00851		0.00244		2.494e+00		6.786e-08		0		2.277e+00		6.222e-08
6.84158		0.79190		0.26084		0.09346		0.00583		0.00522		0.13283		0.00807		0.00266		2.499e+00		6.914e-08		1		3.394e+00		9.464e-08
6.84158		1.11674		0.37132		0.11206		0.00830		0.00743		0.13668		0.00848		0.00273		2.486e+00		7.171e-08		0		2.075e+00		5.953e-08
6.84158		1.36459		0.29373		0.09908		0.00657		0.00587		0.13139		0.00813		0.00263		2.574e+00		7.529e-08		0		2.169e+00		6.412e-08
6.84158		1.56911		0.11996		0.06146		0.00268		0.00240		0.13284		0.00841		0.00266		2.276e+00		6.928e-08		1		3.450e+00		1.049e-07
6.84158		1.74617		0.01775		0.00794		0.00040		0.00035		0.14064		0.00877		0.00281		2.000e+00		6.224e-08		1		3.313e+00		1.036e-07
6.84158		1.90790		0.14952		0.06461		0.00334		0.00299		0.13292		0.00834		0.00266		2.278e+00		7.391e-08		0		2.084e+00		6.742e-08
6.84158		2.05380		0.11743		0.06196		0.00263		0.00235		0.13448		0.00845		0.00269		2.277e+00		7.576e-08		0		2.105e+00		7.021e-08
6.84158		2.19114		0.15399		0.07024		0.00344		0.00308		0.13041		0.00836		0.00261		2.339e+00		8.052e-08		0		2.135e+00		7.377e-08
6.84158		2.31864		0.17842		0.06371		0.00399		0.00357		0.13553		0.00836		0.00271		2.304e+00		8.322e-08		0		2.098e+00		7.514e-08
6.84158		2.54580		0.14892		0.07109		0.00333		0.00298		0.12107		0.00760		0.00242		2.500e+00		9.700e-08		0		2.285e+00		8.834e-08
6.84158		2.65011		0.08864		0.03824		0.00198		0.00177		0.10739		0.00729		0.00215		2.765e+00		1.109e-07		0		2.594e+00		1.045e-07
6.84158		2.84026		0.13437		0.04029		0.00300		0.00269		0.10863		0.00718		0.00217		2.826e+00		1.246e-07		0		2.586e+00		1.137e-07
6.84158		2.92816		0.35221		0.07080		0.00788		0.00704		0.11120		0.00725		0.00222		3.001e+00		1.384e-07		1		3.912e+00		1.806e-07
6.84158		3.01647		0.51712		0.06439		0.01156		0.01034		0.11336		0.00721		0.00227		3.320e+00		1.611e-07		0		2.678e+00		1.303e-07
6.84158		3.09937		1.17350		0.11187		0.02624		0.02347		0.11642		0.00768		0.00233		3.843e+00		1.980e-07		1		3.756e+00		1.941e-07
6.84158		3.17901		4.30032		0.17273		0.09616		0.08601		0.15273		0.01033		0.00305		4.547e+00		2.510e-07		5		5.144e+00		2.839e-07
6.84158		3.25501		9.96337		0.23515		0.22279		0.19927		0.20329		0.01422		0.00407		4.813e+00		2.859e-07		13		6.434e+00		3.810e-07
6.84158		3.39604		12.47337		0.30234		0.27891		0.24947		0.20361		0.01420		0.00407		5.287e+00		3.714e-07		14		6.073e+00		4.274e-07
6.84158		3.46484		14.08737		0.35470		0.31500		0.28175		0.20650		0.01435		0.00413		5.523e+00		4.317e-07		16		6.496e+00		5.113e-07
6.84158		3.53286		14.66365		0.38036		0.32789		0.29327		0.20536		0.01420		0.00411		5.658e+00		5.094e-07		15		5.246e+00		4.804e-07
6.84158		3.59640		11.99231		0.38038		0.26816		0.23985		0.18761		0.01287		0.00375		5.655e+00		6.123e-07		7		4.063e+00		4.404e-07
6.87658		0.00100		0.15018		0.07001		0.00336		0.00300		0.07804		0.00503		0.00156		3.887e+00		1.028e-07		0		3.553e+00		9.506e-08
6.87658		0.01000		0.15018		0.07001		0.00336		0.00300		0.08616		0.00536		0.00172		3.516e+00		9.400e-08		0		3.217e+00		8.611e-08
6.87658		0.35000		0.21797		0.08626		0.00487		0.00436		0.11674		0.00808		0.00233		2.772e+00		7.472e-08		1		3.821e+00		1.028e-07
6.87658		0.79190		0.33101		0.10696		0.00740		0.00662		0.13161		0.00838		0.00263		2.543e+00		6.970e-08		1		3.351e+00		9.215e-08
6.87658		1.11987		0.22229		0.08521		0.00497		0.00445		0.13896		0.00850		0.00278		2.334e+00		6.628e-08		0		2.083e+00		5.890e-08
6.87658		1.36459		0.37608		0.11144		0.00841		0.00752		0.13090		0.00816		0.00262		2.605e+00		7.532e-08		0		2.172e+00		6.329e-08
6.87658		1.56943		0.05327		0.03668		0.00119		0.00107		0.14152		0.00884		0.00283		2.014e+00		5.993e-08		0		1.955e+00		5.864e-08
6.87658		1.74788		0.06524		0.04090		0.00146		0.00130		0.13558		0.00940		0.00271		2.155e+00		6.653e-08		0		2.068e+00		6.390e-08
6.87658		1.90764		0.08368		0.04960		0.00187		0.00167		0.12961		0.00837		0.00259		2.262e+00		7.243e-08		0		2.136e+00		6.816e-08
6.87658		2.05210		0.18938		0.07870		0.00423		0.00379		0.14073		0.00860		0.00281		2.261e+00		7.490e-08		0		2.034e+00		6.715e-08
6.87658		2.18840		0.11235		0.05071		0.00251		0.00225		0.13492		0.00832		0.00270		2.242e+00		7.618e-08		0		2.097e+00		7.174e-08
6.87658		2.31476		0.18433		0.07353		0.00412		0.00369		0.12940		0.00811		0.00259		2.444e+00		8.658e-08		0		2.207e+00		7.820e-08
6.87658		2.43086		0.18124		0.07188		0.00405		0.00362		0.12397		0.00796		0.00248		2.556e+00		9.477e-08		0		2.297e+00		8.460e-08
6.87658		2.54089		0.05282		0.03601		0.00118		0.00106		0.11492		0.00713		0.00230		2.492e+00		9.522e-08		0		2.408e+00		9.236e-08
6.87658		2.64426		0.04256		0.01229		0.00095		0.00085		0.10944		0.00697		0.00219		2.602e+00		1.044e-07		0		2.550e+00		1.017e-07
6.87658		2.74155		0.09631		0.03860		0.00215		0.00193		0.10912		0.00672		0.00218		2.729e+00		1.136e-07		0		2.576e+00		1.074e-07
6.87658		2.83533		0.07435		0.01623		0.00166		0.00149		0.10883		0.00674		0.00218		2.681e+00		1.155e-07		0		2.572e+00		1.126e-07
6.87658		2.92252		0.34780		0.04750		0.00778		0.00696		0.10666		0.00682		0.00213		3.133e+00		1.439e-07		0		2.622e+00		1.205e-07
6.87658		3.00867		0.82478		0.08779		0.01844		0.01650		0.11616		0.00750		0.00232		3.583e+00		1.730e-07		1		3.593e+00		1.748e-07
6.87658		3.09162		1.38362		0.11276		0.03094		0.02767		0.12253		0.00794		0.00245		3.834e+00		1.981e-07		3		5.616e+00		2.901e-07
6.87658		3.17145		4.41169		0.17957		0.09865		0.08823		0.15889		0.01096		0.00318		4.444e+00		2.465e-07		3		3.100e+00		1.714e-07
6.87658		3.24809		10.64113		0.23686		0.23794		0.21282		0.20010		0.01437		0.00400		5.027e+00		2.991e-07		14		6.826e+00		4.073e-07
6.87658		3.31996		11.00809		0.26691		0.24615		0.22016		0.20763		0.01440		0.00415		4.932e+00		3.191e-07		7		3.546e+00		2.299e-07
6.87658		3.39015		12.99602		0.31193		0.29060		0.25992		0.20515		0.01446		0.00410		5.350e+00		3.838e-07		15		6.432e+00		4.626e-07
6.87658		3.45834		13.80800		0.36343		0.30876		0.27616		0.20804		0.01460		0.00416		5.446e+00		4.400e-07		18		7.535e+00		6.102e-07
6.87658		3.52606		12.54451		0.37220		0.28050		0.25089		0.19586		0.01376		0.00392		5.525e+00		5.228e-07		11		4.191e+00		3.983e-07
6.87658		3.59000		11.18661		0.37782		0.25014		0.22373		0.16809		0.01166		0.00336		6.191e+00		7.346e-07		12		6.510e+00		7.786e-07
6.91200		0.00100		0.11130		0.06229		0.00249		0.00223		0.07863		0.00496		0.00157		3.878e+00		1.037e-07		1		5.835e+00		1.538e-07
6.91200		0.01000		0.11130		0.06229		0.00249		0.00223		0.09388		0.00607		0.00188		3.228e+00		8.600e-08		1		4.891e+00		1.288e-07
6.91200		0.35000		0.14991		0.07166		0.00335		0.00300		0.12171		0.00857		0.00243		2.499e+00		6.677e-08		1		3.737e+00		9.901e-08
6.91200		0.79253		0.29445		0.10049		0.00658		0.00589		0.12914		0.00811		0.00258		2.559e+00		6.909e-08		0		2.206e+00		5.978e-08
6.91200		1.12343		0.42697		0.12038		0.00955		0.00854		0.13108		0.00820		0.00262		2.718e+00		7.605e-08		1		3.357e+00		9.369e-08
6.91200		1.36642		0.21867		0.08791		0.00489		0.00437		0.13273		0.00836		0.00265		2.448e+00		7.005e-08		0		2.181e+00		6.267e-08
6.91200		1.57261		0.08391		0.04997		0.00188		0.00168		0.13568		0.00869		0.00271		2.158e+00		6.448e-08		0		2.038e+00		6.043e-08
6.91200		1.74788		0.05840		0.03467		0.00131		0.00117		0.13896		0.00943		0.00278		2.081e+00		6.385e-08		0		2.008e+00		6.133e-08
6.91200		1.90607		0.29684		0.10028		0.00664		0.00594		0.13670		0.00848		0.00273		2.455e+00		7.747e-08		0		2.082e+00		6.573e-08
6.91200		2.05015		0.13594		0.06089		0.00304		0.00272		0.13778		0.00855		0.00276		2.238e+00		7.310e-08		0		2.034e+00		6.645e-08
6.91200		2.18543		0.15560		0.06437		0.00348		0.00311		0.13543		0.00853		0.00271		2.258e+00		7.616e-08		0		2.058e+00		6.961e-08
6.91200		2.31065		0.08586		0.05100		0.00192		0.00172		0.11982		0.00760		0.00240		2.452e+00		8.589e-08		0		2.315e+00		8.143e-08
6.91200		2.42613		0.14658		0.06309		0.00328		0.00293		0.12829		0.00759		0.00257		2.350e+00		8.550e-08		0		2.157e+00		7.872e-08
6.91200		2.53517		0.12976		0.05121		0.00290		0.00260		0.12783		0.00839		0.00256		2.414e+00		9.097e-08		1		3.582e+00		1.360e-07
6.91200		2.63687		0.04046		0.02088		0.00090		0.00081		0.10564		0.00664		0.00211		2.684e+00		1.066e-07		0		2.635e+00		1.043e-07
6.91200		2.73479		0.09735		0.03698		0.00218		0.00195		0.11150		0.00682		0.00223		2.681e+00		1.112e-07		0		2.520e+00		1.045e-07
6.91200		2.82915		0.16194		0.04327		0.00362		0.00324		0.10742		0.00689		0.00215		2.889e+00		1.245e-07		0		2.610e+00		1.137e-07
6.91200		2.91584		0.62684		0.08239		0.01402		0.01254		0.11912		0.00771		0.00238		3.288e+00		1.502e-07		1		3.627e+00		1.660e-07
6.91200		2.99952		1.23020		0.10507		0.02751		0.02460		0.12637		0.00815		0.00253		3.599e+00		1.740e-07		0		2.300e+00		1.115e-07
6.91200		3.08157		3.59906		0.15504		0.08048		0.07198		0.15080		0.01081		0.00302		4.328e+00		2.235e-07		5		5.352e+00		2.762e-07
6.91200		3.16166		8.85083		0.20759		0.19791		0.17702		0.20036		0.01396		0.00401		4.639e+00		2.604e-07		11		5.863e+00		3.254e-07
6.91200		3.23884		10.51810		0.24545		0.23519		0.21036		0.20673		0.01467		0.00413		4.840e+00		2.904e-07		4		3.419e+00		2.052e-07
6.91200		3.38158		13.15462		0.34750		0.29415		0.26309		0.20739		0.01450		0.00415		5.324e+00		3.899e-07		13		4.464e+00		3.323e-07
6.91200		3.45067		13.58615		0.37452		0.30380		0.27172		0.20925		0.01441		0.00418		5.354e+00		4.499e-07		11		3.995e+00		3.356e-07
6.91200		3.51811		12.37643		0.38918		0.27675		0.24753		0.19607		0.01352		0.00392		5.487e+00		5.532e-07		11		4.177e+00		4.224e-07
6.91200		3.58247		7.15762		0.32413		0.16005		0.14315		0.12030		0.00822		0.00241		7.069e+00		9.469e-07		13		1.280e+01		1.715e-06
6.94784		0.00100		0.21790		0.08757		0.00487		0.00436		0.07885		0.00500		0.00158		4.117e+00		1.068e-07		0		3.667e+00		9.524e-08
6.94784		0.01000		0.25301		0.09435		0.00566		0.00506		0.09004		0.00577		0.00180		3.659e+00		9.564e-08		0		3.217e+00		8.350e-08
6.94784		0.35000		0.24842		0.09390		0.00555		0.00497		0.11832		0.00788		0.00237		2.795e+00		7.216e-08		0		2.446e+00		6.389e-08
6.94784		0.79126		0.25585		0.09159		0.00572		0.00512		0.12690		0.00813		0.00254		2.598e+00		6.965e-08		0		2.279e+00		6.092e-08
6.94784		1.11853		0.43792		0.12258		0.00979		0.00876		0.13389		0.00878		0.00268		2.688e+00		7.394e-08		1		3.296e+00		9.058e-08
6.94784		1.36165		0.21565		0.08532		0.00482		0.00431		0.13761		0.00909		0.00275		2.347e+00		6.694e-08		0		2.100e+00		5.945e-08
6.94784		1.56592		0.20509		0.08112		0.00459		0.00410		0.14021		0.00867		0.00280		2.306e+00		6.794e-08		0		2.057e+00		6.001e-08
6.94784		1.74158		0.12167		0.06244		0.00272		0.00243		0.13665		0.00865		0.00273		2.266e+00		6.908e-08		0		2.070e+00		6.240e-08
6.94784		1.89950		0.17480		0.07051		0.00391		0.00350		0.13806		0.00866		0.00276		2.275e+00		7.136e-08		0		2.053e+00		6.394e-08
6.94784		2.04331		0.07498		0.03763		0.00168		0.00150		0.13879		0.00883		0.00278		2.102e+00		6.702e-08		0		2.012e+00		6.489e-08
6.94784		2.17603		0.13803		0.06401		0.00309		0.00276		0.13999		0.00900		0.00280		2.154e+00		7.095e-08		0		1.999e+00		6.666e-08
6.94784		2.30089		0.23280		0.08130		0.00521		0.00466		0.12416		0.00783		0.00248		2.638e+00		9.172e-08		0		2.335e+00		8.095e-08
6.94784		2.41539		0.01781		0.00796		0.00040		0.00036		0.12550		0.00760		0.00251		2.253e+00		8.037e-08		0		2.207e+00		7.966e-08
6.94784		2.52331		0.20886		0.07984		0.00467		0.00418		0.11391		0.00692		0.00228		2.818e+00		1.061e-07		0		2.531e+00		9.519e-08
6.94784		2.62490		0.02134		0.00871		0.00048		0.00043		0.10476		0.00705		0.00210		2.698e+00		1.056e-07		0		2.641e+00		1.036e-07
6.94784		2.72197		0.08233		0.01717		0.00184		0.00165		0.10697		0.00706		0.00214		2.745e+00		1.115e-07		1		4.306e+00		1.767e-07
6.94784		2.81640		0.12422		0.04277		0.00278		0.00248		0.09968		0.00601		0.00199		3.074e+00		1.330e-07		0		2.836e+00		1.224e-07
6.94784		2.90346		0.53082		0.08037		0.01187		0.01062		0.10377		0.00655		0.00208		3.657e+00		1.673e-07		2		5.747e+00		2.615e-07
6.94784		2.98782		1.39984		0.09744		0.03130		0.02800		0.12997		0.00842		0.00260		3.628e+00		1.758e-07		2		4.104e+00		1.981e-07
6.94784		3.07020		4.13403		0.16352		0.09244		0.08268		0.15792		0.01091		0.00316		4.327e+00		2.228e-07		4		4.192e+00		2.163e-07
6.94784		3.14994		9.25038		0.22536		0.20684		0.18501		0.19763		0.01398		0.00395		4.786e+00		2.680e-07		14		7.068e+00		3.925e-07
6.94784		3.22755		9.99375		0.23386		0.22347		0.19988		0.20603		0.01463		0.00412		4.758e+00		2.875e-07		7		3.449e+00		2.085e-07
6.94784		3.30002		11.82718		0.29083		0.26446		0.23654		0.20320		0.01424		0.00406		5.202e+00		3.468e-07		10		3.896e+00		2.597e-07
6.94784		3.37077		13.24890		0.34222		0.29625		0.26498		0.20775		0.01433		0.00415		5.345e+00		4.008e-07		9		3.885e+00		2.913e-07
6.94784		3.44022		13.02528		0.39231		0.29125		0.26051		0.19917		0.01391		0.00398		5.536e+00		4.834e-07		18		7.992e+00		6.989e-07
6.94784		3.50772		12.05103		0.40442		0.26947		0.24102		0.17664		0.01214		0.00353		6.059e+00		6.551e-07		19		9.906e+00		1.077e-06
6.98383		0.00100		0.13937		0.06970		0.00312		0.00279		0.07579		0.00557		0.00152		3.996e+00		1.019e-07		0		3.684e+00		9.411e-08
6.98383		0.01000		0.13937		0.06970		0.00312		0.00279		0.09389		0.00587		0.00188		3.254e+00		8.311e-08		0		2.975e+00		7.596e-08
6.98383		0.35000		0.20994		0.08572		0.00469		0.00420		0.12124		0.00875		0.00242		2.658e+00		6.859e-08		0		2.381e+00		6.111e-08
6.98383		0.79063		0.49373		0.12929		0.01104		0.00987		0.12540		0.00790		0.00251		2.973e+00		7.769e-08		1		3.536e+00		9.290e-08
6.98383		1.11045		0.25388		0.09341		0.00568		0.00508		0.13603		0.00846		0.00272		2.422e+00		6.596e-08		2		4.504e+00		1.218e-07
6.98383		1.35392		0.26525		0.09274		0.00593		0.00531		0.13108		0.00868		0.00262		2.543e+00		7.109e-08		1		3.448e+00		9.608e-08
6.98383		1.55599		0.08035		0.04968		0.00180		0.00161		0.13610		0.00910		0.00272		2.146e+00		6.089e-08		0		2.041e+00		5.873e-08
6.98383		1.73323		0.33768		0.10590		0.00755		0.00675		0.13778		0.00925		0.00276		2.425e+00		7.175e-08		0		2.014e+00		5.980e-08
6.98383		1.89159		0.23602		0.08672		0.00528		0.00472		0.13250		0.00856		0.00265		2.479e+00		7.582e-08		0		2.188e+00		6.717e-08
6.98383		2.16566		0.09151		0.05031		0.00205		0.00183		0.13006		0.00825		0.00260		2.288e+00		7.513e-08		0		2.151e+00		7.082e-08
6.98383		2.29022		0.08573		0.05113		0.00192		0.00171		0.12439		0.00769		0.00249		2.354e+00		7.935e-08		0		2.232e+00		7.641e-08
6.98383		2.40356		0.09390		0.04971		0.00210		0.00188		0.12117		0.00809		0.00242		2.448e+00		8.763e-08		0		2.316e+00		8.235e-08
6.98383		2.51040		0.16576		0.07258		0.00371		0.00332		0.11072		0.00679		0.00221		2.794e+00		1.037e-07		0		2.543e+00		9.433e-08
6.98383		2.61230		0.10857		0.05097		0.00243		0.00217		0.10954		0.00694		0.00219		2.789e+00		1.080e-07		0		2.584e+00		1.001e-07
6.98383		2.70797		0.16252		0.06263		0.00363		0.00325		0.10316		0.00667		0.00206		2.977e+00		1.211e-07		0		2.722e+00		1.106e-07
6.98383		2.80145		0.27768		0.06682		0.00621		0.00555		0.10602		0.00668		0.00212		3.162e+00		1.345e-07		0		2.711e+00		1.161e-07
6.98383		2.88931		0.66370		0.07707		0.01484		0.01327		0.11241		0.00709		0.00225		3.493e+00		1.574e-07		0		2.802e+00		1.266e-07
6.98383		2.97474		1.74423		0.11337		0.03900		0.03488		0.13377		0.00836		0.00268		3.777e+00		1.806e-07		3		4.661e+00		2.241e-07
6.98383		3.05714		3.65543		0.12332		0.08174		0.07311		0.15446		0.01075		0.00309		4.289e+00		2.190e-07		4		4.572e+00		2.357e-07
6.98383		3.13498		9.93671		0.21935		0.22219		0.19873		0.20208		0.01408		0.00404		4.835e+00		2.698e-07		6		3.460e+00		1.921e-07
6.98383		3.21296		11.52384		0.27971		0.25768		0.23048		0.20737		0.01379		0.00415		4.995e+00		3.035e-07		10		3.795e+00		2.307e-07
6.98383		3.28605		12.99681		0.32481		0.29062		0.25994		0.20293		0.01440		0.00406		5.413e+00		3.635e-07		13		4.749e+00		3.249e-07
6.98383		3.35665		13.02484		0.36065		0.29124		0.26050		0.20460		0.01433		0.00409		5.372e+00		4.115e-07		14		5.698e+00		4.396e-07
6.98383		3.42638		13.07706		0.39262		0.29241		0.26154		0.19601		0.01363		0.00392		5.601e+00		5.080e-07		12		4.328e+00		3.936e-07
6.98383		3.49372		11.00146		0.41427		0.24600		0.22003		0.16382		0.01116		0.00328		6.232e+00		7.278e-07		12		6.774e+00		7.973e-07
7.01991		0.00100		0.14333		0.06999		0.00320		0.00287		0.07717		0.00545		0.00154		3.952e+00		9.906e-08		0		3.610e+00		9.041e-08
7.01991		0.01000		0.17736		0.07782		0.00397		0.00355		0.09051		0.00590		0.00181		3.491e+00		8.711e-08		0		3.137e+00		7.874e-08
7.01991		0.35000		0.31723		0.10352		0.00709		0.00634		0.12283		0.00808		0.00246		2.727e+00		6.855e-08		0		2.283e+00		5.760e-08
7.01991		0.78937		0.52815		0.13641		0.01181		0.01056		0.12910		0.00813		0.00258		2.927e+00		7.519e-08		1		3.435e+00		8.863e-08
7.01991		1.10277		0.35202		0.10931		0.00787		0.00704		0.13395		0.00864		0.00268		2.499e+00		6.602e-08		1		3.266e+00		8.686e-08
7.01991		1.34577		0.25598		0.09297		0.00572		0.00512		0.13551		0.00899		0.00271		2.433e+00		6.706e-08		1		3.322e+00		9.099e-08
7.01991		1.54632		0.40840		0.11801		0.00913		0.00817		0.13844		0.00868		0.00277		2.546e+00		7.220e-08		0		2.092e+00		5.914e-08
7.01991		1.72485		0.12255		0.06120		0.00274		0.00245		0.13619		0.00915		0.00272		2.246e+00		6.508e-08		0		2.077e+00		6.067e-08
7.01991		1.88364		0.18159		0.07220		0.00406		0.00363		0.12943		0.00852		0.00259		2.443e+00		7.320e-08		0		2.199e+00		6.656e-08
7.01991		2.02734		0.13207		0.06083		0.00295		0.00264		0.13378		0.00884		0.00268		2.263e+00		6.996e-08		0		2.102e+00		6.581e-08
7.01991		2.15826		0.17539		0.07238		0.00392		0.00351		0.12584		0.00800		0.00252		2.505e+00		8.145e-08		0		2.253e+00		7.319e-08
7.01991		2.28081		0.02830		0.01001		0.00063		0.00057		0.12894		0.00838		0.00258		2.169e+00		7.303e-08		1		3.609e+00		1.218e-07
7.01991		2.49862		0.09991		0.05150		0.00223		0.00200		0.11598		0.00726		0.00232		2.547e+00		9.376e-08		0		2.431e+00		8.896e-08
7.01991		2.60060		0.05521		0.03472		0.00123		0.00110		0.10902		0.00669		0.00218		2.642e+00		1.003e-07		0		2.543e+00		9.758e-08
7.01991		2.69538		0.10286		0.03862		0.00230		0.00206		0.10776		0.00685		0.00216		2.810e+00		1.146e-07		1		4.242e+00		1.702e-07
7.01991		2.78749		0.33723		0.05286		0.00754		0.00674		0.10537		0.00702		0.00211		3.175e+00		1.345e-07		1		4.180e+00		1.768e-07
7.01991		2.87526		0.92659		0.09193		0.02072		0.01853		0.12341		0.00829		0.00247		3.470e+00		1.548e-07		2		4.644e+00		2.080e-07
7.01991		2.96059		2.25025		0.14064		0.05032		0.04500		0.13621		0.00948		0.00272		4.002e+00		1.905e-07		4		5.242e+00		2.503e-07
7.01991		3.04238		4.80310		0.17402		0.10740		0.09606		0.16078		0.01125		0.00322		4.480e+00		2.273e-07		5		4.639e+00		2.383e-07
7.01991		3.11771		8.00819		0.21539		0.17907		0.16016		0.18923		0.01318		0.00378		4.713e+00		2.583e-07		9		5.294e+00		2.934e-07
7.01991		3.19486		11.37070		0.26796		0.25426		0.22741		0.20482		0.01434		0.00410		5.039e+00		3.071e-07		12		5.147e+00		3.150e-07
7.01991		3.26850		12.83074		0.32550		0.28690		0.25661		0.21406		0.01485		0.00428		5.097e+00		3.457e-07		19		7.755e+00		5.259e-07
7.01991		3.33933		13.33145		0.37248		0.29810		0.26663		0.20756		0.01432		0.00415		5.338e+00		4.148e-07		13		4.241e+00		3.368e-07
7.01991		3.40927		11.95687		0.38703		0.26736		0.23914		0.19337		0.01334		0.00387		5.502e+00		5.165e-07		14		6.669e+00		6.288e-07
7.05606		0.00100		0.41933		0.12111		0.00938		0.00839		0.07942		0.00483		0.00159		4.481e+00		1.105e-07		0		3.668e+00		9.029e-08
7.05606		0.01000		0.45293		0.12569		0.01013		0.00906		0.09244		0.00575		0.00185		3.928e+00		9.703e-08		0		3.202e+00		7.879e-08
7.05606		0.35000		0.52514		0.13566		0.01174		0.01050		0.11807		0.00856		0.00236		3.213e+00		7.927e-08		0		2.578e+00		6.377e-08
7.05606		0.79000		0.31909		0.10413		0.00714		0.00638		0.12684		0.00790		0.00254		2.627e+00		6.670e-08		1		3.525e+00		8.939e-08
7.05606		1.10503		0.28817		0.09839		0.00644		0.00576		0.13426		0.00867		0.00269		2.462e+00		6.424e-08		1		3.348e+00		8.743e-08
7.05606		1.34577		0.18646		0.08039		0.00417		0.00373		0.13042		0.00857		0.00261		2.461e+00		6.669e-08		0		2.190e+00		5.900e-08
7.05606		1.54826		0.35496		0.10705		0.00794		0.00710		0.13705		0.00866		0.00274		2.436e+00		6.743e-08		0		2.049e+00		5.695e-08
7.05606		1.72311		0.19093		0.07941		0.00427		0.00382		0.13858		0.00830		0.00277		2.297e+00		6.586e-08		0		2.067e+00		5.934e-08
7.05606		1.88231		0.15541		0.07093		0.00348		0.00311		0.13862		0.00898		0.00277		2.210e+00		6.555e-08		0		2.011e+00		5.984e-08
7.05606		2.02660		0.11921		0.05912		0.00267		0.00238		0.13558		0.00931		0.00271		2.238e+00		6.930e-08		1		3.388e+00		1.045e-07
7.05606		2.15687		0.09291		0.05151		0.00208		0.00186		0.12829		0.00777		0.00257		2.318e+00		7.354e-08		0		2.181e+00		6.994e-08
7.05606		2.27950		0.05528		0.03509		0.00124		0.00111		0.12274		0.00766		0.00245		2.342e+00		7.765e-08		0		2.260e+00		7.542e-08
7.05606		2.39209		0.12178		0.06244		0.00272		0.00244		0.11493		0.00711		0.00230		2.633e+00		9.165e-08		0		2.459e+00		8.544e-08
7.05606		2.49682		0.14540		0.06253		0.00325		0.00291		0.11404		0.00708		0.00228		2.651e+00		9.581e-08		0		2.430e+00		8.815e-08
7.05606		2.59886		0.09828		0.03836		0.00220		0.00197		0.11185		0.00672		0.00224		2.660e+00		1.004e-07		0		2.515e+00		9.559e-08
7.05606		2.69334		0.22908		0.05464		0.00512		0.00458		0.11559		0.00762		0.00231		2.823e+00		1.119e-07		0		2.512e+00		1.001e-07
7.05606		2.78498		0.44327		0.06416		0.00991		0.00887		0.11254		0.00735		0.00225		3.208e+00		1.350e-07		0		2.617e+00		1.103e-07
7.05606		2.87265		1.35095		0.10623		0.03021		0.02702		0.12005		0.00792		0.00240		3.894e+00		1.741e-07		3		5.765e+00		2.578e-07
7.05606		2.95704		3.11556		0.14393		0.06967		0.06231		0.13660		0.00955		0.00273		4.492e+00		2.154e-07		2		3.094e+00		1.478e-07
7.05606		3.03959		5.63540		0.19041		0.12601		0.11271		0.16693		0.01184		0.00334		4.648e+00		2.396e-07		5		3.746e+00		1.951e-07
7.05606		3.11610		10.26944		0.25294		0.22963		0.20539		0.19797		0.01395		0.00396		5.004e+00		2.817e-07		12		5.998e+00		3.371e-07
7.05606		3.19345		12.74586		0.30188		0.28501		0.25492		0.20927		0.01463		0.00419		5.210e+00		3.225e-07		7		3.738e+00		2.321e-07
7.05606		3.26682		13.04272		0.36375		0.29164		0.26085		0.20754		0.01472		0.00415		5.292e+00		3.729e-07		16		6.884e+00		4.851e-07
7.05606		3.33633		13.15103		0.39140		0.29407		0.26302		0.20448		0.01427		0.00409		5.391e+00		4.430e-07		11		4.055e+00		3.332e-07
7.05606		3.40486		11.35600		0.38160		0.25393		0.22712		0.18508		0.01283		0.00370		5.604e+00		5.767e-07		13		6.642e+00		6.867e-07
7.09247		0.00100		0.39155		0.11808		0.00876		0.00783		0.07418		0.00514		0.00148		4.665e+00		1.122e-07		0		3.867e+00		9.337e-08
7.09247		0.01000		0.35582		0.11255		0.00796		0.00712		0.08605		0.00546		0.00172		3.885e+00		9.448e-08		0		3.264e+00		7.877e-08
7.09247		0.35000		0.31973		0.10660		0.00715		0.00639		0.12316		0.00801		0.00246		2.680e+00		6.543e-08		0		2.268e+00		5.504e-08
7.09247		0.79000		0.32182		0.10505		0.00720		0.00644		0.13356		0.00853		0.00267		2.469e+00		6.147e-08		0		2.089e+00		5.201e-08
7.09247		1.10729		0.26568		0.09404		0.00594		0.00531		0.13419		0.00870		0.00268		2.475e+00		6.290e-08		0		2.150e+00		5.524e-08
7.09247		1.34503		0.25317		0.09314		0.00566		0.00506		0.13146		0.00828		0.00263		2.513e+00		6.688e-08		0		2.204e+00		5.823e-08
7.09247		1.54858		0.15331		0.06987		0.00343		0.00307		0.13504		0.00878		0.00270		2.265e+00		6.233e-08		0		2.060e+00		5.628e-08
7.09247		1.71991		0.06053		0.03672		0.00135		0.00121		0.14277		0.00884		0.00286		2.044e+00		5.772e-08		0		1.959e+00		5.528e-08
7.09247		1.87726		0.11060		0.05995		0.00247		0.00221		0.13157		0.00880		0.00263		2.309e+00		6.764e-08		0		2.151e+00		6.297e-08
7.09247		2.02215		0.16782		0.07199		0.00375		0.00336		0.12991		0.00817		0.00260		2.381e+00		7.232e-08		1		3.521e+00		1.069e-07
7.09247		2.15246		0.01413		0.00707		0.00032		0.00028		0.12963		0.00820		0.00259		2.139e+00		6.789e-08		1		3.594e+00		1.133e-07
7.09247		2.27642		0.05387		0.03688		0.00120		0.00108		0.12629		0.00799		0.00253		2.269e+00		7.409e-08		0		2.192e+00		7.203e-08
7.09247		2.38812		0.11863		0.05259		0.00265		0.00237		0.12080		0.00758		0.00242		2.506e+00		8.629e-08		0		2.343e+00		8.026e-08
7.09247		2.49261		0.08933		0.04894		0.00200		0.00179		0.10300		0.00654		0.00206		2.860e+00		1.040e-07		0		2.706e+00		9.712e-08
7.09247		2.59482		0.22830		0.07231		0.00510		0.00457		0.10903		0.00703		0.00218		3.011e+00		1.129e-07		1		4.103e+00		1.545e-07
7.09247		2.68926		0.23911		0.05849		0.00535		0.00478		0.11083		0.00712		0.00222		2.937e+00		1.167e-07		1		4.047e+00		1.605e-07
7.09247		2.78084		0.86076		0.08164		0.01925		0.01722		0.12482		0.00870		0.00250		3.383e+00		1.408e-07		4		6.953e+00		2.918e-07
7.09247		2.86794		2.23590		0.12195		0.05000		0.04472		0.14098		0.01007		0.00282		3.864e+00		1.723e-07		1		2.537e+00		1.133e-07
7.09247		2.95095		3.59844		0.14248		0.08046		0.07197		0.15385		0.01072		0.00308		4.244e+00		2.031e-07		6		5.728e+00		2.740e-07
7.09247		3.03119		9.64760		0.24074		0.21573		0.19295		0.20505		0.01474		0.00410		4.697e+00		2.422e-07		10		4.653e+00		2.422e-07
7.09247		3.10887		10.89420		0.25564		0.24360		0.21788		0.20353		0.01428		0.00407		4.989e+00		2.839e-07		15		7.048e+00		3.991e-07
7.09247		3.18592		12.42389		0.31183		0.27781		0.24848		0.20543		0.01425		0.00411		5.233e+00		3.314e-07		11		3.988e+00		2.525e-07
7.09247		3.25916		13.89227		0.37441		0.31064		0.27785		0.21006		0.01462		0.00420		5.383e+00		3.905e-07		16		6.482e+00		4.728e-07
7.09247		3.32838		12.38016		0.39390		0.27683		0.24760		0.20756		0.01442		0.00415		5.167e+00		4.491e-07		9		3.795e+00		3.295e-07
7.09247		3.39545		9.29033		0.38155		0.20774		0.18581		0.14311		0.00981		0.00286		6.634e+00		7.548e-07		8		4.981e+00		5.687e-07
7.12912		0.00100		0.21639		0.08697		0.00484		0.00433		0.08159		0.00556		0.00163		3.958e+00		9.370e-08		0		3.548e+00		8.389e-08
7.12912		0.01000		0.18250		0.08009		0.00408		0.00365		0.08923		0.00619		0.00178		3.539e+00		8.329e-08		0		3.194e+00		7.557e-08
7.12912		0.35000		0.18354		0.07908		0.00410		0.00367		0.12543		0.00808		0.00251		2.542e+00		5.965e-08		0		2.272e+00		5.406e-08
7.12912		0.78683		0.18016		0.07909		0.00403		0.00360		0.13052		0.00794		0.00261		2.418e+00		5.945e-08		0		2.183e+00		5.318e-08
7.12912		1.10549		0.30008		0.10013		0.00671		0.00600		0.13445		0.00884		0.00269		2.470e+00		6.242e-08		0		2.114e+00		5.319e-08
7.12912		1.34130		0.19679		0.07887		0.00440		0.00394		0.13784		0.00923		0.00276		2.337e+00		6.072e-08		0		2.085e+00		5.407e-08
7.12912		1.54535		0.12500		0.06238		0.00280		0.00250		0.13505		0.00876		0.00270		2.276e+00		6.134e-08		0		2.090e+00		5.613e-08
7.12912		1.71496		0.08237		0.05101		0.00184		0.00165		0.13789		0.00862		0.00276		2.124e+00		5.918e-08		0		2.007e+00		5.573e-08
7.12912		1.87139		0.07115		0.04792		0.00159		0.00142		0.13729		0.00862		0.00275		2.156e+00		6.217e-08		1		3.355e+00		9.667e-08
7.12912		2.01670		0.09326		0.05153		0.00209		0.00187		0.13141		0.00847		0.00263		2.265e+00		6.795e-08		0		2.130e+00		6.371e-08
7.12912		2.14735		0.05896		0.03528		0.00132		0.00118		0.13210		0.00878		0.00264		2.213e+00		6.915e-08		0		2.111e+00		6.567e-08
7.12912		2.27158		0.06409		0.03710		0.00143		0.00128		0.12233		0.00760		0.00245		2.373e+00		7.700e-08		0		2.288e+00		7.426e-08
7.12912		2.38246		0.02827		0.01000		0.00063		0.00057		0.11909		0.00727		0.00238		2.382e+00		8.207e-08		0		2.328e+00		7.886e-08
7.12912		2.48719		0.08917		0.03881		0.00199		0.00178		0.11176		0.00713		0.00224		2.649e+00		9.415e-08		0		2.496e+00		8.846e-08
7.12912		2.58884		0.14870		0.04074		0.00332		0.00297		0.10897		0.00704		0.00218		2.769e+00		1.021e-07		0		2.539e+00		9.465e-08
7.12912		2.68311		0.25168		0.04501		0.00563		0.00503		0.10963		0.00685		0.00219		3.001e+00		1.174e-07		0		2.642e+00		1.039e-07
7.12912		2.77436		0.73605		0.07020		0.01646		0.01472		0.11535		0.00752		0.00231		3.470e+00		1.438e-07		0		2.754e+00		1.149e-07
7.12912		2.86114		2.65426		0.13678		0.05935		0.05309		0.14524		0.00969		0.00290		4.035e+00		1.790e-07		0		2.519e+00		1.121e-07
7.12912		2.94298		4.07055		0.16025		0.09102		0.08141		0.16028		0.01140		0.00321		4.237e+00		2.024e-07		4		4.178e+00		1.999e-07
7.12912		3.02161		9.81687		0.23018		0.21951		0.19634		0.20889		0.01450		0.00418		4.645e+00		2.400e-07		9		3.560e+00		1.847e-07
7.12912		3.10034		11.98897		0.28577		0.26808		0.23978		0.21043		0.01479		0.00421		5.040e+00		2.887e-07		9		3.703e+00		2.120e-07
7.12912		3.17665		12.35370		0.34130		0.27624		0.24707		0.21606		0.01505		0.00432		4.966e+00		3.195e-07		14		5.789e+00		3.754e-07
7.12912		3.31875		12.76585		0.42019		0.28545		0.25532		0.18823		0.01295		0.00376		5.795e+00		5.365e-07		11		4.376e+00		4.060e-07
7.20329		0.00100		0.21463		0.08764		0.00480		0.00429		0.07846		0.00511		0.00157		4.134e+00		9.310e-08		0		3.684e+00		8.367e-08
7.20329		0.01000		0.21463		0.08764		0.00480		0.00429		0.09139		0.00618		0.00183		3.542e+00		8.027e-08		0		3.163e+00		7.192e-08
7.20329		0.35000		0.10778		0.06223		0.00241		0.00216		0.12079		0.00900		0.00242		2.496e+00		5.771e-08		0		2.341e+00		5.349e-08
7.20329		0.76818		0.25546		0.09275		0.00571		0.00511		0.13342		0.00908		0.00267		2.474e+00		5.767e-08		0		2.168e+00		5.079e-08
7.20329		1.08494		0.37125		0.11103		0.00830		0.00742		0.13395		0.00792		0.00268		2.550e+00		6.118e-08		0		2.118e+00		5.115e-08
7.20329		1.32518		0.18413		0.07928		0.00412		0.00368		0.13751		0.00909		0.00275		2.295e+00		5.681e-08		1		3.320e+00		8.283e-08
7.20329		1.52843		0.30811		0.10063		0.00689		0.00616		0.13629		0.00857		0.00273		2.426e+00		6.252e-08		0		2.073e+00		5.351e-08
7.20329		1.70179		0.15968		0.07135		0.00357		0.00319		0.14004		0.00894		0.00280		2.217e+00		5.925e-08		1		3.250e+00		8.703e-08
7.20329		1.85852		0.04847		0.03476		0.00108		0.00097		0.13058		0.00856		0.00261		2.190e+00		6.200e-08		0		2.133e+00		5.932e-08
7.20329		1.99777		0.01435		0.00718		0.00032		0.00029		0.13116		0.00847		0.00262		2.108e+00		6.126e-08		0		2.111e+00		6.105e-08
7.20329		2.12981		0.02136		0.00872		0.00048		0.00043		0.12571		0.00850		0.00251		2.233e+00		6.724e-08		0		2.201e+00		6.627e-08
7.20329		2.24902		0.08111		0.03787		0.00181		0.00162		0.12889		0.00887		0.00258		2.292e+00		7.076e-08		0		2.151e+00		6.761e-08
7.20329		2.36265		0.07508		0.03788		0.00168		0.00150		0.11575		0.00758		0.00231		2.521e+00		8.252e-08		0		2.414e+00		7.948e-08
7.20329		2.47004		0.10948		0.01967		0.00245		0.00219		0.11226		0.00718		0.00225		2.689e+00		9.351e-08		0		2.519e+00		8.712e-08
7.20329		2.56946		0.26977		0.05484		0.00603		0.00540		0.11153		0.00680		0.00223		2.962e+00		1.090e-07		0		2.588e+00		9.416e-08
7.20329		2.66235		0.46133		0.05252		0.01032		0.00923		0.11295		0.00766		0.00226		3.230e+00		1.243e-07		0		2.628e+00		1.014e-07
7.20329		2.75211		1.61882		0.11768		0.03620		0.03238		0.13460		0.00937		0.00269		3.695e+00		1.523e-07		1		3.192e+00		1.311e-07
7.20329		2.83886		4.72968		0.17971		0.10576		0.09459		0.16550		0.01158		0.00331		4.374e+00		1.908e-07		5		4.555e+00		2.009e-07
7.20329		2.92115		9.07092		0.23933		0.20283		0.18142		0.19699		0.01401		0.00394		4.763e+00		2.290e-07		9		4.310e+00		2.077e-07
7.20329		3.00168		10.31125		0.27416		0.23057		0.20623		0.21134		0.01481		0.00423		4.699e+00		2.453e-07		4		3.314e+00		1.737e-07
7.20329		3.07865		11.29321		0.29771		0.25252		0.22586		0.21447		0.01495		0.00429		4.801e+00		2.834e-07		15		6.631e+00		3.896e-07
7.20329		3.15200		12.44619		0.37179		0.27831		0.24892		0.21185		0.01493		0.00424		5.088e+00		3.425e-07		9		3.726e+00		2.512e-07
7.20329		3.22290		13.77652		0.43383		0.30805		0.27553		0.20945		0.01443		0.00419		5.380e+00		4.367e-07		13		4.191e+00		3.416e-07
7.24087		0.00100		0.17723		0.07779		0.00396		0.00354		0.07758		0.00476		0.00155		4.041e+00		9.001e-08		0		3.661e+00		8.147e-08
7.24087		0.01000		0.17723		0.07779		0.00396		0.00354		0.08937		0.00585		0.00179		3.549e+00		7.954e-08		0		3.180e+00		7.069e-08
7.24087		0.35000		0.17700		0.07768		0.00396		0.00354		0.12107		0.00870		0.00242		2.625e+00		5.884e-08		0		2.343e+00		5.255e-08
7.24087		0.76361		0.41343		0.11671		0.00924		0.00827		0.12874		0.00838		0.00257		2.752e+00		6.298e-08		0		2.256e+00		5.177e-08
7.24087		1.07986		0.42631		0.12114		0.00953		0.00853		0.13986		0.00931		0.00280		2.554e+00		6.060e-08		0		2.090e+00		4.947e-08
7.24087		1.31989		0.23149		0.08638		0.00518		0.00463		0.13938		0.00942		0.00279		2.346e+00		5.694e-08		2		4.447e+00		1.089e-07
7.24087		1.52253		0.30206		0.10077		0.00675		0.00604		0.13049		0.00904		0.00261		2.548e+00		6.451e-08		0		2.172e+00		5.515e-08
7.24087		1.69709		0.13844		0.06429		0.00310		0.00277		0.12780		0.00860		0.00256		2.362e+00		6.180e-08		0		2.185e+00		5.763e-08
7.24087		1.85367		0.07126		0.04813		0.00159		0.00143		0.13066		0.00902		0.00261		2.230e+00		6.041e-08		0		2.145e+00		5.849e-08
7.24087		1.99176		0.13677		0.06335		0.00306		0.00274		0.12703		0.00837		0.00254		2.399e+00		6.855e-08		0		2.203e+00		6.262e-08
7.24087		2.12417		0.15693		0.06334		0.00351		0.00314		0.12841		0.00826		0.00257		2.398e+00		7.086e-08		0		2.173e+00		6.444e-08
7.24087		2.24212		0.10029		0.05178		0.00224		0.00201		0.11901		0.00821		0.00238		2.504e+00		7.741e-08		0		2.370e+00		7.326e-08
7.24087		2.35650		0.08954		0.04159		0.00200		0.00179		0.10959		0.00752		0.00219		2.674e+00		8.695e-08		0		2.548e+00		8.260e-08
7.24087		2.46457		0.15174		0.05482		0.00339		0.00303		0.10829		0.00690		0.00217		2.802e+00		9.641e-08		0		2.565e+00		8.774e-08
7.24087		2.56439		0.44947		0.07030		0.01005		0.00899		0.11640		0.00763		0.00233		3.114e+00		1.122e-07		0		2.539e+00		9.182e-08
7.24087		2.65671		0.82532		0.07367		0.01845		0.01651		0.12839		0.00861		0.00257		3.262e+00		1.251e-07		1		3.252e+00		1.247e-07
7.24087		2.74665		2.97510		0.14825		0.06653		0.05950		0.14931		0.01011		0.00299		4.039e+00		1.653e-07		1		2.652e+00		1.087e-07
7.24087		2.83268		5.31541		0.17189		0.11886		0.10631		0.17093		0.01187		0.00342		4.416e+00		1.949e-07		5		3.975e+00		1.760e-07
7.24087		2.91429		9.45793		0.21801		0.21149		0.18916		0.20601		0.01451		0.00412		4.643e+00		2.229e-07		7		3.387e+00		1.627e-07
7.24087		2.99518		11.39605		0.29071		0.25482		0.22792		0.20868		0.01473		0.00417		4.952e+00		2.643e-07		10		3.764e+00		2.005e-07
7.24087		3.07182		12.73889		0.35393		0.28485		0.25478		0.21870		0.01531		0.00437		4.983e+00		3.004e-07		14		5.512e+00		3.340e-07
7.24087		3.14469		13.02854		0.38986		0.29133		0.26057		0.21160		0.01468		0.00423		5.192e+00		3.650e-07		17		7.175e+00		5.059e-07
7.24087		3.21482		9.78763		0.35130		0.21886		0.19575		0.19545		0.01358		0.00391		4.989e+00		4.407e-07		8		3.690e+00		3.247e-07
7.27873		0.00100		0.20118		0.08090		0.00450		0.00402		0.07915		0.00511		0.00158		4.030e+00		8.807e-08		0		3.634e+00		7.923e-08
7.27873		0.01000		0.23675		0.08837		0.00529		0.00473		0.09406		0.00594		0.00188		3.401e+00		7.389e-08		0		3.082e+00		6.710e-08
7.27873		0.35000		0.27971		0.09562		0.00625		0.00559		0.11986		0.00864		0.00240		2.737e+00		6.009e-08		0		2.398e+00		5.258e-08
7.27873		0.76426		0.43184		0.12082		0.00966		0.00864		0.12964		0.00795		0.00259		2.771e+00		6.278e-08		0		2.260e+00		5.082e-08
7.27873		1.07615		0.29443		0.09935		0.00658		0.00589		0.13637		0.00926		0.00273		2.452e+00		5.708e-08		2		4.497e+00		1.044e-07
7.27873		1.31343		0.44326		0.12307		0.00991		0.00887		0.14150		0.00906		0.00283		2.561e+00		6.129e-08		0		2.084e+00		5.001e-08
7.27873		1.69384		0.11489		0.06041		0.00257		0.00230		0.13383		0.00946		0.00268		2.250e+00		5.820e-08		0		2.114e+00		5.463e-08
7.27873		1.85016		0.03897		0.03577		0.00087		0.00078		0.12818		0.00830		0.00256		2.228e+00		5.972e-08		0		2.165e+00		5.821e-08
7.27873		1.98824		0.12576		0.05279		0.00281		0.00252		0.13287		0.00855		0.00266		2.297e+00		6.493e-08		0		2.126e+00		5.940e-08
7.27873		2.23788		0.07939		0.05135		0.00178		0.00159		0.11615		0.00746		0.00232		2.493e+00		7.566e-08		0		2.395e+00		7.326e-08
7.27873		2.35247		0.12368		0.03989		0.00277		0.00247		0.11266		0.00750		0.00225		2.718e+00		8.744e-08		0		2.514e+00		8.046e-08
7.27873		2.45949		0.21255		0.04326		0.00475		0.00425		0.11523		0.00713		0.00230		2.772e+00		9.384e-08		0		2.508e+00		8.498e-08
7.27873		2.55834		0.54623		0.07930		0.01221		0.01092		0.11885		0.00800		0.00238		3.227e+00		1.148e-07		1		3.721e+00		1.334e-07
7.27873		2.65011		1.20479		0.08666		0.02694		0.02410		0.12759		0.00832		0.00255		3.531e+00		1.355e-07		3		5.507e+00		2.099e-07
7.27873		2.74100		3.68044		0.12992		0.08230		0.07361		0.16132		0.01118		0.00323		4.063e+00		1.660e-07		2		2.761e+00		1.130e-07
7.27873		2.82473		8.55174		0.21107		0.19122		0.17103		0.20664		0.01464		0.00413		4.417e+00		1.952e-07		6		3.204e+00		1.417e-07
7.27873		2.90501		9.97780		0.23648		0.22311		0.19956		0.20820		0.01470		0.00416		4.711e+00		2.275e-07		18		9.334e+00		4.512e-07
7.27873		2.98598		12.17575		0.31509		0.27226		0.24351		0.20974		0.01461		0.00419		5.105e+00		2.754e-07		14		6.044e+00		3.278e-07
7.27873		3.06335		13.02140		0.38001		0.29117		0.26043		0.21881		0.01519		0.00438		5.024e+00		3.114e-07		19		7.571e+00		4.695e-07
7.27873		3.13673		12.95735		0.41710		0.28974		0.25915		0.21210		0.01465		0.00424		5.172e+00		3.847e-07		7		3.715e+00		2.762e-07
7.27873		3.20688		10.65241		0.41415		0.23820		0.21305		0.16969		0.01164		0.00339		5.941e+00		5.823e-07		11		5.780e+00		5.730e-07
7.31681		0.00100		0.48805		0.12885		0.01091		0.00976		0.08112		0.00521		0.00162		4.612e+00		9.826e-08		0		3.704e+00		7.965e-08
7.31681		0.01000		0.48805		0.12885		0.01091		0.00976		0.09073		0.00596		0.00181		4.096e+00		8.803e-08		0		3.311e+00		7.125e-08
7.31681		0.35000		0.39381		0.11677		0.00881		0.00788		0.12086		0.00873		0.00242		2.870e+00		6.202e-08		0		2.378e+00		5.148e-08
7.31681		0.76230		0.50453		0.13136		0.01128		0.01009		0.13614		0.00861		0.00272		2.749e+00		6.063e-08		0		2.221e+00		4.928e-08
7.31681		1.06729		0.44004		0.12131		0.00984		0.00880		0.13582		0.00883		0.00272		2.638e+00		6.073e-08		2		4.430e+00		1.015e-07
7.31681		1.30273		0.21179		0.08650		0.00474		0.00424		0.13592		0.00956		0.00272		2.387e+00		5.700e-08		0		2.127e+00		5.042e-08
7.31681		1.51099		0.36086		0.11091		0.00807		0.00722		0.13468		0.00887		0.00269		2.507e+00		6.183e-08		0		2.092e+00		5.150e-08
7.31681		1.68704		0.22887		0.08670		0.00512		0.00458		0.13639		0.00959		0.00273		2.397e+00		6.113e-08		0		2.127e+00		5.433e-08
7.31681		1.84285		0.22090		0.08052		0.00494		0.00442		0.13201		0.00860		0.00264		2.483e+00		6.649e-08		0		2.192e+00		5.837e-08
7.31681		1.98119		0.19836		0.07221		0.00444		0.00397		0.12848		0.00852		0.00257		2.482e+00		6.929e-08		0		2.236e+00		6.198e-08
7.31681		2.10810		0.18543		0.05462		0.00415		0.00371		0.12869		0.00816		0.00257		2.472e+00		7.190e-08		0		2.218e+00		6.426e-08
7.31681		2.23094		0.07103		0.03702		0.00159		0.00142		0.10936		0.00751		0.00219		2.675e+00		8.103e-08		0		2.567e+00		7.788e-08
7.31681		2.34608		0.13978		0.05311		0.00313		0.00280		0.11697		0.00792		0.00234		2.609e+00		8.295e-08		0		2.384e+00		7.645e-08
7.31681		2.54698		0.53618		0.07512		0.01199		0.01072		0.11540		0.00744		0.00231		3.317e+00		1.185e-07		1		3.835e+00		1.371e-07
7.31681		2.63953		1.51597		0.09435		0.03390		0.03032		0.13154		0.00904		0.00263		3.721e+00		1.423e-07		1		3.301e+00		1.261e-07
7.31681		2.73004		3.87445		0.14108		0.08664		0.07749		0.16120		0.01117		0.00322		4.121e+00		1.696e-07		5		4.978e+00		2.047e-07
7.31681		2.81142		8.71268		0.21393		0.19482		0.17425		0.19840		0.01390		0.00397		4.644e+00		2.081e-07		5		3.305e+00		1.470e-07
7.31681		2.89052		9.71748		0.24405		0.21729		0.19435		0.20749		0.01470		0.00415		4.656e+00		2.245e-07		10		4.539e+00		2.233e-07
7.31681		2.97037		11.44311		0.31694		0.25588		0.22886		0.21168		0.01481		0.00423		4.902e+00		2.690e-07		15		6.694e+00		3.678e-07
7.31681		3.04879		12.90507		0.38919		0.28857		0.25810		0.21458		0.01506		0.00429		5.114e+00		3.268e-07		18		7.428e+00		4.755e-07
7.31681		3.12316		11.76983		0.41127		0.26318		0.23540		0.20249		0.01403		0.00405		5.180e+00		4.113e-07		13		5.782e+00		4.590e-07
7.31681		3.19392		6.17980		0.32187		0.13818		0.12360		0.11175		0.00761		0.00223		7.184e+00		8.069e-07		7		8.070e+00		9.073e-07
7.39371		0.00100		0.36405		0.11201		0.00814		0.00728		0.07877		0.00526		0.00158		4.289e+00		9.216e-08		0		3.582e+00		7.678e-08
7.39371		0.01000		0.29367		0.10033		0.00657		0.00587		0.09327		0.00586		0.00187		3.584e+00		7.626e-08		0		3.060e+00		6.557e-08
7.39371		0.35000		0.15193		0.07096		0.00340		0.00304		0.11857		0.00826		0.00237		2.554e+00		5.456e-08		0		2.344e+00		5.054e-08
7.39371		0.75107		0.47395		0.12678		0.01060		0.00948		0.13077		0.00834		0.00262		2.810e+00		6.240e-08		1		3.392e+00		7.502e-08
7.39371		1.06259		0.32588		0.10415		0.00729		0.00652		0.13675		0.00905		0.00273		2.429e+00		5.567e-08		0		2.035e+00		4.651e-08
7.39371		1.29850		0.49070		0.12675		0.01097		0.00981		0.13691		0.00881		0.00274		2.729e+00		6.548e-08		0		2.195e+00		5.204e-08
7.39371		1.49603		0.40140		0.11799		0.00898		0.00803		0.13813		0.00925		0.00276		2.530e+00		6.290e-08		0		2.089e+00		5.136e-08
7.39371		1.66946		0.19446		0.07200		0.00435		0.00389		0.13798		0.00908		0.00276		2.320e+00		5.880e-08		0		2.080e+00		5.316e-08
7.39371		1.82239		0.25193		0.08784		0.00563		0.00504		0.13215		0.00869		0.00264		2.487e+00		6.618e-08		0		2.193e+00		5.840e-08
7.39371		1.96268		0.11915		0.05113		0.00266		0.00238		0.12977		0.00859		0.00260		2.317e+00		6.423e-08		0		2.181e+00		6.066e-08
7.39371		2.08737		0.06062		0.03694		0.00136		0.00121		0.12467		0.00827		0.00249		2.322e+00		6.720e-08		0		2.243e+00		6.526e-08
7.39371		2.20819		0.18184		0.06181		0.00407		0.00364		0.11799		0.00800		0.00236		2.651e+00		8.141e-08		0		2.413e+00		7.378e-08
7.39371		2.32015		0.07894		0.01683		0.00177		0.00158		0.10930		0.00722		0.00219		2.656e+00		8.560e-08		0		2.546e+00		8.231e-08
7.39371		2.42736		0.35243		0.06180		0.00788		0.00705		0.11332		0.00739		0.00227		2.964e+00		1.010e-07		0		2.472e+00		8.466e-08
7.39371		2.52608		1.23177		0.10168		0.02754		0.02464		0.12377		0.00815		0.00248		3.671e+00		1.332e-07		1		3.541e+00		1.293e-07
7.39371		2.61765		3.57307		0.15901		0.07990		0.07146		0.15809		0.01121		0.00316		4.113e+00		1.603e-07		7		6.700e+00		2.623e-07
7.39371		2.70520		8.59936		0.23056		0.19229		0.17199		0.20535		0.01421		0.00411		4.452e+00		1.888e-07		7		3.309e+00		1.403e-07
7.39371		2.78731		9.07920		0.22313		0.20302		0.18158		0.20831		0.01474		0.00417		4.527e+00		2.095e-07		13		6.393e+00		2.966e-07
7.39371		2.86777		10.45357		0.27688		0.23375		0.20907		0.20424		0.01428		0.00408		4.864e+00		2.511e-07		11		4.970e+00		2.585e-07
7.39371		2.94705		11.57030		0.34442		0.25872		0.23141		0.21257		0.01468		0.00425		4.900e+00		2.910e-07		21		1.022e+01		6.079e-07
7.39371		3.02094		11.82301		0.38664		0.26437		0.23646		0.21319		0.01480		0.00426		4.945e+00		3.558e-07		9		3.640e+00		2.598e-07
7.39371		3.09453		10.97992		0.42649		0.24552		0.21960		0.17186		0.01175		0.00344		5.946e+00		5.684e-07		10		4.545e+00		4.352e-07
7.43261		0.00100		0.21508		0.08781		0.00481		0.00430		0.08335		0.00565		0.00167		3.875e+00		7.639e-08		0		3.471e+00		6.879e-08
7.43261		0.01000		0.21508		0.08781		0.00481		0.00430		0.09935		0.00620		0.00199		3.258e+00		6.494e-08		0		2.910e+00		5.771e-08
7.43261		0.35000		0.35532		0.11131		0.00795		0.00711		0.12082		0.00893		0.00242		2.761e+00		5.481e-08		1		3.604e+00		7.197e-08
7.43261		0.74773		0.68249		0.15117		0.01526		0.01365		0.14233		0.00922		0.00285		2.805e+00		5.753e-08		1		2.960e+00		6.069e-08
7.43261		1.06400		0.36392		0.11092		0.00814		0.00728		0.13422		0.00836		0.00268		2.513e+00		5.369e-08		0		2.103e+00		4.462e-08
7.43261		1.29965		0.38509		0.11218		0.00861		0.00770		0.13844		0.00942		0.00277		2.496e+00		5.534e-08		0		2.066e+00		4.547e-08
7.43261		1.49201		0.27030		0.09323		0.00604		0.00541		0.13939		0.00907		0.00279		2.373e+00		5.402e-08		0		2.070e+00		4.726e-08
7.43261		1.66256		0.08397		0.04989		0.00188		0.00168		0.13055		0.00834		0.00261		2.237e+00		5.324e-08		0		2.119e+00		5.035e-08
7.43261		1.81414		0.12506		0.06247		0.00280		0.00250		0.13598		0.00868		0.00272		2.247e+00		5.470e-08		1		3.371e+00		8.338e-08
7.43261		1.95604		0.13966		0.05323		0.00312		0.00279		0.12775		0.00851		0.00255		2.365e+00		6.150e-08		0		2.189e+00		5.660e-08
7.43261		2.08233		0.10346		0.05163		0.00231		0.00207		0.12206		0.00783		0.00244		2.425e+00		6.644e-08		0		2.315e+00		6.274e-08
7.43261		2.20207		0.15408		0.05223		0.00345		0.00308		0.11339		0.00732		0.00227		2.690e+00		7.632e-08		0		2.458e+00		7.009e-08
7.43261		2.31281		0.12828		0.04007		0.00287		0.00257		0.11332		0.00730		0.00227		2.669e+00		8.131e-08		0		2.491e+00		7.516e-08
7.43261		2.41994		0.26597		0.05467		0.00595		0.00532		0.10134		0.00694		0.00203		3.269e+00		1.046e-07		1		4.448e+00		1.429e-07
7.43261		2.51855		2.24198		0.13484		0.05013		0.04484		0.14782		0.01013		0.00296		3.695e+00		1.268e-07		3		4.317e+00		1.484e-07
7.43261		2.60942		4.18339		0.16070		0.09354		0.08367		0.16819		0.01152		0.00336		4.096e+00		1.511e-07		5		4.709e+00		1.743e-07
7.43261		2.69520		8.18468		0.21648		0.18302		0.16369		0.20214		0.01428		0.00404		4.462e+00		1.796e-07		10		5.490e+00		2.209e-07
7.43261		2.77743		9.74508		0.23929		0.21791		0.19490		0.20807		0.01453		0.00416		4.635e+00		2.048e-07		10		4.489e+00		2.001e-07
7.43261		2.85764		10.97142		0.31899		0.24533		0.21943		0.21399		0.01500		0.00428		4.771e+00		2.371e-07		13		5.846e+00		2.917e-07
7.43261		2.93566		14.21155		0.41577		0.31778		0.28423		0.21677		0.01486		0.00434		5.248e+00		3.049e-07		16		6.138e+00		3.579e-07
7.43261		3.00767		12.45896		0.42887		0.27859		0.24918		0.20282		0.01414		0.00406		5.311e+00		3.769e-07		8		3.850e+00		2.744e-07
7.43261		3.07963		6.61560		0.35471		0.14793		0.13231		0.11880		0.00809		0.00238		6.958e+00		7.100e-07		4		4.890e+00		5.006e-07
7.47169		0.00100		0.53336		0.13601		0.01193		0.01067		0.08143		0.00501		0.00163		4.675e+00		9.339e-08		0		3.750e+00		7.501e-08
7.47169		0.01000		0.53336		0.13601		0.01193		0.01067		0.09329		0.00654		0.00187		4.094e+00		8.252e-08		0		3.270e+00		6.545e-08
7.47169		0.35000		0.54039		0.13519		0.01208		0.01081		0.11968		0.00787		0.00239		3.199e+00		6.414e-08		0		2.557e+00		5.151e-08
7.47169		0.74639		0.57025		0.14009		0.01275		0.01141		0.13306		0.00884		0.00266		2.885e+00		5.972e-08		0		2.319e+00		4.796e-08
7.47169		1.06447		0.32712		0.10572		0.00731		0.00654		0.13046		0.00872		0.00261		2.563e+00		5.446e-08		0		2.128e+00		4.566e-08
7.47169		1.30004		0.34422		0.10584		0.00770		0.00688		0.14061		0.00947		0.00281		2.381e+00		5.258e-08		0		1.983e+00		4.413e-08
7.47169		1.49101		0.24990		0.08684		0.00559		0.00500		0.13456		0.00862		0.00269		2.483e+00		5.748e-08		0		2.156e+00		4.981e-08
7.47169		1.65714		0.24714		0.08725		0.00553		0.00494		0.13099		0.00825		0.00262		2.509e+00		5.976e-08		1		3.436e+00		8.266e-08
7.47169		1.80751		0.25563		0.09413		0.00572		0.00511		0.12940		0.00861		0.00259		2.565e+00		6.404e-08		1		3.493e+00		8.754e-08
7.47169		1.94810		0.14419		0.03910		0.00322		0.00288		0.12756		0.00839		0.00255		2.375e+00		6.240e-08		0		2.182e+00		5.725e-08
7.47169		2.07463		0.11154		0.03756		0.00249		0.00223		0.11795		0.00789		0.00236		2.571e+00		7.106e-08		0		2.398e+00		6.617e-08
7.47169		2.19502		0.21837		0.04226		0.00488		0.00437		0.12516		0.00809		0.00250		2.597e+00		7.539e-08		1		3.555e+00		1.033e-07
7.47169		2.30610		0.17855		0.07077		0.00399		0.00357		0.10156		0.00661		0.00203		3.109e+00		9.519e-08		0		2.798e+00		8.625e-08
7.47169		2.41207		0.80163		0.09745		0.01793		0.01603		0.11701		0.00800		0.00234		3.542e+00		1.173e-07		0		2.721e+00		8.934e-08
7.47169		2.51020		2.62994		0.13056		0.05881		0.05260		0.14800		0.01056		0.00296		3.968e+00		1.393e-07		5		5.683e+00		2.004e-07
7.47169		2.59944		4.28518		0.16790		0.09582		0.08570		0.15960		0.01104		0.00319		4.349e+00		1.649e-07		5		4.929e+00		1.876e-07
7.47169		2.68479		9.06609		0.22957		0.20272		0.18132		0.20680		0.01464		0.00414		4.555e+00		1.895e-07		7		3.332e+00		1.382e-07
7.47169		2.84642		12.34119		0.36622		0.27596		0.24682		0.21537		0.01486		0.00431		4.968e+00		2.596e-07		13		5.047e+00		2.668e-07
7.47169		2.92474		14.23876		0.44433		0.31839		0.28478		0.21024		0.01457		0.00420		5.453e+00		3.402e-07		17		6.908e+00		4.320e-07
7.47169		2.99818		11.17347		0.42939		0.24985		0.22347		0.19776		0.01379		0.00396		5.201e+00		4.166e-07		17		7.900e+00		6.349e-07
7.51066		0.00100		0.63489		0.14811		0.01420		0.01270		0.08172		0.00503		0.00163		4.812e+00		9.678e-08		0		3.833e+00		7.761e-08
7.51066		0.01000		0.63128		0.14806		0.01412		0.01263		0.09544		0.00604		0.00191		4.101e+00		8.348e-08		0		3.279e+00		6.642e-08
7.51066		0.35000		0.52387		0.13533		0.01171		0.01048		0.12513		0.00838		0.00250		3.033e+00		6.212e-08		0		2.432e+00		4.964e-08
7.51066		0.74706		0.39729		0.11574		0.00888		0.00795		0.13326		0.00863		0.00267		2.617e+00		5.437e-08		0		2.161e+00		4.524e-08
7.51066		1.05835		0.34619		0.10644		0.00774		0.00692		0.13777		0.00957		0.00276		2.421e+00		5.242e-08		0		2.025e+00		4.396e-08
7.51066		1.29503		0.30388		0.09920		0.00679		0.00608		0.13233		0.00899		0.00265		2.463e+00		5.566e-08		0		2.138e+00		4.832e-08
7.51066		1.48428		0.10524		0.05047		0.00235		0.00210		0.13963		0.00863		0.00279		2.174e+00		5.054e-08		1		3.278e+00		7.687e-08
7.51066		1.64806		0.19002		0.07317		0.00425		0.00380		0.13420		0.00875		0.00268		2.386e+00		5.810e-08		1		3.377e+00		8.228e-08
7.51066		1.79725		0.20143		0.07949		0.00450		0.00403		0.13124		0.00859		0.00262		2.456e+00		6.231e-08		0		2.193e+00		5.587e-08
7.51066		1.93548		0.13483		0.02188		0.00301		0.00270		0.12871		0.00859		0.00257		2.410e+00		6.497e-08		0		2.183e+00		5.822e-08
7.51066		2.06424		0.12495		0.04025		0.00279		0.00250		0.12444		0.00825		0.00249		2.466e+00		6.851e-08		0		2.272e+00		6.374e-08
7.51066		2.18543		0.04908		0.01312		0.00110		0.00098		0.10878		0.00716		0.00218		2.648e+00		7.863e-08		2		5.829e+00		1.727e-07
7.51066		2.29741		0.16568		0.04033		0.00370		0.00331		0.10515		0.00672		0.00210		2.951e+00		9.375e-08		1		4.335e+00		1.365e-07
7.51066		2.40190		1.33294		0.11650		0.02981		0.02666		0.13060		0.00867		0.00261		3.544e+00		1.191e-07		0		2.119e+00		7.130e-08
7.51066		2.49922		2.73114		0.14432		0.06107		0.05462		0.14875		0.01023		0.00297		3.970e+00		1.431e-07		4		4.872e+00		1.764e-07
7.51066		2.58730		7.74653		0.21380		0.17322		0.15493		0.20109		0.01416		0.00402		4.365e+00		1.718e-07		11		6.038e+00		2.367e-07
7.51066		2.67228		9.21213		0.24419		0.20599		0.18424		0.20717		0.01461		0.00414		4.567e+00		1.952e-07		3		3.193e+00		1.372e-07
7.51066		2.75447		10.54915		0.29650		0.23589		0.21098		0.21488		0.01521		0.00430		4.659e+00		2.232e-07		13		5.954e+00		2.867e-07
7.51066		2.83357		12.70010		0.38916		0.28398		0.25400		0.21928		0.01524		0.00439		4.975e+00		2.746e-07		14		5.518e+00		3.070e-07
7.51066		2.91172		11.65878		0.40443		0.26070		0.23318		0.20309		0.01420		0.00406		5.182e+00		3.505e-07		7		3.710e+00		2.503e-07
7.51066		2.98632		9.18160		0.41280		0.20531		0.18363		0.16011		0.01116		0.00320		5.913e+00		5.458e-07		4		4.149e+00		3.853e-07
7.58864		0.00100		0.45859		0.12726		0.01025		0.00917		0.08145		0.00569		0.00163		4.459e+00		8.350e-08		0		3.641e+00		6.837e-08
7.58864		0.01000		0.45859		0.12726		0.01025		0.00917		0.09446		0.00634		0.00189		3.876e+00		7.289e-08		0		3.139e+00		5.894e-08
7.58864		0.35000		0.49174		0.13150		0.01100		0.00983		0.12578		0.00889		0.00252		2.966e+00		5.633e-08		0		2.391e+00		4.521e-08
7.58864		0.74438		0.41417		0.11783		0.00926		0.00828		0.13412		0.00884		0.00268		2.634e+00		5.132e-08		0		2.166e+00		4.208e-08
7.58864		1.05409		0.39093		0.11307		0.00874		0.00782		0.13612		0.00979		0.00272		2.539e+00		5.186e-08		0		2.108e+00		4.249e-08
7.58864		1.28456		0.27352		0.09334		0.00612		0.00547		0.13999		0.00928		0.00280		2.380e+00		5.008e-08		1		3.217e+00		6.739e-08
7.58864		1.64259		0.12347		0.06138		0.00276		0.00247		0.12934		0.00872		0.00259		2.323e+00		5.242e-08		0		2.186e+00		4.983e-08
7.58864		1.79251		0.19262		0.06256		0.00431		0.00385		0.13003		0.00871		0.00260		2.470e+00		5.920e-08		0		2.205e+00		5.258e-08
7.58864		1.93057		0.09915		0.01874		0.00222		0.00198		0.12065		0.00866		0.00241		2.461e+00		6.157e-08		0		2.331e+00		5.856e-08
7.58864		2.05721		0.04616		0.01281		0.00103		0.00092		0.10833		0.00720		0.00217		2.639e+00		6.941e-08		0		2.573e+00		6.821e-08
7.58864		2.17603		0.19569		0.04295		0.00438		0.00391		0.11352		0.00759		0.00227		2.809e+00		7.803e-08		0		2.529e+00		7.106e-08
7.58864		2.28628		0.60373		0.06574		0.01350		0.01207		0.12084		0.00778		0.00242		3.231e+00		9.739e-08		0		2.576e+00		7.715e-08
7.58864		2.38979		2.18314		0.12486		0.04882		0.04366		0.14486		0.01022		0.00290		3.726e+00		1.204e-07		4		4.972e+00		1.604e-07
7.58864		2.48578		5.58635		0.17368		0.12491		0.11173		0.18696		0.01336		0.00374		4.107e+00		1.437e-07		8		5.480e+00		1.917e-07
7.58864		2.57781		8.46150		0.23698		0.18920		0.16923		0.20496		0.01444		0.00410		4.448e+00		1.711e-07		4		3.127e+00		1.202e-07
7.58864		2.66516		10.35374		0.28012		0.23152		0.20707		0.21948		0.01522		0.00439		4.530e+00		1.941e-07		13		5.877e+00		2.538e-07
7.58864		2.74920		11.03720		0.33057		0.24680		0.22074		0.22155		0.01548		0.00443		4.612e+00		2.298e-07		8		3.370e+00		1.679e-07
7.58864		2.90914		9.98400		0.43877		0.22325		0.19968		0.17107		0.01168		0.00342		5.731e+00		4.859e-07		5		4.058e+00		3.453e-07
7.62813		0.00100		0.58433		0.14279		0.01307		0.01169		0.08068		0.00519		0.00161		4.841e+00		9.020e-08		0		3.841e+00		7.129e-08
7.62813		0.01000		0.58433		0.14279		0.01307		0.01169		0.09548		0.00669		0.00191		4.071e+00		7.539e-08		0		3.243e+00		6.019e-08
7.62813		0.35000		0.55583		0.13925		0.01243		0.01112		0.12146		0.00852		0.00243		3.152e+00		5.883e-08		0		2.530e+00		4.731e-08
7.62813		0.74505		0.47916		0.12832		0.01071		0.00958		0.13313		0.00852		0.00266		2.768e+00		5.353e-08		0		2.247e+00		4.329e-08
7.62813		1.04981		0.36667		0.11272		0.00820		0.00733		0.13666		0.00903		0.00273		2.483e+00		4.991e-08		0		2.070e+00		4.140e-08
7.62813		1.27597		0.17564		0.07254		0.00393		0.00351		0.13961		0.00922		0.00279		2.241e+00		4.660e-08		1		3.261e+00		6.777e-08
7.62813		1.47041		0.13188		0.05237		0.00295		0.00264		0.13720		0.00879		0.00274		2.213e+00		4.822e-08		1		3.325e+00		7.229e-08
7.62813		1.64198		0.20373		0.07765		0.00456		0.00407		0.13177		0.00875		0.00264		2.422e+00		5.471e-08		1		3.405e+00		7.745e-08
7.62813		1.79195		0.11063		0.05193		0.00247		0.00221		0.12774		0.00839		0.00255		2.386e+00		5.689e-08		1		3.583e+00		8.520e-08
7.62813		1.93057		0.07753		0.01654		0.00173		0.00155		0.12227		0.00868		0.00245		2.380e+00		5.962e-08		1		3.758e+00		9.421e-08
7.62813		2.05477		0.19634		0.05492		0.00439		0.00393		0.11924		0.00784		0.00238		2.674e+00		7.074e-08		2		5.195e+00		1.378e-07
7.62813		2.17120		0.20991		0.04361		0.00469		0.00420		0.10606		0.00724		0.00212		3.033e+00		8.570e-08		1		4.214e+00		1.188e-07
7.62813		2.28037		1.13534		0.09897		0.02539		0.02271		0.12602		0.00895		0.00252		3.552e+00		1.073e-07		1		3.459e+00		1.043e-07
7.62813		2.38330		2.27258		0.12226		0.05082		0.04545		0.14760		0.01033		0.00295		3.735e+00		1.207e-07		2		3.589e+00		1.168e-07
7.62813		2.47913		7.15699		0.20099		0.16004		0.14314		0.20244		0.01449		0.00405		4.210e+00		1.489e-07		6		3.112e+00		1.104e-07
7.62813		2.57043		9.14050		0.24911		0.20439		0.18281		0.20672		0.01427		0.00413		4.575e+00		1.803e-07		7		3.342e+00		1.313e-07
7.62813		2.65840		11.82643		0.32150		0.26445		0.23653		0.22026		0.01537		0.00441		4.784e+00		2.118e-07		12		4.416e+00		1.991e-07
7.62813		2.74301		12.80243		0.40327		0.28627		0.25605		0.22166		0.01540		0.00443		4.926e+00		2.590e-07		17		6.885e+00		3.626e-07
7.62813		2.82438		11.87932		0.44385		0.26563		0.23759		0.20945		0.01463		0.00419		5.065e+00		3.428e-07		18		7.709e+00		5.176e-07
7.66796		0.00100		0.52140		0.13490		0.01166		0.01043		0.08699		0.00580		0.00174		4.338e+00		8.087e-08		0		3.493e+00		6.495e-08
7.66796		0.01000		0.48579		0.13011		0.01086		0.00972		0.09807		0.00673		0.00196		3.790e+00		6.979e-08		0		3.059e+00		5.686e-08
7.66796		0.35000		0.47342		0.12853		0.01059		0.00947		0.12265		0.00906		0.00245		3.012e+00		5.623e-08		0		2.433e+00		4.563e-08
7.66796		0.74371		0.51856		0.13322		0.01160		0.01037		0.13883		0.00896		0.00278		2.723e+00		5.272e-08		0		2.187e+00		4.220e-08
7.66796		1.04264		0.19351		0.07906		0.00433		0.00387		0.13248		0.00853		0.00265		2.413e+00		4.846e-08		2		4.676e+00		9.367e-08
7.66796		1.26811		0.28090		0.09470		0.00628		0.00562		0.13879		0.00889		0.00278		2.420e+00		5.038e-08		1		3.248e+00		6.771e-08
7.66796		1.46086		0.17516		0.07044		0.00392		0.00350		0.13675		0.00912		0.00274		2.297e+00		5.006e-08		0		2.074e+00		4.511e-08
7.66796		1.63068		0.30221		0.09377		0.00676		0.00604		0.13454		0.00916		0.00269		2.459e+00		5.616e-08		1		3.346e+00		7.617e-08
7.66796		1.78104		0.22276		0.06450		0.00498		0.00446		0.13195		0.00922		0.00264		2.477e+00		5.971e-08		0		2.195e+00		5.256e-08
7.66796		1.91888		0.16406		0.07022		0.00367		0.00328		0.11348		0.00837		0.00227		2.721e+00		6.877e-08		0		2.476e+00		6.256e-08
7.66796		2.04331		0.23570		0.06575		0.00527		0.00471		0.11719		0.00833		0.00234		2.790e+00		7.364e-08		0		2.476e+00		6.618e-08
7.66796		2.15873		0.43452		0.05152		0.00972		0.00869		0.11589		0.00800		0.00232		3.091e+00		8.755e-08		1		3.807e+00		1.083e-07
7.66796		2.26762		1.16736		0.10070		0.02610		0.02335		0.12582		0.00852		0.00252		3.553e+00		1.091e-07		1		3.477e+00		1.061e-07
7.66796		2.46639		7.74003		0.23924		0.17307		0.15480		0.20553		0.01476		0.00411		4.284e+00		1.555e-07		4		3.003e+00		1.088e-07
7.66796		2.55795		8.41159		0.24587		0.18809		0.16823		0.20895		0.01481		0.00418		4.360e+00		1.762e-07		12		6.099e+00		2.468e-07
7.66796		2.64539		10.78294		0.29652		0.24111		0.21566		0.21813		0.01544		0.00436		4.649e+00		2.162e-07		8		3.398e+00		1.576e-07
7.66796		2.72912		12.60985		0.43107		0.28196		0.25220		0.22042		0.01519		0.00441		4.929e+00		2.745e-07		16		6.602e+00		3.689e-07
7.66796		2.80964		10.82809		0.43281		0.24212		0.21656		0.19540		0.01353		0.00391		5.193e+00		3.898e-07		14		6.953e+00		5.180e-07
7.70806		0.00100		0.53782		0.13801		0.01203		0.01076		0.08013		0.00569		0.00160		4.729e+00		8.777e-08		0		3.815e+00		7.038e-08
7.70806		0.01000		0.53782		0.13801		0.01203		0.01076		0.09556		0.00614		0.00191		3.999e+00		7.421e-08		0		3.198e+00		5.902e-08
7.70806		0.35000		0.36473		0.11318		0.00816		0.00729		0.12751		0.00910		0.00255		2.652e+00		4.954e-08		0		2.215e+00		4.117e-08
7.70806		0.74034		0.32022		0.10230		0.00716		0.00640		0.13041		0.00807		0.00261		2.546e+00		4.872e-08		0		2.144e+00		4.115e-08
7.70806		1.03349		0.20237		0.07980		0.00453		0.00405		0.13810		0.00907		0.00276		2.349e+00		4.687e-08		2		4.508e+00		8.961e-08
7.70806		1.26416		0.16860		0.07227		0.00377		0.00337		0.13901		0.00873		0.00278		2.231e+00		4.592e-08		1		3.290e+00		6.821e-08
7.70806		1.45914		0.25993		0.09314		0.00581		0.00520		0.13333		0.00882		0.00267		2.513e+00		5.488e-08		1		3.382e+00		7.325e-08
7.70806		1.62576		0.12179		0.05258		0.00272		0.00244		0.13272		0.00875		0.00265		2.306e+00		5.251e-08		0		2.132e+00		4.842e-08
7.70806		1.77485		0.20321		0.08033		0.00454		0.00406		0.12316		0.00845		0.00246		2.594e+00		6.168e-08		0		2.339e+00		5.591e-08
7.70806		1.91157		0.17508		0.05247		0.00391		0.00350		0.11267		0.00731		0.00225		2.783e+00		6.952e-08		1		4.049e+00		1.022e-07
7.70806		2.03595		0.35291		0.05183		0.00789		0.00706		0.11742		0.00817		0.00235		2.839e+00		7.648e-08		0		2.386e+00		6.397e-08
7.70806		2.14898		0.64727		0.07507		0.01447		0.01295		0.12661		0.00867		0.00253		3.081e+00		8.758e-08		1		3.383e+00		9.650e-08
7.70806		2.25612		2.25573		0.12616		0.05044		0.04511		0.15694		0.01092		0.00314		3.496e+00		1.079e-07		1		2.286e+00		7.016e-08
7.70806		2.35756		6.61739		0.19914		0.14797		0.13235		0.19823		0.01460		0.00396		4.159e+00		1.394e-07		9		5.470e+00		1.826e-07
7.70806		2.45420		8.06686		0.23546		0.18038		0.16134		0.21258		0.01497		0.00425		4.213e+00		1.554e-07		5		2.995e+00		1.102e-07
7.70806		2.54600		9.19841		0.27114		0.20568		0.18397		0.21568		0.01524		0.00431		4.391e+00		1.813e-07		10		4.721e+00		1.964e-07
7.70806		2.63422		10.93980		0.35058		0.24462		0.21880		0.22442		0.01571		0.00449		4.539e+00		2.195e-07		13		5.584e+00		2.702e-07
7.70806		2.71719		12.36708		0.44764		0.27654		0.24734		0.21677		0.01503		0.00434		4.955e+00		2.944e-07		12		3.950e+00		2.395e-07
7.70806		2.79698		10.37306		0.45833		0.23195		0.20746		0.16848		0.01162		0.00337		5.919e+00		5.123e-07		11		6.124e+00		5.263e-07
7.74844		0.00100		0.37979		0.11464		0.00849		0.00760		0.08153		0.00536		0.00163		4.183e+00		7.342e-08		0		3.498e+00		6.185e-08
7.74844		0.01000		0.37979		0.11464		0.00849		0.00760		0.10280		0.00684		0.00206		3.333e+00		5.848e-08		0		2.774e+00		4.908e-08
7.74844		0.35000		0.34223		0.10837		0.00765		0.00684		0.12190		0.00838		0.00244		2.752e+00		4.940e-08		0		2.282e+00		4.073e-08
7.74844		0.73492		0.51218		0.13242		0.01145		0.01024		0.13523		0.00854		0.00270		2.788e+00		5.101e-08		2		4.427e+00		8.143e-08
7.74844		1.02864		0.47728		0.12772		0.01067		0.00955		0.13363		0.00866		0.00267		2.751e+00		5.248e-08		0		2.237e+00		4.275e-08
7.74844		1.45434		0.34518		0.10493		0.00772		0.00690		0.13726		0.00848		0.00275		2.423e+00		5.092e-08		0		2.032e+00		4.238e-08
7.74844		1.61898		0.15576		0.06261		0.00348		0.00312		0.13334		0.00843		0.00267		2.293e+00		5.003e-08		0		2.091e+00		4.576e-08
7.74844		1.76751		0.08388		0.04971		0.00188		0.00168		0.11749		0.00773		0.00235		2.504e+00		5.733e-08		0		2.357e+00		5.432e-08
7.74844		1.90187		0.09647		0.02504		0.00216		0.00193		0.12002		0.00789		0.00240		2.487e+00		6.135e-08		0		2.343e+00		5.702e-08
7.74844		2.02660		0.32326		0.04761		0.00723		0.00647		0.11886		0.00813		0.00238		2.816e+00		7.312e-08		0		2.353e+00		6.082e-08
7.74844		2.13918		0.72310		0.06076		0.01617		0.01446		0.12875		0.00816		0.00258		3.119e+00		8.731e-08		0		2.462e+00		6.826e-08
7.74844		2.34821		6.94203		0.20732		0.15523		0.13884		0.20398		0.01472		0.00408		4.110e+00		1.332e-07		4		2.899e+00		9.476e-08
7.74844		2.44379		8.48514		0.25341		0.18973		0.16970		0.20935		0.01460		0.00419		4.355e+00		1.574e-07		13		6.406e+00		2.324e-07
7.74844		2.53458		10.16812		0.28004		0.22737		0.20336		0.21880		0.01550		0.00438		4.529e+00		1.871e-07		9		3.417e+00		1.410e-07
7.74844		2.62242		11.99321		0.39601		0.26818		0.23986		0.22199		0.01549		0.00444		4.793e+00		2.337e-07		14		5.794e+00		2.844e-07
7.74844		2.70520		13.24180		0.48593		0.29610		0.26484		0.21282		0.01470		0.00426		5.166e+00		3.229e-07		15		6.085e+00		3.829e-07
7.83005		0.00100		0.68285		0.15512		0.01527		0.01366		0.08968		0.00616		0.00179		4.447e+00		7.308e-08		0		3.521e+00		5.822e-08
7.83005		0.01000		0.71645		0.15872		0.01602		0.01433		0.09766		0.00649		0.00195		4.067e+00		6.687e-08		0		3.245e+00		5.370e-08
7.83005		0.35000		0.58901		0.14301		0.01317		0.01178		0.12826		0.00946		0.00257		3.027e+00		5.060e-08		0		2.419e+00		4.033e-08
7.83005		0.72670		0.81120		0.16587		0.01814		0.01622		0.13910		0.00921		0.00278		2.974e+00		5.079e-08		0		2.290e+00		3.939e-08
7.83005		1.02669		0.46686		0.11749		0.01044		0.00934		0.13857		0.00902		0.00277		2.635e+00		4.692e-08		1		3.196e+00		5.732e-08
7.83005		1.25304		0.53648		0.13186		0.01200		0.01073		0.14102		0.00895		0.00282		2.721e+00		5.111e-08		0		2.166e+00		4.061e-08
7.83005		1.59972		0.23482		0.08075		0.00525		0.00470		0.13180		0.00897		0.00264		2.475e+00		5.082e-08		0		2.200e+00		4.534e-08
7.83005		1.74960		0.13311		0.05553		0.00298		0.00266		0.11243		0.00762		0.00225		2.694e+00		5.916e-08		0		2.503e+00		5.459e-08
7.83005		1.88019		0.14641		0.06099		0.00327		0.00293		0.11474		0.00772		0.00229		2.650e+00		6.132e-08		0		2.411e+00		5.589e-08
7.83005		2.00552		0.44867		0.05235		0.01003		0.00897		0.12484		0.00826		0.00250		2.905e+00		7.166e-08		4		7.351e+00		1.818e-07
7.83005		2.11875		1.56842		0.13818		0.03507		0.03137		0.13529		0.00960		0.00271		3.645e+00		9.695e-08		0		2.177e+00		5.793e-08
7.83005		2.22690		5.89240		0.18661		0.13176		0.11785		0.19638		0.01390		0.00393		3.995e+00		1.162e-07		7		4.692e+00		1.363e-07
7.83005		2.32854		8.27180		0.25349		0.18496		0.16544		0.21194		0.01473		0.00424		4.264e+00		1.376e-07		4		2.995e+00		9.606e-08
7.83005		2.42180		8.47127		0.27172		0.18942		0.16943		0.21084		0.01489		0.00422		4.323e+00		1.557e-07		7		3.211e+00		1.161e-07
7.83005		2.59752		12.62163		0.47079		0.28223		0.25243		0.21924		0.01522		0.00438		4.949e+00		2.596e-07		13		4.756e+00		2.518e-07
7.83005		2.68050		10.35139		0.47512		0.23146		0.20703		0.16638		0.01127		0.00333		6.004e+00		4.650e-07		9		4.511e+00		3.506e-07
7.91296		0.00100		0.46860		0.12720		0.01048		0.00937		0.08679		0.00552		0.00174		4.213e+00		6.794e-08		1		5.101e+00		8.124e-08
7.91296		0.01000		0.43500		0.12268		0.00973		0.00870		0.09839		0.00664		0.00197		3.632e+00		5.777e-08		1		4.479e+00		7.138e-08
7.91296		0.35000		0.52076		0.13197		0.01164		0.01042		0.12768		0.00890		0.00255		2.959e+00		4.775e-08		1		3.469e+00		5.573e-08
7.91296		0.71910		0.41889		0.11230		0.00937		0.00838		0.13361		0.00915		0.00267		2.654e+00		4.431e-08		1		3.291e+00		5.459e-08
7.91296		1.01099		0.62668		0.14316		0.01401		0.01253		0.14454		0.01044		0.00289		2.725e+00		4.735e-08		0		2.163e+00		3.747e-08
7.91296		1.24262		0.38820		0.08957		0.00868		0.00776		0.14520		0.00961		0.00290		2.375e+00		4.358e-08		1		3.003e+00		5.454e-08
7.91296		1.42622		0.36353		0.08922		0.00813		0.00727		0.13845		0.00932		0.00277		2.434e+00		4.641e-08		0		2.037e+00		3.887e-08
7.91296		1.58969		0.11428		0.05183		0.00256		0.00229		0.11663		0.00835		0.00233		2.604e+00		5.263e-08		0		2.426e+00		4.887e-08
7.91296		1.73842		0.20124		0.07030		0.00450		0.00402		0.11848		0.00789		0.00237		2.709e+00		5.836e-08		0		2.431e+00		5.192e-08
7.91296		1.87139		0.37461		0.05921		0.00838		0.00749		0.11968		0.00866		0.00239		2.848e+00		6.527e-08		3		6.385e+00		1.456e-07
7.91296		1.99301		1.45156		0.10933		0.03246		0.02903		0.14386		0.01030		0.00288		3.351e+00		8.228e-08		1		3.037e+00		7.443e-08
7.91296		2.20683		6.99331		0.22035		0.15638		0.13987		0.20652		0.01464		0.00413		4.076e+00		1.191e-07		8		4.659e+00		1.361e-07
7.91296		2.30523		9.28960		0.29528		0.20772		0.18579		0.21569		0.01500		0.00431		4.397e+00		1.435e-07		14		6.474e+00		2.116e-07
7.91296		2.39773		9.32726		0.30407		0.20856		0.18655		0.21592		0.01537		0.00432		4.392e+00		1.659e-07		9		3.700e+00		1.403e-07
7.91296		2.48980		11.45390		0.41373		0.25612		0.22908		0.22229		0.01543		0.00445		4.667e+00		2.149e-07		9		3.459e+00		1.596e-07
7.91296		2.57684		13.21314		0.52093		0.29545		0.26426		0.19688		0.01363		0.00394		5.652e+00		3.640e-07		9		4.097e+00		2.642e-07
7.95502		0.00100		0.51865		0.13229		0.01160		0.01037		0.08697		0.00585		0.00174		4.361e+00		6.827e-08		1		5.111e+00		7.961e-08
7.95502		0.01000		0.47911		0.12725		0.01071		0.00958		0.09755		0.00652		0.00195		3.799e+00		5.871e-08		1		4.554e+00		7.096e-08
7.95502		0.35000		0.46098		0.12236		0.01031		0.00922		0.12773		0.00911		0.00255		2.859e+00		4.492e-08		1		3.472e+00		5.461e-08
7.95502		0.71840		0.91340		0.17666		0.02042		0.01827		0.13646		0.00957		0.00273		3.139e+00		5.154e-08		0		2.323e+00		3.771e-08
7.95502		1.01099		0.46716		0.11850		0.01045		0.00934		0.14748		0.01082		0.00295		2.485e+00		4.207e-08		1		3.001e+00		5.095e-08
7.95502		1.24101		0.28902		0.09402		0.00646		0.00578		0.13936		0.00947		0.00279		2.366e+00		4.228e-08		0		2.052e+00		3.658e-08
7.95502		1.42587		0.09228		0.05089		0.00206		0.00185		0.12542		0.00876		0.00251		2.388e+00		4.416e-08		1		3.673e+00		6.892e-08
7.95502		1.58622		0.07478		0.01632		0.00167		0.00150		0.12509		0.00859		0.00250		2.355e+00		4.670e-08		0		2.232e+00		4.429e-08
7.95502		1.73468		0.25263		0.05636		0.00565		0.00505		0.12480		0.00832		0.00250		2.647e+00		5.558e-08		0		2.321e+00		4.899e-08
7.95502		1.86738		0.72027		0.07752		0.01611		0.01441		0.13366		0.00935		0.00267		2.974e+00		6.752e-08		0		2.373e+00		5.365e-08
7.95502		1.98900		1.37004		0.09105		0.03064		0.02740		0.14375		0.01025		0.00287		3.270e+00		7.938e-08		0		1.946e+00		4.748e-08
7.95502		2.20048		7.45853		0.23409		0.16678		0.14917		0.21483		0.01505		0.00430		4.027e+00		1.183e-07		10		5.323e+00		1.565e-07
7.95502		2.29763		8.92844		0.28808		0.19965		0.17857		0.22093		0.01538		0.00442		4.239e+00		1.399e-07		6		3.041e+00		1.010e-07
7.95502		2.38916		9.84379		0.34534		0.22011		0.19688		0.22485		0.01572		0.00450		4.340e+00		1.664e-07		10		4.093e+00		1.607e-07
7.95502		2.48014		12.82824		0.49493		0.28685		0.25656		0.21740		0.01517		0.00435		5.024e+00		2.475e-07		10		3.722e+00		1.838e-07
7.95502		2.56498		8.35739		0.45190		0.18688		0.16715		0.13866		0.00950		0.00277		6.571e+00		4.982e-07		11		8.649e+00		6.632e-07
7.99706		0.00100		0.55822		0.13889		0.01248		0.01116		0.08861		0.00589		0.00177		4.347e+00		6.669e-08		0		3.471e+00		5.285e-08
7.99706		0.01000		0.55822		0.13889		0.01248		0.01116		0.10203		0.00701		0.00204		3.772e+00		5.723e-08		0		3.015e+00		4.592e-08
7.99706		0.35000		0.74072		0.15886		0.01656		0.01481		0.13118		0.00962		0.00262		3.060e+00		4.723e-08		0		2.420e+00		3.723e-08
7.99706		0.71979		0.65734		0.14552		0.01470		0.01315		0.13922		0.00933		0.00278		2.828e+00		4.496e-08		0		2.259e+00		3.593e-08
7.99706		1.01346		0.67554		0.14113		0.01511		0.01351		0.14456		0.00958		0.00289		2.715e+00		4.522e-08		1		2.918e+00		4.859e-08
7.99706		1.24181		0.40306		0.10761		0.00901		0.00806		0.13536		0.00962		0.00271		2.594e+00		4.536e-08		0		2.133e+00		3.737e-08
7.99706		1.42832		0.36798		0.09573		0.00823		0.00736		0.13579		0.00977		0.00272		2.474e+00		4.537e-08		1		3.189e+00		5.893e-08
7.99706		1.58496		0.18706		0.06303		0.00418		0.00374		0.11784		0.00811		0.00236		2.707e+00		5.316e-08		0		2.428e+00		4.747e-08
7.99706		1.72861		0.13787		0.04007		0.00308		0.00276		0.11558		0.00830		0.00231		2.619e+00		5.462e-08		0		2.421e+00		5.044e-08
7.99706		1.85933		0.65852		0.08265		0.01473		0.01317		0.12203		0.00864		0.00244		3.234e+00		7.277e-08		0		2.578e+00		5.763e-08
7.99706		1.98119		1.57114		0.09629		0.03513		0.03142		0.14577		0.01035		0.00292		3.392e+00		8.176e-08		2		3.703e+00		8.989e-08
7.99706		2.19114		7.95271		0.27016		0.17783		0.15905		0.21702		0.01553		0.00434		4.123e+00		1.226e-07		9		4.659e+00		1.381e-07
7.99706		2.28738		10.06820		0.32794		0.22513		0.20136		0.22344		0.01571		0.00447		4.390e+00		1.487e-07		8		3.251e+00		1.099e-07
7.99706		2.37847		10.80985		0.40344		0.24172		0.21620		0.22369		0.01559		0.00447		4.546e+00		1.851e-07		7		3.269e+00		1.320e-07
7.99706		2.46639		13.12474		0.51499		0.29348		0.26249		0.21535		0.01483		0.00431		5.135e+00		2.740e-07		14		5.353e+00		2.875e-07
8.03900		0.00100		1.04137		0.18485		0.02329		0.02083		0.09468		0.00649		0.00189		4.692e+00		7.020e-08		0		3.279e+00		4.892e-08
8.03900		0.01000		1.03776		0.18481		0.02320		0.02076		0.11303		0.00765		0.00226		3.913e+00		5.853e-08		0		2.745e+00		4.104e-08
8.03900		0.35000		1.08188		0.18783		0.02419		0.02164		0.13861		0.01054		0.00277		3.230e+00		4.823e-08		1		3.139e+00		4.734e-08
8.03900		0.71770		0.41087		0.11274		0.00919		0.00822		0.13485		0.00894		0.00270		2.620e+00		4.070e-08		1		3.260e+00		5.087e-08
8.03900		1.01099		0.37940		0.09647		0.00848		0.00759		0.13861		0.00909		0.00277		2.475e+00		4.005e-08		0		2.057e+00		3.364e-08
8.03900		1.23697		0.25814		0.08075		0.00577		0.00516		0.13292		0.00965		0.00266		2.502e+00		4.309e-08		0		2.175e+00		3.751e-08
8.03900		1.42376		0.21813		0.06316		0.00488		0.00436		0.12914		0.00928		0.00258		2.488e+00		4.542e-08		0		2.243e+00		4.082e-08
8.03900		1.58022		0.20180		0.04306		0.00451		0.00404		0.12578		0.00850		0.00252		2.553e+00		4.941e-08		0		2.291e+00		4.421e-08
8.03900		1.85016		0.84290		0.08796		0.01885		0.01686		0.13672		0.00943		0.00273		3.064e+00		6.841e-08		0		2.331e+00		5.166e-08
8.03900		1.97005		2.35666		0.11816		0.05270		0.04713		0.16004		0.01135		0.00320		3.483e+00		8.405e-08		1		2.274e+00		5.494e-08
8.03900		2.08089		6.54461		0.22051		0.14634		0.13089		0.20943		0.01481		0.00419		3.947e+00		1.047e-07		6		3.239e+00		8.679e-08
8.03900		2.18108		8.28872		0.26188		0.18534		0.16577		0.21611		0.01508		0.00432		4.191e+00		1.242e-07		10		5.108e+00		1.530e-07
8.03900		2.27620		9.43858		0.31073		0.21105		0.18877		0.22688		0.01587		0.00454		4.211e+00		1.457e-07		14		6.146e+00		2.128e-07
8.03900		2.36688		12.75802		0.47334		0.28528		0.25516		0.22782		0.01591		0.00456		4.790e+00		2.032e-07		12		3.717e+00		1.579e-07
8.03900		2.45298		11.81133		0.51070		0.26411		0.23623		0.19527		0.01376		0.00391		5.418e+00		3.240e-07		21		1.103e+01		6.564e-07
8.12394		0.00100		0.79794		0.15971		0.01784		0.01596		0.09786		0.00726		0.00196		4.190e+00		5.992e-08		0		3.251e+00		4.635e-08
8.12394		0.01000		1.36828		0.21468		0.03060		0.02737		0.11085		0.00768		0.00222		4.235e+00		6.052e-08		0		2.521e+00		3.594e-08
8.12394		0.35000		1.21256		0.19621		0.02711		0.02425		0.14994		0.01059		0.00300		3.018e+00		4.351e-08		0		1.959e+00		2.819e-08
8.12394		0.70221		0.36336		0.10783		0.00813		0.00727		0.12867		0.00908		0.00257		2.632e+00		3.940e-08		0		2.195e+00		3.271e-08
8.12394		0.99050		0.36647		0.10756		0.00819		0.00733		0.13080		0.00931		0.00262		2.576e+00		4.094e-08		0		2.162e+00		3.385e-08
8.12394		1.21248		0.19854		0.06385		0.00444		0.00397		0.12417		0.00846		0.00248		2.559e+00		4.238e-08		1		3.629e+00		5.998e-08
8.12394		1.38748		0.25034		0.08169		0.00560		0.00501		0.12307		0.00910		0.00246		2.702e+00		4.730e-08		0		2.355e+00		4.107e-08
8.12394		1.55052		0.26668		0.04610		0.00596		0.00533		0.12823		0.00946		0.00256		2.594e+00		4.834e-08		0		2.252e+00		4.188e-08
8.12394		1.69296		0.42215		0.07152		0.00944		0.00844		0.12191		0.00875		0.00244		2.932e+00		5.883e-08		0		2.393e+00		4.782e-08
8.12394		1.82184		1.27800		0.09429		0.02858		0.02556		0.14576		0.01051		0.00292		3.165e+00		6.825e-08		2		3.613e+00		7.819e-08
8.12394		1.94013		5.96342		0.21842		0.13335		0.11927		0.20806		0.01479		0.00416		3.789e+00		9.005e-08		5		2.795e+00		6.639e-08
8.12394		2.15362		8.58490		0.32013		0.19196		0.17170		0.21646		0.01519		0.00433		4.265e+00		1.303e-07		6		3.063e+00		9.330e-08
8.12394		2.24769		11.62659		0.40830		0.25998		0.23253		0.22408		0.01553		0.00448		4.670e+00		1.698e-07		14		5.869e+00		2.144e-07
8.12394		2.33733		14.31414		0.54995		0.32007		0.28628		0.21974		0.01524		0.00439		5.227e+00		2.512e-07		14		4.169e+00		2.045e-07
8.16728		0.00100		1.04105		0.18289		0.02328		0.02082		0.09443		0.00630		0.00189		4.689e+00		6.447e-08		1		4.588e+00		6.342e-08
8.16728		0.01000		1.04105		0.18289		0.02328		0.02082		0.10924		0.00844		0.00218		4.043e+00		5.636e-08		1		3.968e+00		5.484e-08
8.16728		0.35000		1.13528		0.18960		0.02539		0.02271		0.15015		0.01114		0.00300		3.003e+00		4.178e-08		2		3.551e+00		4.964e-08
8.16728		0.70221		0.61990		0.13745		0.01386		0.01240		0.13486		0.00959		0.00270		2.886e+00		4.187e-08		0		2.315e+00		3.352e-08
8.16728		0.99151		0.46222		0.11413		0.01034		0.00924		0.13971		0.00965		0.00279		2.628e+00		4.013e-08		0		2.128e+00		3.242e-08
8.16728		1.21124		0.36992		0.10763		0.00827		0.00740		0.12855		0.00851		0.00257		2.646e+00		4.242e-08		1		3.370e+00		5.427e-08
8.16728		1.38676		0.35589		0.10294		0.00796		0.00712		0.12470		0.00910		0.00249		2.682e+00		4.601e-08		0		2.252e+00		3.844e-08
8.16728		1.54664		0.30920		0.05840		0.00691		0.00618		0.12952		0.00915		0.00259		2.571e+00		4.742e-08		0		2.182e+00		3.976e-08
8.16728		1.68763		0.79591		0.09655		0.01780		0.01592		0.13126		0.00959		0.00263		3.110e+00		6.122e-08		0		2.427e+00		4.768e-08
8.16728		1.81772		2.97257		0.15143		0.06647		0.05945		0.17535		0.01262		0.00351		3.457e+00		7.426e-08		3		3.536e+00		7.573e-08
8.16728		1.93264		5.66791		0.20431		0.12674		0.11336		0.20719		0.01475		0.00414		3.721e+00		8.823e-08		3		2.590e+00		6.104e-08
8.16728		2.04012		6.68978		0.23596		0.14959		0.13380		0.21781		0.01538		0.00436		3.778e+00		9.985e-08		7		3.885e+00		1.033e-07
8.16728		2.13988		8.78427		0.32551		0.19642		0.17569		0.22875		0.01607		0.00457		4.055e+00		1.250e-07		8		3.087e+00		9.487e-08
8.16728		2.23430		12.20744		0.46835		0.27297		0.24415		0.22662		0.01577		0.00453		4.739e+00		1.781e-07		14		5.595e+00		2.119e-07
8.16728		2.32467		13.03428		0.55465		0.29146		0.26069		0.20599		0.01433		0.00412		5.369e+00		2.846e-07		14		5.675e+00		3.061e-07
8.21062		0.00100		0.78219		0.15827		0.01749		0.01564		0.09826		0.00725		0.00197		4.159e+00		5.512e-08		0		3.237e+00		4.326e-08
8.21062		0.01000		0.82211		0.16243		0.01838		0.01644		0.11341		0.00805		0.00227		3.683e+00		4.912e-08		0		2.809e+00		3.751e-08
8.21062		0.35000		0.65528		0.14597		0.01465		0.01311		0.12428		0.00921		0.00249		3.180e+00		4.289e-08		1		3.441e+00		4.650e-08
8.21062		0.70221		0.91103		0.14292		0.02037		0.01822		0.16174		0.01171		0.00323		2.634e+00		3.688e-08		2		3.553e+00		4.982e-08
8.21062		0.99504		0.62084		0.14251		0.01388		0.01242		0.13081		0.00889		0.00262		3.013e+00		4.468e-08		0		2.389e+00		3.531e-08
8.21062		1.21165		0.22748		0.06321		0.00509		0.00455		0.13440		0.00901		0.00269		2.444e+00		3.858e-08		0		2.157e+00		3.379e-08
8.21062		1.39323		0.39364		0.09038		0.00880		0.00787		0.12784		0.00891		0.00256		2.709e+00		4.557e-08		0		2.248e+00		3.753e-08
8.21062		1.55148		0.51274		0.10393		0.01147		0.01025		0.12123		0.00830		0.00242		3.111e+00		5.599e-08		1		3.663e+00		6.562e-08
8.21062		1.69059		1.19289		0.10471		0.02667		0.02386		0.14502		0.01008		0.00290		3.105e+00		6.031e-08		1		3.017e+00		5.846e-08
8.21062		1.82074		5.27439		0.20751		0.11794		0.10549		0.19905		0.01402		0.00398		3.773e+00		8.060e-08		5		3.446e+00		7.350e-08
8.21062		1.93186		5.63648		0.22106		0.12604		0.11273		0.21046		0.01501		0.00421		3.664e+00		8.609e-08		5		2.953e+00		6.972e-08
8.21062		2.13239		8.97759		0.34691		0.20074		0.17955		0.22897		0.01612		0.00458		4.104e+00		1.294e-07		11		5.103e+00		1.608e-07
8.21062		2.22623		13.39231		0.53206		0.29946		0.26785		0.22867		0.01575		0.00457		4.874e+00		1.957e-07		10		3.587e+00		1.443e-07
8.21062		2.31735		11.29940		0.55652		0.25266		0.22599		0.14472		0.00979		0.00289		7.147e+00		4.783e-07		10		5.427e+00		3.618e-07
8.25397		0.00100		0.87438		0.16716		0.01955		0.01749		0.09905		0.00687		0.00198		4.280e+00		5.480e-08		1		4.266e+00		5.466e-08
8.25397		0.01000		0.81576		0.16269		0.01824		0.01632		0.11349		0.00818		0.00227		3.651e+00		4.669e-08		1		3.677e+00		4.714e-08
8.25397		0.35000		0.88508		0.16315		0.01979		0.01770		0.14630		0.01109		0.00293		2.910e+00		3.786e-08		2		3.953e+00		5.131e-08
8.25397		0.69649		0.95742		0.17335		0.02141		0.01915		0.13910		0.00983		0.00278		3.122e+00		4.189e-08		0		2.266e+00		3.049e-08
8.25397		0.98696		0.31668		0.10017		0.00708		0.00633		0.12683		0.00906		0.00254		2.638e+00		3.780e-08		0		2.213e+00		3.143e-08
8.25397		1.20087		0.40960		0.09023		0.00916		0.00819		0.13854		0.00955		0.00277		2.533e+00		3.812e-08		1		3.163e+00		4.773e-08
8.25397		1.38098		0.40491		0.08328		0.00905		0.00810		0.13075		0.00885		0.00262		2.680e+00		4.319e-08		1		3.349e+00		5.389e-08
8.25397		1.54081		0.31815		0.06701		0.00711		0.00636		0.12275		0.00905		0.00245		2.716e+00		4.674e-08		0		2.283e+00		3.954e-08
8.25397		1.67872		2.21153		0.12864		0.04945		0.04423		0.17126		0.01243		0.00343		3.173e+00		5.975e-08		3		3.723e+00		7.000e-08
8.25397		1.91940		6.57688		0.26011		0.14706		0.13154		0.21081		0.01496		0.00422		3.930e+00		9.129e-08		4		2.750e+00		6.368e-08
8.25397		2.02215		8.30500		0.28933		0.18571		0.16610		0.22074		0.01547		0.00441		4.101e+00		1.086e-07		5		2.917e+00		7.741e-08
8.25397		2.11993		9.65400		0.38717		0.21587		0.19308		0.23428		0.01634		0.00469		4.114e+00		1.318e-07		15		6.216e+00		1.989e-07
8.25397		2.21294		14.82678		0.59482		0.33154		0.29654		0.22185		0.01536		0.00444		5.270e+00		2.262e-07		16		5.670e+00		2.448e-07
8.29755		0.00100		0.76878		0.15695		0.01719		0.01538		0.09476		0.00701		0.00190		4.275e+00		5.224e-08		3		7.775e+00		9.545e-08
8.29755		0.01000		0.76878		0.15695		0.01719		0.01538		0.11082		0.00783		0.00222		3.661e+00		4.481e-08		3		6.644e+00		8.163e-08
8.29755		0.35000		0.96947		0.17502		0.02168		0.01939		0.14418		0.01057		0.00288		3.011e+00		3.761e-08		2		3.942e+00		4.902e-08
8.29755		0.68928		0.74547		0.15838		0.01667		0.01491		0.12871		0.00909		0.00257		3.112e+00		4.014e-08		1		3.190e+00		4.120e-08
8.29755		0.97729		0.58496		0.12297		0.01308		0.01170		0.13829		0.00930		0.00277		2.795e+00		3.840e-08		0		2.241e+00		3.058e-08
8.29755		1.18790		0.67012		0.11208		0.01498		0.01340		0.14185		0.01036		0.00284		2.765e+00		3.976e-08		1		2.974e+00		4.327e-08
8.29755		1.36788		0.52188		0.11386		0.01167		0.01044		0.12391		0.00877		0.00248		3.061e+00		4.751e-08		1		3.577e+00		5.546e-08
8.29755		1.52974		0.63627		0.08867		0.01423		0.01273		0.13707		0.00977		0.00274		2.837e+00		4.787e-08		1		3.149e+00		5.261e-08
8.29755		1.66706		2.22602		0.14949		0.04978		0.04452		0.16235		0.01180		0.00325		3.354e+00		6.161e-08		1		2.201e+00		4.016e-08
8.29755		1.79251		5.45584		0.21420		0.12200		0.10912		0.21609		0.01544		0.00432		3.539e+00		7.193e-08		8		4.748e+00		9.598e-08
8.29755		1.90843		7.02900		0.25981		0.15717		0.14058		0.21575		0.01525		0.00431		3.924e+00		9.056e-08		6		2.911e+00		6.654e-08
8.29755		2.01149		7.90522		0.30483		0.17677		0.15810		0.22565		0.01593		0.00451		3.930e+00		1.047e-07		7		2.960e+00		7.878e-08
8.29755		2.11142		13.10564		0.50809		0.29305		0.26211		0.23634		0.01649		0.00473		4.657e+00		1.545e-07		15		5.549e+00		1.852e-07
8.29755		2.20320		15.22406		0.62461		0.34042		0.30448		0.21575		0.01472		0.00432		5.471e+00		2.666e-07		18		6.906e+00		3.363e-07
8.34143		0.00100		0.92558		0.17382		0.02070		0.01851		0.09681		0.00699		0.00194		4.454e+00		5.390e-08		0		3.272e+00		3.969e-08
8.34143		0.01000		0.91473		0.17371		0.02045		0.01829		0.11559		0.00871		0.00231		3.701e+00		4.477e-08		0		2.739e+00		3.323e-08
8.34143		0.35000		1.18464		0.19656		0.02649		0.02369		0.15107		0.01071		0.00302		2.960e+00		3.639e-08		0		1.966e+00		2.411e-08
8.34143		0.69072		0.63309		0.13836		0.01416		0.01266		0.13446		0.00924		0.00269		2.901e+00		3.711e-08		0		2.329e+00		2.975e-08
8.34143		0.97576		0.52694		0.11334		0.01178		0.01054		0.14225		0.00933		0.00284		2.680e+00		3.636e-08		1		3.113e+00		4.210e-08
8.34143		1.18748		0.36125		0.09702		0.00808		0.00723		0.13282		0.00899		0.00266		2.536e+00		3.638e-08		1		3.253e+00		4.687e-08
8.34143		1.36898		0.38685		0.10224		0.00865		0.00774		0.12163		0.00855		0.00243		2.843e+00		4.438e-08		0		2.352e+00		3.642e-08
8.34143		1.52712		0.85663		0.09909		0.01915		0.01713		0.13822		0.00955		0.00276		3.041e+00		5.112e-08		2		4.181e+00		7.020e-08
8.34143		1.66346		3.74091		0.16442		0.08365		0.07482		0.19249		0.01404		0.00385		3.455e+00		6.406e-08		7		5.305e+00		9.755e-08
8.34143		1.90108		7.23331		0.27874		0.16174		0.14467		0.21669		0.01534		0.00433		3.956e+00		9.363e-08		5		2.829e+00		6.631e-08
8.34143		2.00477		8.49414		0.35921		0.18993		0.16988		0.22931		0.01589		0.00459		3.988e+00		1.118e-07		15		7.297e+00		2.038e-07
8.34143		2.10359		12.16105		0.51639		0.27193		0.24322		0.22586		0.01588		0.00452		4.708e+00		1.719e-07		16		6.517e+00		2.377e-07
8.34143		2.19433		9.97330		0.53059		0.22301		0.19947		0.12526		0.00850		0.00251		7.811e+00		4.981e-07		12		9.696e+00		6.178e-07
8.38570		0.00100		0.73368		0.15082		0.01641		0.01467		0.09824		0.00698		0.00196		4.079e+00		4.881e-08		0		3.233e+00		3.873e-08
8.38570		0.01000		0.69418		0.14643		0.01552		0.01388		0.11250		0.00768		0.00225		3.538e+00		4.247e-08		0		2.810e+00		3.369e-08
8.38570		0.35000		0.75566		0.14731		0.01690		0.01511		0.15138		0.01103		0.00303		2.680e+00		3.267e-08		2		3.829e+00		4.654e-08
8.38570		0.70007		0.62420		0.14085		0.01396		0.01248		0.13390		0.00874		0.00268		2.927e+00		3.706e-08		0		2.334e+00		2.958e-08
8.38570		0.98189		0.65508		0.13879		0.01465		0.01310		0.13583		0.00966		0.00272		2.922e+00		3.926e-08		0		2.315e+00		3.118e-08
8.38570		1.19168		0.77103		0.13606		0.01724		0.01542		0.13346		0.00964		0.00267		3.052e+00		4.438e-08		0		2.384e+00		3.429e-08
8.38570		1.37190		0.61049		0.10694		0.01365		0.01221		0.13341		0.00967		0.00267		2.932e+00		4.541e-08		1		3.257e+00		5.053e-08
8.38570		1.52253		0.96326		0.10196		0.02154		0.01927		0.14848		0.01081		0.00297		2.914e+00		4.885e-08		1		2.884e+00		4.858e-08
8.38570		1.65774		4.83483		0.22733		0.10811		0.09670		0.20949		0.01509		0.00419		3.473e+00		6.454e-08		6		4.152e+00		7.715e-08
8.38570		1.77964		6.45538		0.26978		0.14435		0.12911		0.20995		0.01468		0.00420		3.904e+00		8.101e-08		5		2.822e+00		5.886e-08
8.38570		1.88921		6.75749		0.28775		0.15110		0.13515		0.22118		0.01559		0.00442		3.741e+00		9.044e-08		5		2.715e+00		6.526e-08
8.38570		1.99427		10.27792		0.42707		0.22982		0.20556		0.23125		0.01644		0.00462		4.295e+00		1.258e-07		12		5.143e+00		1.517e-07
8.38570		2.08952		14.74498		0.60928		0.32971		0.29490		0.22507		0.01570		0.00450		5.174e+00		2.084e-07		21		7.772e+00		3.139e-07
8.47562		0.00100		1.68035		0.23661		0.03757		0.03361		0.10487		0.00778		0.00210		4.806e+00		5.451e-08		1		4.074e+00		4.588e-08
8.47562		0.01000		1.87242		0.24969		0.04187		0.03745		0.11737		0.00870		0.00235		4.474e+00		5.041e-08		1		3.486e+00		3.920e-08
8.47562		0.35000		1.21978		0.19724		0.02728		0.02440		0.15623		0.01102		0.00312		2.920e+00		3.322e-08		2		3.351e+00		3.832e-08
8.47562		0.68710		0.95967		0.16776		0.02146		0.01919		0.14630		0.01036		0.00293		2.952e+00		3.502e-08		1		2.925e+00		3.494e-08
8.47562		0.96907		1.00488		0.14986		0.02247		0.02010		0.14596		0.01061		0.00292		2.996e+00		3.818e-08		2		3.861e+00		4.923e-08
8.47562		1.18072		0.54902		0.10465		0.01228		0.01098		0.13536		0.00980		0.00271		2.853e+00		3.932e-08		0		2.265e+00		3.105e-08
8.47562		1.35503		0.73255		0.10284		0.01638		0.01465		0.14357		0.01035		0.00287		2.797e+00		4.146e-08		0		2.212e+00		3.286e-08
8.47562		1.50336		1.83342		0.12496		0.04100		0.03667		0.16666		0.01203		0.00333		3.109e+00		5.058e-08		1		2.465e+00		4.023e-08
8.47562		1.63496		5.14458		0.23053		0.11504		0.10289		0.21812		0.01553		0.00436		3.405e+00		6.155e-08		4		2.463e+00		4.473e-08
8.47562		1.75274		8.14871		0.32030		0.18221		0.16297		0.22398		0.01564		0.00448		4.022e+00		8.402e-08		8		3.611e+00		7.521e-08
8.47562		1.86470		7.80305		0.34809		0.17448		0.15606		0.22833		0.01620		0.00457		3.866e+00		9.553e-08		4		2.713e+00		6.723e-08
8.47562		1.97005		14.72394		0.59326		0.32924		0.29448		0.23540		0.01662		0.00471		4.936e+00		1.614e-07		21		7.434e+00		2.441e-07
8.47562		2.06618		9.57027		0.53513		0.21400		0.19141		0.11295		0.00763		0.00226		8.510e+00		5.313e-07		8		6.355e+00		3.911e-07
8.52104		0.00100		1.26602		0.20400		0.02831		0.02532		0.10667		0.00810		0.00213		4.297e+00		4.759e-08		1		4.116e+00		4.503e-08
8.52104		0.01000		1.73996		0.24409		0.03891		0.03480		0.11635		0.00845		0.00233		4.360e+00		4.779e-08		1		3.625e+00		3.967e-08
8.52104		0.35000		2.15147		0.26723		0.04811		0.04303		0.15571		0.01133		0.00311		3.472e+00		3.841e-08		5		5.909e+00		6.568e-08
8.52104		0.67164		1.30432		0.18922		0.02917		0.02609		0.16076		0.01181		0.00322		2.872e+00		3.337e-08		1		2.732e+00		3.169e-08
8.52104		0.95294		1.56060		0.17924		0.03490		0.03121		0.17054		0.01258		0.00341		2.889e+00		3.591e-08		1		2.538e+00		3.149e-08
8.52104		1.16323		0.32880		0.08728		0.00735		0.00658		0.11963		0.00873		0.00239		2.766e+00		3.655e-08		0		2.318e+00		3.102e-08
8.52104		1.33570		1.20123		0.14603		0.02686		0.02402		0.14679		0.01081		0.00294		3.085e+00		4.451e-08		1		2.982e+00		4.333e-08
8.52104		1.48630		1.80970		0.15596		0.04047		0.03619		0.16009		0.01139		0.00320		3.216e+00		5.153e-08		0		1.946e+00		3.115e-08
8.52104		1.61651		5.39692		0.23999		0.12068		0.10794		0.21797		0.01553		0.00436		3.508e+00		6.311e-08		7		4.338e+00		7.777e-08
8.52104		1.73698		6.38125		0.27522		0.14269		0.12763		0.21506		0.01551		0.00430		3.779e+00		7.815e-08		6		3.275e+00		6.837e-08
8.52104		1.84529		11.62839		0.47573		0.26002		0.23257		0.23957		0.01669		0.00479		4.381e+00		1.102e-07		13		4.971e+00		1.256e-07
8.52104		1.94887		16.47507		0.64924		0.36839		0.32950		0.23248		0.01604		0.00465		5.254e+00		1.829e-07		13		3.917e+00		1.362e-07
8.56671		0.00100		1.24379		0.20243		0.02781		0.02488		0.10392		0.00760		0.00208		4.394e+00		4.715e-08		1		4.224e+00		4.527e-08
8.56671		0.01000		1.22942		0.20231		0.02749		0.02459		0.11667		0.00851		0.00233		3.899e+00		4.181e-08		1		3.763e+00		4.028e-08
8.56671		0.35000		1.38863		0.21024		0.03105		0.02777		0.15808		0.01158		0.00316		2.990e+00		3.254e-08		2		3.371e+00		3.669e-08
8.56671		0.66189		1.42008		0.20060		0.03175		0.02840		0.16011		0.01192		0.00320		2.972e+00		3.389e-08		0		1.771e+00		2.012e-08
8.56671		0.94345		0.92363		0.14563		0.02065		0.01847		0.15695		0.01141		0.00314		2.716e+00		3.294e-08		2		3.663e+00		4.456e-08
8.56671		1.15676		0.60926		0.10600		0.01362		0.01219		0.13543		0.00995		0.00271		2.873e+00		3.749e-08		1		3.209e+00		4.235e-08
8.56671		1.33158		1.19109		0.13832		0.02663		0.02382		0.15063		0.01104		0.00301		2.981e+00		4.287e-08		0		1.966e+00		2.831e-08
8.56671		1.48192		4.47896		0.23484		0.10015		0.08958		0.20642		0.01492		0.00413		3.405e+00		5.472e-08		5		3.761e+00		6.029e-08
8.56671		1.60845		5.53233		0.26534		0.12371		0.11065		0.21524		0.01513		0.00430		3.564e+00		6.407e-08		5		2.987e+00		5.411e-08
8.56671		1.72977		7.42287		0.31949		0.16598		0.14846		0.22705		0.01603		0.00454		3.799e+00		8.068e-08		6		2.799e+00		5.962e-08
8.56671		1.83986		11.31534		0.49723		0.25302		0.22631		0.23750		0.01659		0.00475		4.361e+00		1.166e-07		8		3.172e+00		8.539e-08
8.56671		1.94270		17.44637		0.70837		0.39011		0.34893		0.21409		0.01479		0.00428		5.862e+00		2.453e-07		18		5.588e+00		2.381e-07
8.61281		0.00100		2.42213		0.28874		0.05416		0.04844		0.10526		0.00763		0.00211		5.417e+00		5.653e-08		2		4.970e+00		5.173e-08
8.61281		0.01000		2.42171		0.28869		0.05415		0.04843		0.12789		0.00910		0.00256		4.427e+00		4.592e-08		2		4.081e+00		4.254e-08
8.61281		0.35000		2.68890		0.30195		0.06013		0.05378		0.15865		0.01148		0.00317		3.685e+00		3.887e-08		3		4.010e+00		4.243e-08
8.61281		0.66038		1.36023		0.19330		0.03042		0.02720		0.16410		0.01221		0.00328		2.857e+00		3.169e-08		2		3.236e+00		3.585e-08
8.61281		0.93973		1.18396		0.15209		0.02647		0.02368		0.16308		0.01178		0.00326		2.743e+00		3.266e-08		2		3.189e+00		3.796e-08
8.61281		1.14939		0.93136		0.15235		0.02083		0.01863		0.13485		0.00992		0.00270		3.200e+00		4.101e-08		0		2.341e+00		3.025e-08
8.61281		1.32932		4.22191		0.26690		0.09440		0.08444		0.19618		0.01411		0.00392		3.524e+00		5.034e-08		4		3.331e+00		4.762e-08
8.61281		1.47821		6.05182		0.29359		0.13532		0.12104		0.21794		0.01522		0.00436		3.654e+00		5.843e-08		6		3.484e+00		5.590e-08
8.61281		1.60159		7.00402		0.32276		0.15661		0.14008		0.21828		0.01560		0.00437		3.868e+00		7.017e-08		2		2.655e+00		4.823e-08
8.61281		1.72195		7.51499		0.35786		0.16804		0.15030		0.22941		0.01605		0.00459		3.793e+00		8.238e-08		6		2.780e+00		6.084e-08
8.70640		0.00100		1.80352		0.24583		0.04033		0.03607		0.10891		0.00795		0.00218		4.746e+00		4.520e-08		0		2.857e+00		2.711e-08
8.70640		0.01000		1.49263		0.22432		0.03338		0.02985		0.11816		0.00881		0.00236		4.124e+00		3.928e-08		0		2.445e+00		2.318e-08
8.70640		0.35000		1.56526		0.22881		0.03500		0.03131		0.15344		0.01131		0.00307		3.219e+00		3.122e-08		0		1.918e+00		1.853e-08
8.70640		0.66566		1.47692		0.20165		0.03303		0.02954		0.17356		0.01280		0.00347		2.778e+00		2.831e-08		3		3.878e+00		3.946e-08
8.70640		0.93440		1.47264		0.18444		0.03293		0.02945		0.17069		0.01175		0.00341		2.833e+00		3.121e-08		0		1.684e+00		1.851e-08
8.70640		1.30962		3.73484		0.21720		0.08351		0.07470		0.19936		0.01426		0.00399		3.311e+00		4.439e-08		3		2.672e+00		3.581e-08
8.70640		1.45262		5.09164		0.27218		0.11385		0.10183		0.21922		0.01547		0.00438		3.383e+00		5.093e-08		2		2.299e+00		3.492e-08
8.70640		1.57927		7.50277		0.37374		0.16777		0.15006		0.22935		0.01631		0.00459		3.812e+00		6.842e-08		11		5.313e+00		9.505e-08
8.70640		1.69591		11.18744		0.50866		0.25016		0.22375		0.23635		0.01664		0.00473		4.355e+00		9.887e-08		5		3.090e+00		7.013e-08
8.70640		1.80253		19.85914		0.77205		0.44406		0.39718		0.22270		0.01521		0.00445		6.001e+00		2.136e-07		19		4.710e+00		1.680e-07
8.75395		0.00100		1.20520		0.20230		0.02695		0.02410		0.10216		0.00734		0.00204		4.448e+00		4.101e-08		1		4.299e+00		3.972e-08
8.75395		0.01000		1.27767		0.20869		0.02857		0.02555		0.12080		0.00893		0.00242		3.802e+00		3.494e-08		1		3.645e+00		3.364e-08
8.75395		0.35000		1.85509		0.24741		0.04148		0.03710		0.16311		0.01199		0.00326		3.217e+00		3.026e-08		3		3.860e+00		3.632e-08
8.75395		0.66340		1.87103		0.23687		0.04184		0.03742		0.16793		0.01229		0.00336		3.111e+00		3.080e-08		1		2.436e+00		2.426e-08
8.75395		0.93279		1.85307		0.18955		0.04144		0.03706		0.17580		0.01297		0.00352		2.966e+00		3.189e-08		2		3.093e+00		3.339e-08
8.75395		1.13671		2.56938		0.19351		0.05745		0.05139		0.20052		0.01429		0.00401		2.895e+00		3.435e-08		2		2.522e+00		2.999e-08
8.75395		1.30350		4.67174		0.27989		0.10446		0.09343		0.20397		0.01451		0.00408		3.514e+00		4.700e-08		3		2.459e+00		3.273e-08
8.75395		1.44468		5.52717		0.28343		0.12359		0.11054		0.22086		0.01560		0.00442		3.488e+00		5.336e-08		2		2.362e+00		3.607e-08
8.75395		1.56847		7.64281		0.38599		0.17090		0.15286		0.22306		0.01581		0.00446		3.910e+00		7.192e-08		9		4.647e+00		8.517e-08
8.75395		1.68348		15.18125		0.63234		0.33946		0.30363		0.24377		0.01704		0.00488		4.815e+00		1.172e-07		13		3.658e+00		8.884e-08
8.75395		1.79000		17.35560		0.74325		0.38808		0.34711		0.13649		0.00921		0.00273		9.191e+00		4.411e-07		21		1.210e+01		5.845e-07
8.80209		0.00100		1.71849		0.24198		0.03843		0.03437		0.10702		0.00788		0.00214		4.742e+00		4.261e-08		2		5.093e+00		4.574e-08
8.80209		0.01000		1.79556		0.24703		0.04015		0.03591		0.12524		0.00908		0.00250		4.139e+00		3.708e-08		2		4.350e+00		3.908e-08
8.80209		0.35000		2.05901		0.26314		0.04604		0.04118		0.16121		0.01175		0.00322		3.301e+00		3.052e-08		1		2.373e+00		2.182e-08
8.80209		0.66189		1.92667		0.23681		0.04308		0.03853		0.17513		0.01293		0.00350		3.012e+00		2.920e-08		0		1.825e+00		1.770e-08
8.80209		0.93118		1.41182		0.16599		0.03157		0.02824		0.16688		0.01193		0.00334		2.855e+00		3.032e-08		1		2.626e+00		2.783e-08
8.80209		1.13583		1.48538		0.15401		0.03321		0.02971		0.16230		0.01168		0.00325		2.990e+00		3.539e-08		1		2.687e+00		3.156e-08
8.80209		1.29850		4.49842		0.25939		0.10059		0.08997		0.21189		0.01466		0.00424		3.359e+00		4.464e-08		2		2.263e+00		3.003e-08
8.80209		1.43948		7.39312		0.38952		0.16532		0.14786		0.21596		0.01541		0.00432		4.023e+00		6.161e-08		7		3.406e+00		5.320e-08
8.80209		1.56048		10.23943		0.47350		0.22896		0.20479		0.23171		0.01621		0.00463		4.264e+00		8.051e-08		10		3.642e+00		7.011e-08
8.85084		0.00100		2.28413		0.28025		0.05107		0.04568		0.11025		0.00827		0.00221		5.006e+00		4.412e-08		2		4.830e+00		4.249e-08
8.85084		0.01000		2.03052		0.26423		0.04540		0.04061		0.12627		0.00982		0.00253		4.228e+00		3.681e-08		2		4.300e+00		3.781e-08
8.85084		0.35000		2.55154		0.29239		0.05705		0.05103		0.15996		0.01226		0.00320		3.619e+00		3.250e-08		1		2.342e+00		2.102e-08
8.85084		0.65506		2.47780		0.27366		0.05541		0.04956		0.17197		0.01232		0.00344		3.328e+00		3.164e-08		1		2.155e+00		2.051e-08
8.85084		0.92796		2.20169		0.21640		0.04923		0.04403		0.18274		0.01342		0.00365		2.972e+00		3.096e-08		2		2.927e+00		3.061e-08
8.85084		1.13230		3.66111		0.26734		0.08186		0.07322		0.19921		0.01399		0.00398		3.297e+00		3.842e-08		3		2.729e+00		3.199e-08
8.85084		1.29503		5.42096		0.32308		0.12122		0.10842		0.21509		0.01512		0.00430		3.549e+00		4.731e-08		4		2.533e+00		3.391e-08
8.85084		1.43321		7.78555		0.41492		0.17409		0.15571		0.22405		0.01596		0.00448		3.929e+00		6.213e-08		9		4.582e+00		7.294e-08
8.85084		1.55567		13.81122		0.59153		0.30883		0.27622		0.25027		0.01733		0.00501		4.535e+00		9.282e-08		15		4.916e+00		1.012e-07
8.85084		1.66976		24.04835		0.86706		0.53774		0.48097		0.21847		0.01494		0.00437		6.656e+00		2.303e-07		28		8.643e+00		3.006e-07
8.89988		0.00100		2.34755		0.28143		0.05249		0.04695		0.11450		0.00811		0.00229		4.876e+00		4.181e-08		0		3.031e+00		2.601e-08
8.89988		0.01000		2.42790		0.28535		0.05429		0.04856		0.13242		0.00932		0.00265		4.301e+00		3.711e-08		0		2.658e+00		2.282e-08
8.89988		0.35000		2.07173		0.26264		0.04633		0.04143		0.15669		0.01188		0.00313		3.470e+00		3.088e-08		1		2.436e+00		2.144e-08
8.89988		0.64351		2.35619		0.26504		0.05269		0.04712		0.17798		0.01291		0.00356		3.151e+00		2.906e-08		2		2.959e+00		2.757e-08
8.89988		0.92201		1.81908		0.20585		0.04068		0.03638		0.17061		0.01242		0.00341		3.027e+00		3.126e-08		3		3.678e+00		3.793e-08
8.89988		1.12432		3.53387		0.26555		0.07902		0.07068		0.19759		0.01404		0.00395		3.274e+00		3.801e-08		0		2.103e+00		2.445e-08
8.89988		1.28651		5.90350		0.35483		0.13201		0.11807		0.21972		0.01573		0.00439		3.583e+00		4.814e-08		3		2.482e+00		3.342e-08
8.89988		1.42095		9.48168		0.46188		0.21202		0.18963		0.23581		0.01657		0.00472		4.050e+00		6.611e-08		11		4.813e+00		7.856e-08
8.89988		1.54438		17.04098		0.68960		0.38105		0.34082		0.23897		0.01662		0.00478		5.204e+00		1.157e-07		28		1.057e+01		2.343e-07
8.94900		0.00100		1.86926		0.25154		0.04180		0.03739		0.10896		0.00802		0.00218		4.792e+00		3.864e-08		1		3.758e+00		3.023e-08
8.94900		0.01000		1.93737		0.25657		0.04332		0.03875		0.12508		0.00919		0.00250		4.227e+00		3.392e-08		1		3.203e+00		2.584e-08
8.94900		0.35000		2.50820		0.28853		0.05608		0.05016		0.16331		0.01176		0.00327		3.521e+00		2.885e-08		2		3.141e+00		2.590e-08
8.94900		0.63726		1.84150		0.22761		0.04118		0.03683		0.16743		0.01241		0.00335		3.099e+00		2.716e-08		1		2.462e+00		2.156e-08
8.94900		0.91220		1.73023		0.19469		0.03869		0.03460		0.16567		0.01209		0.00331		3.077e+00		2.984e-08		1		2.545e+00		2.480e-08
8.94900		1.11225		3.62647		0.26305		0.08109		0.07253		0.21625		0.01539		0.00433		3.034e+00		3.351e-08		0		1.945e+00		2.152e-08
8.94900		1.27165		7.74377		0.43154		0.17316		0.15488		0.22670		0.01623		0.00453		3.886e+00		5.056e-08		4		2.724e+00		3.531e-08
8.94900		1.40752		11.51094		0.53287		0.25739		0.23022		0.25242		0.01737		0.00505		4.149e+00		6.692e-08		13		4.762e+00		7.712e-08
8.94900		1.52974		22.79837		0.83700		0.50979		0.45597		0.25072		0.01724		0.00501		5.655e+00		1.334e-07		22		4.487e+00		1.061e-07
8.99820		0.00100		2.64065		0.29992		0.05905		0.05281		0.11591		0.00830		0.00232		5.050e+00		3.997e-08		2		4.296e+00		3.407e-08
8.99820		0.01000		2.41345		0.28696		0.05397		0.04827		0.13201		0.00941		0.00264		4.280e+00		3.387e-08		1		2.782e+00		2.198e-08
8.99820		0.35000		2.88092		0.31127		0.06442		0.05762		0.16562		0.01231		0.00331		3.622e+00		2.935e-08		1		2.364e+00		1.916e-08
8.99820		0.63569		2.66894		0.28309		0.05968		0.05338		0.18064		0.01301		0.00361		3.254e+00		2.804e-08		5		4.611e+00		3.991e-08
8.99820		0.89950		2.12934		0.22214		0.04761		0.04259		0.17482		0.01293		0.00350		3.085e+00		2.978e-08		3		3.644e+00		3.515e-08
8.99820		1.09914		3.04378		0.22929		0.06806		0.06088		0.19787		0.01445		0.00396		3.096e+00		3.395e-08		3		3.113e+00		3.448e-08
8.99820		1.39896		12.57452		0.57963		0.28117		0.25149		0.24323		0.01721		0.00486		4.464e+00		7.649e-08		7		3.199e+00		5.481e-08
8.99820		1.51891		25.76185		0.91066		0.57605		0.51524		0.22604		0.01547		0.00452		6.656e+00		1.920e-07		21		5.001e+00		1.445e-07
9.04746		0.00100		2.57579		0.29789		0.32886		0.23182		0.10948		0.01260		0.00985		5.532e+00		4.157e-08		0		3.328e+00		2.522e-08
9.04746		0.01000		2.82343		0.31226		0.36047		0.25411		0.12544		0.01451		0.01129		5.020e+00		3.777e-08		0		3.022e+00		2.290e-08
9.04746		0.35000		3.04859		0.31969		0.38922		0.27437		0.16531		0.01887		0.01488		3.932e+00		3.057e-08		3		3.939e+00		3.070e-08
9.04746		0.63095		2.67427		0.28515		0.34143		0.24068		0.17461		0.01985		0.01572		3.540e+00		2.960e-08		0		2.121e+00		1.767e-08
9.04746		0.89056		2.73725		0.25837		0.34947		0.24635		0.18518		0.02096		0.01667		3.380e+00		3.152e-08		2		2.858e+00		2.672e-08
9.04746		1.09046		3.92058		0.28594		0.08767		0.07841		0.20596		0.01487		0.00412		3.233e+00		3.504e-08		3		2.419e+00		2.636e-08
9.04746		1.24984		8.40843		0.45279		0.18802		0.16817		0.22476		0.01614		0.00450		4.048e+00		5.365e-08		9		4.275e+00		5.679e-08
9.04746		1.38820		17.68539		0.71906		0.39546		0.35371		0.24981		0.01746		0.00500		5.054e+00		9.134e-08		13		3.733e+00		6.768e-08
9.04746		1.50768		18.06204		0.77943		0.40388		0.36124		0.10226		0.00690		0.00205		1.249e+01		5.448e-07		14		9.272e+00		4.046e-07
9.14593		0.00100		2.69108		0.30239		0.34357		0.24220		0.10913		0.01251		0.00982		5.687e+00		3.938e-08		2		4.898e+00		3.397e-08
9.14593		0.01000		3.14762		0.32644		0.40186		0.28329		0.13119		0.01487		0.01181		4.960e+00		3.507e-08		2		3.660e+00		2.544e-08
9.14593		0.35000		2.78638		0.30347		0.35574		0.25077		0.16722		0.01924		0.01505		3.766e+00		2.686e-08		1		2.344e+00		1.676e-08
9.14593		0.62217		3.59363		0.33448		0.45880		0.32343		0.17941		0.02040		0.01615		3.825e+00		2.943e-08		3		3.416e+00		2.638e-08
9.14593		0.87755		3.76208		0.31042		0.48031		0.33859		0.19047		0.02160		0.01714		3.673e+00		3.257e-08		1		2.310e+00		2.033e-08
9.14593		1.07009		5.52226		0.36998		0.12348		0.11045		0.19875		0.01467		0.00397		3.871e+00		4.051e-08		4		2.758e+00		2.890e-08
9.14593		1.22397		11.58462		0.56415		0.25904		0.23169		0.24049		0.01685		0.00481		4.345e+00		5.857e-08		14		5.486e+00		7.389e-08
9.14593		1.35761		35.15221		1.07052		0.78603		0.70304		0.24813		0.01692		0.00496		7.025e+00		1.540e-07		36		6.494e+00		1.477e-07
9.19513		0.00100		2.84149		0.31169		0.36278		0.25573		0.11131		0.01300		0.01002		5.643e+00		3.738e-08		2		4.671e+00		3.088e-08
9.19513		0.01000		2.82237		0.31000		0.36034		0.25401		0.12861		0.01469		0.01157		4.917e+00		3.262e-08		1		3.060e+00		2.024e-08
9.19513		0.35000		3.35792		0.33747		0.42871		0.30221		0.16706		0.01906		0.01504		3.982e+00		2.715e-08		2		2.677e+00		1.826e-08
9.19513		0.62298		2.98329		0.30526		0.38088		0.26850		0.17784		0.01990		0.01601		3.629e+00		2.688e-08		2		2.815e+00		2.096e-08
9.19513		0.87241		4.28330		0.33702		0.54686		0.38550		0.20050		0.02286		0.01804		3.666e+00		3.113e-08		6		4.560e+00		3.903e-08
9.19513		1.05882		7.21157		0.42953		0.16126		0.14423		0.21532		0.01512		0.00431		3.983e+00		4.099e-08		8		4.388e+00		4.543e-08
9.19513		1.21083		17.00414		0.71837		0.38022		0.34008		0.23793		0.01711		0.00476		5.213e+00		7.190e-08		15		3.984e+00		5.491e-08
9.19513		1.34428		36.80068		1.11729		0.82289		0.73601		0.20314		0.01375		0.00406		8.779e+00		2.469e-07		37		7.205e+00		2.150e-07
9.24434		0.00100		3.30625		0.33822		0.42211		0.29756		0.11034		0.01293		0.00993		6.005e+00		3.707e-08		3		5.773e+00		3.566e-08
9.24434		0.01000		3.78882		0.36113		0.48372		0.34099		0.13023		0.01461		0.01172		5.394e+00		3.334e-08		3		4.539e+00		2.820e-08
9.24434		0.35000		3.57995		0.34864		0.45706		0.32220		0.16384		0.01879		0.01475		4.161e+00		2.679e-08		2		2.740e+00		1.758e-08
9.24434		0.61895		3.79614		0.34622		0.48466		0.34165		0.18984		0.02115		0.01709		3.722e+00		2.594e-08		2		2.410e+00		1.687e-08
9.24434		0.86724		4.09320		0.33371		0.52258		0.36839		0.19231		0.02191		0.01731		3.752e+00		3.073e-08		6		4.758e+00		3.890e-08
9.24434		1.05076		10.84428		0.55109		0.24249		0.21689		0.23276		0.01627		0.00466		4.376e+00		4.422e-08		8		3.193e+00		3.223e-08
9.24434		1.20004		26.49155		0.92053		0.59237		0.52983		0.25125		0.01741		0.00503		6.097e+00		8.692e-08		25		4.760e+00		6.801e-08
9.29430		0.00100		4.42643		0.39208		0.56513		0.39838		0.11797		0.01344		0.01062		6.341e+00		3.814e-08		4		5.879e+00		3.531e-08
9.29430		0.01000		4.24768		0.38415		0.54231		0.38229		0.12771		0.01451		0.01149		5.722e+00		3.443e-08		3		4.108e+00		2.463e-08
9.29430		0.35000		4.69988		0.40092		0.60004		0.42299		0.17224		0.01949		0.01550		4.485e+00		2.791e-08		4		3.838e+00		2.400e-08
9.29430		0.60424		5.31415		0.40800		0.67847		0.47827		0.19174		0.02181		0.01726		4.172e+00		2.824e-08		4		2.929e+00		2.004e-08
9.29430		0.85446		4.98610		0.37310		0.63658		0.44875		0.19561		0.02214		0.01760		4.009e+00		3.224e-08		4		3.158e+00		2.564e-08
9.29430		1.03928		11.08993		0.57847		0.24798		0.22180		0.23403		0.01699		0.00468		4.395e+00		4.503e-08		11		3.882e+00		4.016e-08
9.29430		1.18579		36.33118		1.09914		0.81239		0.72662		0.25732		0.01781		0.00515		6.895e+00		1.081e-07		26		5.107e+00		8.017e-08
9.39785		0.00100		5.67966		0.44587		0.72513		0.51117		0.11355		0.01289		0.01022		7.272e+00		3.877e-08		5		6.341e+00		3.398e-08
9.39785		0.01000		6.57339		0.47967		0.83923		0.59161		0.13912		0.01574		0.01252		6.329e+00		3.420e-08		7		6.734e+00		3.606e-08
9.39785		0.35000		6.42181		0.46859		0.81988		0.57796		0.18445		0.02086		0.01660		4.734e+00		2.671e-08		5		3.286e+00		1.843e-08
9.39785		0.59422		5.65060		0.42213		0.72142		0.50855		0.19378		0.02183		0.01744		4.260e+00		2.658e-08		5		3.725e+00		2.321e-08
9.39785		0.84741		9.72333		0.55472		1.24139		0.87510		0.21306		0.02404		0.01917		4.922e+00		3.809e-08		7		3.380e+00		2.605e-08
9.39785		1.01740		32.53089		1.03561		0.72741		0.65062		0.25890		0.01791		0.00518		6.508e+00		6.905e-08		32		5.215e+00		5.549e-08
9.39785		1.16366		38.23242		1.14986		0.85490		0.76465		0.10149		0.00687		0.00203		1.795e+01		5.633e-07		47		2.632e+01		8.299e-07
9.44964		0.00100		5.98086		0.45680		0.76359		0.53828		0.12153		0.01401		0.01094		7.022e+00		3.782e-08		6		6.997e+00		3.763e-08
9.44964		0.01000		6.35945		0.47095		0.81192		0.57235		0.14044		0.01580		0.01264		6.191e+00		3.324e-08		7		6.777e+00		3.643e-08
9.44964		0.35000		5.82976		0.44577		0.74429		0.52468		0.18318		0.02079		0.01649		4.598e+00		2.615e-08		8		5.797e+00		3.276e-08
9.44964		0.58575		6.51278		0.45785		0.83150		0.58615		0.19542		0.02190		0.01759		4.497e+00		2.844e-08		4		3.008e+00		1.892e-08
9.44964		0.84327		12.91605		0.64789		1.64901		1.16244		0.21206		0.02395		0.01909		5.699e+00		4.709e-08		15		6.770e+00		5.498e-08
9.44964		1.01000		47.41690		1.26517		1.06027		0.94834		0.25489		0.01755		0.00510		7.940e+00		9.605e-08		50		8.598e+00		1.071e-07
9.50162		0.00100		7.21681		0.50173		0.92138		0.64951		0.12334		0.01400		0.01110		7.454e+00		3.749e-08		10		9.708e+00		4.826e-08
9.50162		0.01000		6.29602		0.46831		0.80382		0.56664		0.14131		0.01586		0.01272		6.090e+00		3.050e-08		9		8.013e+00		3.982e-08
9.50162		0.35000		8.41901		0.53666		1.07487		0.75771		0.18967		0.02136		0.01707		5.216e+00		2.729e-08		6		3.548e+00		1.866e-08
9.50162		0.58060		7.01514		0.48117		0.89563		0.63136		0.18818		0.02124		0.01694		4.811e+00		2.815e-08		8		5.452e+00		3.225e-08
9.50162		0.81921		20.83445		0.83712		2.65996		1.87510		0.22866		0.02586		0.02058		6.698e+00		5.100e-08		22		7.242e+00		5.604e-08
9.50162		0.99202		58.11179		1.41563		7.41922		5.23006		0.25527		0.02861		0.02297		1.096e+01		1.402e-07		51		7.111e+00		9.155e-08
9.55416		0.00100		8.08847		0.52990		1.03267		0.72796		0.12077		0.01299		0.01087		8.012e+00		3.794e-08		5		5.369e+00		2.515e-08
9.55416		0.01000		8.12828		0.53094		1.03775		0.73155		0.14150		0.01600		0.01274		6.845e+00		3.225e-08		5		4.593e+00		2.151e-08
9.55416		0.35000		8.48359		0.54029		1.08311		0.76352		0.18168		0.02063		0.01635		5.410e+00		2.702e-08		8		4.922e+00		2.463e-08
9.55416		0.57974		11.78445		0.63339		1.50454		1.06060		0.20089		0.02275		0.01808		5.754e+00		3.296e-08		10		4.062e+00		2.313e-08
9.55416		0.81308		41.11733		1.18849		5.24951		3.70056		0.24363		0.02719		0.02193		9.279e+00		7.227e-08		33		6.023e+00		4.661e-08
9.55416		0.98392		72.75157		1.59146		9.28830		6.54764		0.22988		0.02560		0.02069		1.410e+01		2.397e-07		79		1.607e+01		2.729e-07
9.60717		0.00100		8.58534		0.54695		1.09610		0.77268		0.11725		0.01342		0.01055		8.463e+00		3.693e-08		5		5.651e+00		2.455e-08
9.60717		0.01000		11.78253		0.64090		1.50429		1.06043		0.14365		0.01624		0.01293		8.039e+00		3.534e-08		8		5.429e+00		2.360e-08
9.60717		0.35000		10.76676		0.60930		1.37461		0.96901		0.19007		0.02150		0.01711		5.807e+00		2.723e-08		12		6.564e+00		3.069e-08
9.60717		0.58830		14.80543		0.71340		1.89023		1.33249		0.20368		0.02306		0.01833		6.316e+00		3.412e-08		4		4.105e+00		2.243e-08
9.60717		0.82225		62.09703		1.46371		7.92802		5.58873		0.24980		0.02806		0.02248		1.170e+01		9.500e-08		57		9.019e+00		7.693e-08
9.66061		0.00100		9.43879		0.57498		1.20506		0.84949		0.11870		0.01338		0.01068		8.727e+00		3.536e-08		9		7.997e+00		3.261e-08
9.66061		0.01000		10.50955		0.60675		1.34177		0.94586		0.13436		0.01439		0.01209		8.099e+00		3.282e-08		9		5.770e+00		2.346e-08
9.66061		0.35000		12.79200		0.66573		1.63317		1.15128		0.17723		0.01997		0.01595		6.760e+00		2.977e-08		11		4.805e+00		2.116e-08
9.66061		0.58318		30.13332		1.02545		3.84716		2.71200		0.21239		0.02391		0.01912		8.966e+00		4.761e-08		15		5.635e+00		2.968e-08
9.66061		0.81615		118.68044		2.03085		15.15210		10.68124		0.26599		0.02983		0.02394		1.723e+01		1.550e-07		117		1.632e+01		1.480e-07
9.71427		0.00100		16.03890		0.74920		2.04771		1.44350		0.12756		0.01434		0.01148		1.059e+01		4.023e-08		12		7.175e+00		2.722e-08
9.71427		0.01000		13.31319		0.68237		1.69971		1.19819		0.13363		0.01403		0.01203		9.125e+00		3.480e-08		10		6.270e+00		2.379e-08
9.71427		0.35000		15.19400		0.72638		1.93984		1.36746		0.18437		0.02103		0.01659		7.055e+00		2.907e-08		8		4.664e+00		1.935e-08
9.71427		0.57367		54.11303		1.38072		6.90869		4.87017		0.22005		0.02493		0.01980		1.220e+01		6.199e-08		28		7.280e+00		3.695e-08
9.71427		0.80876		181.49661		2.51761		23.17194		16.33470		0.27392		0.03030		0.02465		2.298e+01		2.515e-07		172		1.960e+01		2.161e-07
9.76809		0.00100		18.77716		0.81146		2.39731		1.68994		0.13295		0.01417		0.01197		1.089e+01		3.854e-08		10		7.162e+00		2.539e-08
9.76809		0.01000		16.13422		0.75237		2.05988		1.45208		0.14384		0.01619		0.01295		9.354e+00		3.307e-08		10		6.221e+00		2.206e-08
9.76809		0.35000		28.56585		1.00008		3.64704		2.57093		0.19187		0.02163		0.01727		9.487e+00		3.708e-08		19		6.185e+00		2.434e-08
9.76809		0.58232		115.54742		2.02137		14.75211		10.39927		0.23890		0.02685		0.02150		1.886e+01		9.656e-08		97		1.073e+01		5.730e-08
9.87815		0.00100		26.89319		0.97433		3.43349		2.42039		0.11759		0.01276		0.01058		1.497e+01		4.431e-08		23		1.031e+01		3.091e-08
9.87815		0.01000		35.37430		1.11777		4.51629		3.18369		0.14988		0.01652		0.01349		1.372e+01		4.073e-08		30		9.242e+00		2.772e-08
9.87815		0.35000		102.07828		1.90234		13.03248		9.18705		0.21425		0.02430		0.01928		1.924e+01		6.784e-08		92		1.450e+01		5.231e-08
9.87815		0.59590		445.81515		3.95811		56.91787		40.12336		0.26237		0.02938		0.02361		5.081e+01		2.897e-07		398		3.536e+01		2.065e-07
9.93328		0.00100		41.52877		1.21246		5.30204		3.73759		0.12741		0.01347		0.01147		1.767e+01		4.898e-08		40		1.559e+01		4.391e-08
9.93328		0.01000		36.70372		1.13980		4.68602		3.30333		0.14488		0.01527		0.01304		1.443e+01		3.978e-08		37		1.438e+01		4.016e-08
9.93328		0.35000		177.60995		2.51311		22.67572		15.98490		0.21449		0.02426		0.01930		2.916e+01		9.646e-08		174		2.642e+01		8.832e-08
9.93328		0.59841		500.71175		4.19067		63.92660		45.06406		0.25671		0.02846		0.02310		5.698e+01		4.175e-07		476		4.568e+01		3.569e-07
9.98825		0.00100		74.29752		1.62351		9.48567		6.68678		0.13291		0.01440		0.01196		2.463e+01		6.258e-08		67		1.748e+01		4.674e-08
9.98825		0.01000		73.31154		1.61234		9.35979		6.59804		0.14831		0.01680		0.01335		2.206e+01		5.582e-08		66		1.598e+01		4.256e-08
9.98825		0.35000		455.52220		4.02561		58.15718		40.99700		0.23109		0.02597		0.02080		5.889e+01		1.882e-07		424		4.352e+01		1.426e-07

